Nice pseudo-Riemannian nilsolitons

We study nice nilpotent Lie algebras admitting a diagonal nilsoliton metric. We classify nice Riemannian nilsolitons up to dimension $9$. For general signature, we show that determining whether a nilpotent nice Lie algebra admits a nilsoliton metric reduces to a linear problem together with a system of as many polynomial equations as the corank of the root matrix. We classify nice nilsolitons of any signature: in dimension $\leq 7$; in dimension $8$ for corank $\leq 1$; in dimension $9$ for corank zero.

==> anc/Sources/8corankgt1.tex <==
8654321:5&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{45}+e^{36}+e^{27}&1/185(10,123,133,143,153,163,173,296)&\{\emptyset,12468,13578,234567\}\\
8654321:7&0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{34}+e^{17}&43/281(1,3,4,5,6,7,8,9)&\{\emptyset,12468\}\\
8654321:11&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16}+e^{23},e^{36}+e^{27}+e^{45}&53/441(1,4,5,6,7,8,9,13)&\{\emptyset,13578\}\\
8654321:14&0,0,- e^{12} {(-1+a_3)},e^{13}, e^{14} a_3,e^{15}+e^{23},e^{24}+e^{16},e^{25}+e^{34}+e^{17}&43/281(1,3,4,5,6,7,8,9)&\{\emptyset,12468\}\\
8654321:17&0,0,- e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{24}+e^{16},e^{36}+e^{27}+e^{45}&15/107(1,3,4,5,6,7,8,11)&\{\emptyset,12468\}\\
8654321:19&0,0,e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{25}+e^{34}+2 e^{16},e^{35}+e^{17}&3/17(1,2,3,4,5,6,7,8)&\{\emptyset,1357\}\\
8654321:20&0,0,e^{12},- e^{13},e^{23}+e^{14},e^{24}-e^{15},e^{34}+e^{16},e^{35}+e^{26}+e^{17}&3/17(1,2,3,4,5,6,7,8)&\{\emptyset,1357\}\\
8654321:24&\begin{array}{c}
0,0,- e^{12} {(-1+a_4)}, e^{13} a_4,e^{23}+e^{14},\\
e^{24}+ e^{15} a_4,- e^{16} {(-2+a_4)}+e^{25}+e^{34},e^{35}+e^{26}+e^{17}
\end{array}&3/17(1,2,3,4,5,6,7,8)&\{\emptyset,1357\}\\
8654321:25&\begin{array}{c}
0,0,- e^{12},- e^{13},-\frac{1}{2} e^{23}+\frac{3}{2} e^{14},\\
\frac{1}{2} e^{24}+e^{15},e^{25}+e^{34}+e^{16},e^{36}+e^{27}+e^{45}
\end{array}&37/221(1,2,3,4,5,6,7,9)&\{\emptyset,13578\}\\
865431:4&0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{24}+e^{16}&43/281(1,3,4,5,6,7,9,8)&\{\emptyset,12467\}\\
865431:7&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{25}+e^{34},e^{35}+e^{26}+e^{17}&9/76(1,4,5,6,7,8,11,12)&\{\emptyset,12467,1357,23456\}\\
865431:8&0,0,- e^{12},e^{13},e^{14},2 e^{15}+e^{23},e^{25}+e^{34},e^{35}+e^{26}+e^{17}&45/317(1,3,4,5,6,7,9,10)&\{\emptyset,12467\}\\
865431:9&0,0,- e^{12},2  e^{13},e^{23}+e^{14},e^{24}+2 e^{15},e^{25}+e^{34},e^{35}+e^{26}+e^{17}&3/17(1,2,3,4,5,6,7,8)&\{\emptyset,1357\}\\
86532:3&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},e^{34}+e^{16},e^{35}+e^{26}&4/15(1,1,2,3,3,4,5,5)&\{\emptyset,124578,1357,2348\}\\
86532:4a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{26}+e^{34},e^{35}+e^{16}&4/15(1,1,2,3,3,4,5,5)&\{\emptyset,124578,13567,23468\}\\
86532:4b&0,0,e^{12},- e^{13},e^{23},e^{25}-e^{14},e^{26}+e^{34},e^{35}+e^{16}&4/15(1,1,2,3,3,4,5,5)&\{\emptyset,124578,13567,23468\}\\
86531:5&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{26}+e^{34}&1/5(1,2,3,4,5,5,6,7)&\{\emptyset,12458,13568,2346\}\\
86531:7&0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14},e^{35}+e^{26}&1/30(9,8,17,26,25,34,35,42)&\{\emptyset,12458,1357,23478\}\\
86531:9a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{24}+e^{15},e^{26}+e^{34}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,13568,2346\}\\
86531:9b&0,0,- e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{15},e^{26}+e^{34}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,13568,2346\}\\
86531:14&0,0, e^{12} a_1,e^{13},e^{23},- e^{14} {(-1+a_1)},e^{24}+e^{15},e^{26}+e^{34}+e^{17}&1/5(1,2,3,4,5,5,6,7)&\{\emptyset,12458,13568,2346\}\\
86531:15a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{27}+e^{35}+e^{16}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,1356,23468\}\\
86531:15b&0,0,- e^{12},e^{13},e^{23},- e^{14},e^{24}+e^{15},e^{27}+e^{35}+e^{16}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,1356,23468\}\\
86531:16a&0,0, e^{12} a_1,e^{13},e^{23},e^{24}+e^{15},e^{25}- e^{14} {(-1+a_1)},e^{27}+e^{34}+e^{16}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,13578,2347\}\\
86531:16b&0,0, e^{12} a_1,- e^{13},e^{23},e^{24}-e^{15},e^{25}- e^{14} {(-1+a_1)},e^{27}+e^{34}+e^{16}&23/81(1,1,2,3,3,4,4,5)&\{\emptyset,12458,13578,2347\}\\
854321:5&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{35}+e^{17}&1/55(8,35,24,43,51,59,67,75)&\{\emptyset,12357,13468,245678\}\\
854321:11&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{24}+e^{35}+e^{17}&43/281(1,4,3,5,6,7,8,9)&\{\emptyset,13468\}\\
854321:18&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{35}+e^{16},e^{36}+e^{17}&2/15(1,5,2,6,7,8,9,10)&\{\emptyset,1257,1468,245678\}\\
854321:23&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{35}+e^{16},e^{24}+e^{36}+e^{17}&7/46(1,4,2,5,6,7,8,9)&\{\emptyset,1468\}\\
854321:25&0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{24}+e^{35}+e^{16},e^{25}+e^{36}+e^{17}&3/17(1,3,2,4,5,6,7,8)&\{\emptyset,1257\}\\
85432:5&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{26}+e^{45}&1/185(41,71,123,112,153,194,235,265)&\{\emptyset,123578,13468,24567\}\\
85421:17&0,0,0, e^{12} {(-1+a_2)},e^{14},e^{24}+ a_2 e^{13},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&51/389(2,3,6,5,7,8,9,11)&\{\emptyset,24578\}\\
85421:18&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{27}+e^{35}&7/30(2,1,2,3,4,5,5,6)&\{\emptyset,12568,14578,2467\}\\
85421:23&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{27}+e^{35}+e^{16}&49/369(3,2,4,5,7,8,9,11)&\{\emptyset,14578\}\\
85421:24&0,0,0,e^{12},e^{13}+e^{24},2  e^{14},e^{25}+e^{34},e^{36}+e^{17}+e^{45}&1/76(25,22,44,47,69,72,91,116)&\{\emptyset,12568,1457,24678\}\\
85421:31&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{25}+e^{16},e^{17}+e^{45}&1/31(5,14,28,19,24,33,38,43)&\{\emptyset,12568,1468,245\}\\
85421:34&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{25}+e^{16},e^{27}+e^{35}+e^{46}&1/15(4,5,10,9,13,14,18,23)&\{\emptyset,12568,146,2458\}\\
85421:37a&0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{24},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85421:37b&0,0,0,e^{12},-e^{23}-e^{14},-e^{13}+e^{24},e^{26}+e^{15},e^{35}+e^{17}+e^{46}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85421:38a&0,0,0,e^{12},e^{13}+e^{24},e^{23}+e^{14},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1458,246\}\\
85421:38b&0,0,0,e^{12},-e^{13}+e^{24},e^{23}+e^{14},e^{26}+e^{15},e^{35}+e^{17}+e^{46}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1458,246\}\\
85421:39a&0,0,0,e^{12},2  e^{14},e^{13}+e^{24},e^{26}+e^{34}+e^{15},e^{46}+e^{35}+e^{17}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85421:39b&0,0,0,e^{12},2  e^{14},e^{13}+e^{24},e^{26}+e^{34}-e^{15},e^{35}+e^{17}+e^{46}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85421:40a&0,0,0,- e^{12},e^{14},-e^{13}+e^{24},e^{26}+e^{34}+e^{15},e^{45}+e^{36}+e^{27}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,14678,2457\}\\
85421:40b&0,0,0,- e^{12},- e^{14},-e^{13}+e^{24},e^{26}+e^{34}+e^{15},e^{36}+e^{27}+e^{45}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,14678,2457\}\\
85421:41a&\begin{array}{c}
0,0,0,e^{12}, e^{14} {(1+a_3)}+ e^{23} {(-1+a_3)},e^{24}+ e^{13} a_3,\\
e^{26}+e^{34}+e^{15},e^{46}+e^{35}+e^{17}
\end{array}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85421:41b&\begin{array}{c}
0,0,0,e^{12}, e^{14} {(1+a_3)}- e^{23} {(-1+a_3)},e^{24}+ e^{13} a_3,\\
e^{26}+e^{34}-e^{15},e^{35}+e^{17}+e^{46}
\end{array}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,1467,24578\}\\
85321:22&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14},e^{16}+e^{23},e^{25}+e^{34}+e^{17}&1/9(2,5,6,7,8,9,11,13)&\{\emptyset,12368,1347,24678\}\\
85321:45&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{45}+e^{36}+e^{17}&1/4(1,2,2,3,3,4,5,6)&\{\emptyset,12568,1457,24678\}\\
85321:47&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{25}+e^{34}+e^{16},e^{46}+e^{27}&3/76(8,7,16,15,24,23,31,38)&\{\emptyset,12568,14578,2467\}\\
85321:48&\begin{array}{c}
0,0,0,e^{12}, e^{13} {(-1+a_3)},e^{23}+ e^{14} a_3,\\
{(-2+a_3)} e^{16}+e^{25}+e^{34},e^{36}+e^{17}+e^{45}
\end{array}&1/4(1,2,2,3,3,4,5,6)&\{\emptyset,12568,1457,24678\}\\
85321:49a&0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{14},e^{25}+e^{34}+e^{16},e^{46}+e^{27}+e^{35}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,14578,2467\}\\
85321:49b&0,0,0,- e^{12},-2  e^{13},-e^{23}-e^{14},e^{25}+e^{34}+e^{16},e^{27}+e^{35}+e^{46}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568,14578,2467\}\\
8542:11&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{26}+e^{15}&1/3(1,1,2,2,3,3,4,4)&\{\emptyset,1256,1457,2467\}\\
8542:15a&0,0,0, e^{12} a_1,e^{24}+ e^{13} {(1+a_1)},e^{23}+e^{14},e^{26}+e^{15},e^{25}+e^{34}+e^{16}&1/3(1,1,2,2,3,3,4,4)&\{\emptyset,1256,1458,2468\}\\
8542:15b&0,0,0, e^{12} a_1,e^{24}+ e^{13} {(1+a_1)},e^{23}-e^{14},e^{26}-e^{15},e^{25}+e^{34}+e^{16}&1/3(1,1,2,2,3,3,4,4)&\{\emptyset,1256,1458,2468\}\\
8531:55&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23}+e^{14},e^{35},e^{25}+e^{34}+e^{16}&1/8(2,5,4,7,6,9,10,11)&\{\emptyset,12567,14578,2468\}\\
8531:62&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{15},e^{25}+e^{34}+e^{16}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,1256,1458,2468\}\\
8531:68&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23}+e^{14},e^{24},e^{25}+e^{34}+e^{16}&1/12(4,5,8,9,12,13,14,17)&\{\emptyset,12567,14578,2468\}\\
8531:69a&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:69b&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:70&0,0,0, e^{12} a_1, e^{13} {(1+a_1)},e^{23}+e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&11/71(2,3,4,5,6,7,8,9)&\{\emptyset,2468\}\\
8531:90&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}&1/5(3,1,2,4,5,5,6,7)&\{\emptyset,12367,12568,1346,145678,23458,247,3578\}\\
8531:93&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{36}+e^{27}+e^{45}&1/5(1,3,3,4,4,5,5,8)&\{\emptyset,12367,12568,13478,145,234567,2468,3578\}\\
8531:95a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}&1/15(9,4,4,13,13,17,17,21)&\{\emptyset,12367,12578,1347,145678,23458,246,3568\}\\
8531:95b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}&1/15(9,4,4,13,13,17,17,21)&\{\emptyset,12367,12578,1347,145678,23458,246,3568\}\\
8531:99&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}+e^{15}&1/31(16,8,13,24,29,32,37,45)&\{\emptyset,23458,247,3578\}\\
8531:100&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{45}+e^{36}+e^{27}&1/31(8,16,17,24,25,32,33,49)&\{\emptyset,13478,145,3578\}\\
8531:101&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{36}+e^{27}+e^{45}&1/30(8,13,18,21,26,29,34,47)&\{\emptyset,12367,13478,2468\}\\
8531:103&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{45}+e^{36}+e^{17}&1/4(1,2,2,3,3,4,5,6)&\{\emptyset,12367,12568,1348,1457,23456,24678,3578\}\\
8531:104&0,0,0, e^{12} a_1,e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{35}+e^{26}+e^{17}&15/101(2,3,4,5,6,7,8,10)&\{\emptyset,246\}\\
8531:105a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}+e^{14}&23/81(2,1,1,3,3,4,4,5)&\{\emptyset,12578,1347,23458\}\\
8531:105b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{37}+e^{26}+e^{14}&23/81(2,1,1,3,3,4,4,5)&\{\emptyset,12578,1347,23458\}\\
8531:106a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{27}+e^{14}&23/81(2,1,1,3,3,4,4,5)&\{\emptyset,23458,2468,356\}\\
8531:106b&0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{36}+e^{27}+e^{14}&23/81(2,1,1,3,3,4,4,5)&\{\emptyset,23458,2468,356\}\\
8531:107&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{45}+e^{36}+e^{27}&23/162(2,3,4,5,6,7,8,11)&\{\emptyset,2468\}\\
8531:109&0,0,0,- e^{12},- e^{13},e^{24}+2 e^{15},e^{25}+e^{34},e^{45}+e^{26}+e^{17}&1/72(20,29,38,49,58,78,87,107)&\{\emptyset,12367,13468,2478\}\\
8531:110&0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{37}+e^{26}+e^{45}&17/45(1,1,1,2,2,3,3,4)&\{\emptyset,12367\}\\
8521:12&0,0,0,e^{12},- e^{13},e^{23},e^{25}+e^{34}-2 e^{16},e^{45}+e^{17}&1/4(1,2,2,3,3,4,5,6)&\{\emptyset,1237,12568,13468,1457,2345,24678,35678\}\\
852:18&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{14},e^{25}+e^{34}+e^{16}&1/19(7,9,11,16,18,20,23,27)&\{\emptyset,12378,12567,1346,1458,23457,24678,3568\}\\
852:27&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&1/13(5,6,7,11,12,13,17,18)&\{\emptyset,12378,13467,2468\}\\
852:28a&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12567,13467,14578,2345,2468,3568\}\\
852:28b&0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12567,13467,14578,2345,2468,3568\}\\
852:30&0,0,0, e^{12} a_1, e^{13} a_2,e^{23},e^{35}+e^{26}+e^{14},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378\}\\
852:31&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378\}\\
84321:22&0,0,0,0,- e^{12},e^{15}+e^{23},e^{35}+e^{16},e^{24}+e^{36}+e^{17}&1/31(7,17,14,28,24,31,38,45)&\{\emptyset,1268,157,25678\}\\
84321:29&0,0,0,0,- e^{12},e^{15}+e^{23},e^{24}+e^{35}+e^{16},e^{36}+e^{17}+e^{45}&1/4(1,2,2,3,3,4,5,6)&\{\emptyset,12468,1457,25678\}\\
8431:31&0,0,0,0, e^{12} a_1,e^{15}+e^{23},e^{25}+e^{14},e^{26}+e^{34}+e^{17}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,1267,157,256\}\\
8421:56&0,0,0,0, e^{12} {(-1+a_2)},e^{23}+e^{14},e^{25}+ e^{13} a_2,e^{27}+e^{35}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,1267,14578,24568\}\\
842:107&0,0,0,0,- e^{12},e^{23}-e^{14},e^{35}+e^{16},e^{45}+e^{26}&1/5(2,2,3,3,4,5,7,7)&\{\emptyset,123478,126,13568,1457,2358,24567,34678\}\\
842:111a&0,0,0,0,e^{23}+e^{14},e^{13}+e^{24},e^{25}+e^{16},e^{26}+e^{15}&1/3(1,1,2,2,3,3,4,4)&\{\emptyset,123478,1256,1357,1468,2367,2458,345678\}\\
842:111b&0,0,0,0,e^{23}-e^{14},e^{13}+e^{24},e^{25}-e^{16},e^{26}+e^{15}&1/3(1,1,2,2,3,3,4,4)&\{\emptyset,123478,1256,1357,1468,2367,2458,345678\}\\
842:112a&0,0,0,0,e^{23}+e^{14},e^{13}+e^{24},e^{26}+e^{15},e^{35}+e^{46}&7/15(1,1,1,1,2,2,3,3)&\{\emptyset,123478,12568,135,1467,2368,24578,34567\}\\
842:112b&0,0,0,0,-e^{23}-e^{14},-e^{13}+e^{24},e^{26}+e^{15},e^{46}+e^{35}&7/15(1,1,1,1,2,2,3,3)&\{\emptyset,123478,12568,135,1467,2368,24578,34567\}\\
841:74&0,0,0,0, e^{12} {(-1+a_2)}, e^{13} a_2,e^{23}+e^{14},e^{35}+e^{26}+e^{17}&1/19(7,11,11,15,18,18,22,29)&\{\emptyset,12348,1267,1357,14568,2356,24578,34678\}\\
841:78a&0,0,0,0, e^{12} a_1,e^{23}+e^{14}, e^{13} {(1+a_1)}+e^{24},e^{27}+e^{35}+e^{16}&1/11(5,5,7,7,10,12,12,17)&\{\emptyset,12348,1267,1356,14578,2357,24568,34678\}\\
841:78b&0,0,0,0, e^{12} a_1,e^{23}-e^{14}, e^{13} {(1+a_1)}+e^{24},e^{27}+e^{35}+e^{16}&1/11(5,5,7,7,10,12,12,17)&\{\emptyset,12348,1267,1356,14578,2357,24568,34678\}\\
841:81a&0,0,0,0,e^{23}+e^{14},e^{24}+ e^{13} a_1,e^{34}+ e^{12} {(-1+a_1)},e^{37}+e^{26}+e^{15}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,1256,1357,14678,2367,24578,34568\} & \checkmark \\
841:81b&\begin{array}{c}
0,0,0,0,e^{23}+e^{14},-e^{24}+ e^{13} a_1,\\
e^{34}+ e^{12} {(-1+a_1)},e^{37}+e^{26}+e^{15}
\end{array}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,1256,1357,14678,2367,24578,34568\} & \checkmark \\[-7pt]

==> anc/Sources/8coranklt2.tex <==
8654321:1&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}&1/29(1,26,27,28,29,30,31,32)&\{\emptyset,12468,1357,2345678\}\\
8654321:2&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}&19/159(1,5,6,7,8,9,10,11)&\{\emptyset,12468\}\\
8654321:3&0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{24}+e^{17}&25/186(1,4,5,6,7,8,9,10)&\{\emptyset,1357\}\\
8654321:4&0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{25}+e^{34}+e^{17}&43/281(1,3,4,5,6,7,8,9)&\{13578,234567\}\\
865431:1&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}&1/19(2,11,13,15,17,19,28,21)&\{\emptyset,12467,13578,234568\}\\
865431:2&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23}&17/131(1,4,5,6,7,8,11,9)&\{\emptyset,13578\}\\
865321:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}&1/281(34,167,201,235,368,269,303,337)&\{\emptyset,12457,13568,234678\}\\
86532:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34}&3/19(1,3,4,5,7,6,7,9)&\{\emptyset,124578,13568,23467\}\\
86532:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34},e^{25}+e^{16}&57/497(2,3,5,7,8,9,12,11)&\{\emptyset,23468\}\\
86531:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}&1/123(28,45,73,101,118,129,163,157)&\{\emptyset,12458,13567,234678\}\\
86531:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16}&1/106(19,50,69,88,119,107,138,126)&\{\emptyset,12458,1356,23468\}\\
86531:3&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34}&1/257(65,82,147,212,229,277,311,359)&\{\emptyset,12458,135678,23467\}\\
86531:4&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16}&55/453(2,3,5,7,8,9,10,11)&\{\emptyset,23468\}\\
86531:11&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{27}+e^{16}&23/81(1,1,2,3,3,4,4,5)&\{12367,345678\}\\
854321:2&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23}&1/29(4,19,20,23,27,31,35,39)&\{\emptyset,12357,13468,245678\}\\
854321:4&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{34}+e^{17}&2/69(5,22,20,27,32,37,42,47)&\{\emptyset,1257,1468,245678\}\\
85432:2&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{45}+e^{13}+e^{26}&1/43(7,19,52,26,33,40,47,59)&\{123578,13468,234567,3\}\\
85432:3&0,0,0,- e^{12},e^{14},e^{15},e^{16}+e^{23},e^{26}+e^{45}&1/124(25,52,100,77,102,127,152,179)&\{\emptyset,12578,1468,24567\}\\
85432:7&0,0,0,- e^{12},e^{14},e^{15},e^{24}+e^{16},e^{45}+e^{13}+e^{26}&43/281(1,3,8,4,5,6,7,9)&\{13468,234567\}\\
85421:2&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17}&3/17(1,3,6,4,5,7,6,7)&\{123568,13467,234578,3\}\\
85421:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23}&1/24(5,12,20,17,22,29,27,32)&\{\emptyset,12568,1467,24578\}\\
85421:7&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{34}+e^{17}&1/225(51,107,153,158,209,265,260,311)&\{\emptyset,123568,13467,24578\}\\
85421:8&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15},e^{45}+e^{27}&1/17(3,8,16,11,14,19,17,25)&\{\emptyset,12568,14678,2457\}\\
85421:9&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{34}+e^{17}&51/389(2,3,6,5,7,8,9,11)&\{123568,13467\}\\
85421:10&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{45}+e^{27}&1/53(14,19,42,33,47,52,61,80)&\{12358,13478,24567,6\}\\
85421:12&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{45}+e^{27}&13/103(2,3,6,5,7,8,9,12)&\{12358,13478\}\\
85421:13&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{26}+e^{17}&51/389(2,3,6,5,7,8,9,11)&\{\emptyset,24578\}\\
85421:14&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{45}+e^{13}+e^{27}&3/17(2,1,6,3,5,4,7,8)&\{12358,13478\}\\
85421:15&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34}+e^{17}&51/389(2,3,6,5,7,8,9,11)&\{\emptyset,24578\}\\
85421:16&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&51/389(2,3,6,5,7,8,9,11)&\{\emptyset,24578\}\\
85421:28a&0,0,0,- e^{12},e^{14},e^{24},e^{26}+e^{15},e^{13}+e^{27}+e^{45}&23/81(1,1,4,2,3,3,4,5)&\{123568,134678,23457,3\}\\
85421:28b&0,0,0,- e^{12},- e^{14},e^{24},e^{26}+e^{15},e^{45}+e^{13}+e^{27}&23/81(1,1,4,2,3,3,4,5)&\{123568,134678,23457,3\}\\
85321:1&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}&1/23(2,19,22,21,24,23,25,27)&\{\emptyset,12368,12568,1347,1457,2345678,24678,35\}\\
85321:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}&1/47(30,7,32,37,62,44,51,58)&\{\emptyset,12368,12568,134678,145678,23457,247,35\}\\
85321:3&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{35}+e^{17}&3/293(14,76,59,90,73,104,118,132)&\{\emptyset,12368,12568,35\}\\
85321:4a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&1/5(3,1,2,4,5,5,6,7)&\{\emptyset,12368,12568,134678,145678,23457,247,35\}\\
85321:4b&0,0,0,- e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&1/5(3,1,2,4,5,5,6,7)&\{\emptyset,12368,12568,134678,145678,23457,247,35\}\\
85321:5&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23}&1/26(5,16,20,21,25,26,31,36)&\{1268,147,245678,5\}\\
85321:6&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{15}&1/57(23,15,37,38,60,53,68,83)&\{12457,15,23568,345678\}\\
85321:7&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{17}&1/21(4,12,19,16,23,20,24,28)&\{\emptyset,12368,12568,35\}\\
85321:8&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14}&1/281(156,52,203,208,359,260,312,364)&\{\emptyset,12368,12568,35\}\\
85321:9&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{46}+e^{27}&1/52(8,27,48,35,56,43,51,78)&\{\emptyset,12368,12568,13478,14578,234567,2467,35\}\\
85321:10&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{46}&1/60(24,13,48,37,72,50,63,87)&\{\emptyset,12368,12568,13467,14567,234578,2478,35\}\\
85321:11&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{34}+e^{17}&1/9(2,5,6,7,8,9,11,13)&\{123568,13457,245678,5\}\\
85321:13a&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{35}+e^{17}&33/161(1,3,3,4,4,5,6,7)&\{13478,14578,234567,2467\}\\
85321:13b&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{24}+e^{35}+e^{17}&33/161(1,3,3,4,4,5,6,7)&\{13478,14578,234567,2467\}\\
85321:16&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{46}&1/124(32,45,96,77,128,109,141,186)&\{\emptyset,12368,13478,2467\}\\
85321:17a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{46}+e^{27}+e^{35}&1/65(10,37,47,47,57,57,67,104)&\{\emptyset,12368,12568,13478,14578,234567,2467,35\}\\
85321:17b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{27}+e^{35}+e^{46}&1/65(10,37,47,47,57,57,67,104)&\{\emptyset,12368,12568,13478,14578,234567,2467,35\}\\
85321:18&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{46}+e^{35}+e^{17}&1/9(4,2,5,6,9,8,10,14)&\{\emptyset,12368,12568,35\}\\
85321:19&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{23}+e^{46}&1/47(11,13,48,24,59,37,50,61)&\{12368,13467,234578,35\}\\
85321:20&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{17}&2/61(7,14,27,21,34,28,35,42)&\{\emptyset,1347,1457,35\}\\
85321:21&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16}&1/31(14,7,24,21,38,28,35,42)&\{\emptyset,23457,247,35\}\\
85321:24&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{27}+e^{46}&1/19(4,8,17,12,21,16,20,28)&\{\emptyset,13478,14578,35\}\\
85321:25&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{46}+e^{17}&1/53(22,11,42,33,64,44,55,77)&\{12368,12568,13467,14567\}\\
85321:26a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{35}+e^{46}&29/129(1,2,3,3,4,4,5,7)&\{\emptyset,12368,13478,2467\}\\
85321:26b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{35}&29/129(1,2,3,3,4,4,5,7)&\{\emptyset,12368,13478,2467\}\\
85321:27a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{15}+e^{46}&23/81(1,1,3,2,4,3,4,5)&\{123568,134578,24567,5\}\\
85321:27b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{23},e^{46}+e^{27}+e^{15}&23/81(1,1,3,2,4,3,4,5)&\{123568,134578,24567,5\}\\
85321:28&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{35}+e^{17}&9/73(2,4,5,6,7,8,10,12)&\{\emptyset,35\}\\
85321:29a&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{35}+e^{16}&9/37(2,1,2,3,4,4,5,6)&\{\emptyset,23457,247,35\}\\
85321:29b&0,0,0,- e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{35}+e^{16}&9/37(2,1,2,3,4,4,5,6)&\{\emptyset,23457,247,35\}\\
85321:30a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{46}+e^{27}+e^{35}&29/129(1,2,3,3,4,4,5,7)&\{\emptyset,13478,14578,35\}\\
85321:30b&0,0,0,- e^{12},- e^{13},e^{14},e^{24}+e^{16},e^{27}+e^{35}+e^{46}&29/129(1,2,3,3,4,4,5,7)&\{\emptyset,13478,14578,35\}\\
85321:32&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{17}+e^{23}+e^{46}&3/17(2,1,6,3,8,4,5,7)&\{12368,13467\}\\
85321:36&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{17}+e^{46}&1/9(2,3,7,5,9,8,11,13)&\{\emptyset,12568,13467,234578\}\\
85321:39&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{46}+e^{35}+e^{17}&7/23(1,1,2,2,3,3,4,5)&\{\emptyset,12568\}\\
85321:43&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15},e^{17}+e^{23}+e^{46}&53/441(1,3,8,4,9,7,10,11)&\{13467,234578\}\\
8653:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{24}+e^{15}&11/36(1,1,2,3,3,4,4,4)&\{\emptyset,1245,13567,23467\}\\
8542:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26}&1/107(34,35,105,69,103,104,137,139)&\{\emptyset,12356,14678,234578\}\\
8542:4&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26}&21/65(1,1,3,2,3,3,4,4)&\{\emptyset,12356\}\\
8542:5&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{25}+e^{16}&1/51(15,19,45,34,49,53,64,68)&\{\emptyset,12356,13467,2457\}\\
8542:6&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{26}+e^{34}&1/59(17,22,44,39,56,61,73,83)&\{\emptyset,1256,14678,24578\}\\
8542:8&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16}&5/22(1,2,4,3,4,5,5,6)&\{\emptyset,1256,1467,2457\}\\
8542:9&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{26}+e^{34}&51/389(2,3,6,5,7,8,9,11)&\{1256,14678\}\\
8542:10&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{16}&25/184(2,3,6,5,7,8,9,10)&\{\emptyset,2457\}\\
8531:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}&1/68(16,35,60,51,76,67,86,83)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:2&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}&1/18(8,5,14,13,22,18,21,23)&\{\emptyset,12367,12567,13468,14568,234578,2478,35\}\\
8531:3&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}&1/39(6,30,23,36,29,42,52,48)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:4&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}&1/21(12,5,8,17,20,22,28,27)&\{\emptyset,12367,12567,134678,145678,23458,248,35\}\\
8531:5&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}&1/17(7,5,14,12,21,17,19,22)&\{12367,13468,234578,35\}\\
8531:6&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&1/16(2,13,14,15,16,17,18,19)&\{\emptyset,12367,1256,13478,1458,2345678,2468,357\}\\
8531:8&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23}&3/44(4,7,12,11,16,15,18,19)&\{\emptyset,12367,13478,2468\}\\
8531:9&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}&1/19(5,10,14,15,19,20,24,25)&\{134578,148,37,5\}\\
8531:11&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23}&1/32(6,23,18,29,24,35,42,41)&\{\emptyset,12367,13478,2468\}\\
8531:12a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&1/89(18,55,55,73,73,91,128,109)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:12b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&1/89(18,55,55,73,73,91,128,109)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:13&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}&1/9(2,5,6,7,8,9,13,11)&\{\emptyset,12367,1256,1348,14578,234568,24678,357\}\\
8531:14&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26}&1/123(68,30,49,98,117,128,166,158)&\{\emptyset,12367,12567,35\}\\
8531:15&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}&1/9(5,2,5,7,10,9,12,11)&\{\emptyset,12367,1256,13468,145678,23458,2478,357\}\\
8531:16&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16}&1/227(49,170,134,219,183,268,232,317)&\{\emptyset,13478,1458,357\}\\
8531:17&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}&1/57(21,20,30,41,51,61,72,81)&\{\emptyset,134678,14568,357\}\\
8531:18&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{15}&1/27(13,8,11,21,24,29,35,37)&\{\emptyset,12567,134678,23458\}\\
8531:19&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&1/112(26,73,78,99,104,125,130,151)&\{\emptyset,12367,13478,2468\}\\
8531:20&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}&1/59(13,32,51,45,64,58,77,71)&\{\emptyset,12367,13478,2468\}\\
8531:21&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}+e^{16}&1/353(108,170,193,278,301,386,448,494)&\{\emptyset,13478,14578,35\}\\
8531:22&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35}&1/29(12,10,15,22,27,32,34,42)&\{\emptyset,13468,14568,35\}\\
8531:23&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{16}&1/111(30,60,59,90,89,120,148,150)&\{\emptyset,13478,14578,35\}\\
8531:24&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14}&1/57(30,15,23,45,53,60,76,75)&\{\emptyset,23458,248,35\}\\
8531:27&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35},e^{25}+e^{16}&1/8(2,5,4,7,6,9,10,11)&\{\emptyset,12567,14578,2468\}\\
8531:28&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{16}&1/69(17,40,37,57,54,74,94,91)&\{\emptyset,1348,14578,357\}\\
8531:29&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}&1/109(59,30,45,89,104,119,134,149)&\{\emptyset,13468,145678,357\}\\
8531:31&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15}&1/281(100,101,203,201,303,302,301,403)&\{\emptyset,12567,13468,234578\}\\
8531:33&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14}&1/21(10,5,11,15,21,20,31,25)&\{123478,12458,137,15\}\\
8531:34a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&33/161(1,3,3,4,4,5,7,6)&\{\emptyset,12367,13478,2468\}\\
8531:34b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&33/161(1,3,3,4,4,5,7,6)&\{\emptyset,12367,13478,2468\}\\
8531:36&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35}&5/49(3,4,6,7,9,11,10,15)&\{13468,35\}\\
8531:38&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{35}+e^{16}&61/553(3,4,5,7,8,10,11,13)&\{14578,35\}\\
8531:39&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26}+e^{15}&67/681(5,3,4,8,9,11,13,14)&\{134678,23458\}\\
8531:40&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{15}&1/59(24,19,33,43,57,62,76,81)&\{\emptyset,1256,13468,23458\}\\
8531:43&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34}+e^{16}&1/8(2,5,4,7,6,9,10,11)&\{\emptyset,12567,14578,2468\}\\
8531:44a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23}&9/35(1,2,3,3,4,4,5,5)&\{\emptyset,12367,13478,2468\}\\
8531:44b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23}&9/35(1,2,3,3,4,4,5,5)&\{\emptyset,12367,13478,2468\}\\
8531:45&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{15}&19/53(1,1,2,2,3,3,3,4)&\{\emptyset,12567\}\\
8531:46&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{16}&1/19(5,10,14,15,19,20,24,25)&\text{see main article}\\
8531:47&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{14}&(0,0,1,0,1,0,1,0)&\{123478,12458\}\\
8531:48&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{16}&1/12(4,5,8,9,12,13,14,17)&\{\emptyset,12567,14578,2468\}\\
8531:51&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}+e^{14}&17/133(4,2,3,6,7,8,11,10)&\{123478,12458\}\\
8531:52&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{16}&1/179(45,90,119,135,164,180,254,225)&\{\emptyset,1348,14578,357\}\\
8531:53&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{14}&1/179(90,45,104,135,194,180,239,225)&\{\emptyset,23458,2478,357\}\\
8531:54a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:54b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{25}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:56a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:56b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:57&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}+e^{16}&1/12(4,5,8,9,12,13,14,17)&\{\emptyset,12567,14578,2468\}\\
8531:58a&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16}&2/7(1,2,2,3,3,4,4,5)&\text{see main article}\\
8531:58b&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16}&2/7(1,2,2,3,3,4,4,5)&\text{see main article}\\
8531:61&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16}&11/71(2,3,4,5,6,7,8,9)&\{\emptyset,2468\}\\
8531:63&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{34}+e^{16}&11/71(2,3,4,5,6,7,8,9)&\{\emptyset,2468\}\\
8531:64a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{25}+e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:64b&0,0,0,e^{12},e^{13},e^{14},-e^{24}+e^{35},e^{25}+e^{34}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,12567,14578,2468\}\\
8531:65a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,1348,14578,357\}\\
8531:65b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}+e^{16}&25/93(1,2,2,3,3,4,5,5)&\{\emptyset,1348,14578,357\}\\
8531:66&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}+e^{14}&49/359(4,2,3,6,7,8,9,10)&\{13468,145678\}\\
8531:67&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&11/71(2,3,4,5,6,7,8,9)&\{\emptyset,2468\}\\
8531:71a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16}&1/81(28,28,67,56,95,84,84,112)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:71b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16}&1/81(28,28,67,56,95,84,84,112)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}\\
8531:72&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{17}&1/13(4,5,11,9,15,13,14,18)&\{\emptyset,12367,12567,1347,1457,23456,246,35\}\\
8531:73&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16}&1/61(23,20,46,43,69,63,66,86)&\{\emptyset,12567,1456,247\}\\
8531:74a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}+e^{35}+e^{16}&18/97(2,2,3,4,5,6,6,8)&\{\emptyset,13478,14578,35\}\\
8531:74b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{35}+e^{16}&18/97(2,2,3,4,5,6,6,8)&\{\emptyset,13478,14578,35\}\\
8531:75&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{35}+e^{17}&9/109(4,5,7,9,11,13,14,18)&\{\emptyset,23456,246,35\}\\
8531:76a&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{34}+e^{17}&19/53(1,1,2,2,3,3,3,4)&\{\emptyset,12567,14568,2478\}\\
8531:76b&0,0,0,- e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{26}+e^{34}+e^{17}&19/53(1,1,2,2,3,3,3,4)&\{\emptyset,12567,14568,2478\}\\
8531:77&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{35}+e^{16}&15/101(2,3,4,5,6,8,7,10)&\{23457,35\}\\
8531:87&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17}&1/123(30,49,87,79,117,128,147,177)&\{12458,137,26,345678\}\\
8531:88&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{37}+e^{26}&1/15(9,4,4,13,13,17,17,21)&\{\emptyset,12367,145678,23458\}\\
8531:89&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{17}&1/179(37,90,143,127,180,164,217,254)&\{\emptyset,12367,1347,246\}\\
8531:91&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24}+e^{37}+e^{16}&67/681(3,6,4,9,7,12,11,15)&\{\emptyset,14578\}\\
8531:92&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{37}+e^{26}+e^{14}&23/81(2,1,1,3,3,4,4,5)&\{\emptyset,23458\}\\
8531:94&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{26}+e^{17}&15/101(2,3,4,5,6,7,8,10)&\{23578,345678\}\\
8531:98&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{35}+e^{17}&15/101(2,3,4,5,6,7,8,10)&\{\emptyset,246\}\\
8521:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}&1/41(10,23,30,33,40,53,43,53)&\{12357,1267,134568,148,23478,245678,36,5\}\\
8521:3&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35}+e^{17}&1/81(21,50,46,71,67,96,92,113)&\{\emptyset,13468,1458,356\}\\
8521:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}&1/29(14,10,15,24,29,25,34,44)&\{13478,145678,35,6\}\\
8521:5&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15}&1/293(115,104,197,219,312,301,323,427)&\{\emptyset,12567,134678,23458\}\\
8521:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}+e^{17}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,13468,1458,356\}\\
8521:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}+e^{17}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,13468,1458,356\}\\
8521:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}+e^{17}&1/16(5,8,10,13,15,18,18,23)&\{\emptyset,12567,1458,24678\}\\
8521:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}+e^{14}&15/101(4,2,3,6,7,5,8,10)&\{13478,145678\}\\
8521:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}+e^{17}&59/513(3,4,5,7,8,9,10,13)&\{\emptyset,13468\}\\
853:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}&1/19(5,10,14,15,19,20,25,24)&\{\emptyset,123678,12567,13478,1457,234568,246,358\}\\
853:2&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}&1/33(12,15,16,27,28,39,42,44)&\{\emptyset,123678,125678,13478,14578,23456,246,35\}\\
853:4&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}&1/227(73,110,146,183,219,293,256,292)&\{\emptyset,12567,1456,247\}\\
853:5&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35}&1/29(8,15,16,23,24,38,31,40)&\{123678,13468,23457,35\}\\
853:6&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}&1/13(5,5,8,10,13,15,15,18)&\{\emptyset,123678,12567,1347,14578,23456,2468,358\}\\
853:7a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,123678,12568,13478,1458,234567,246,357\}\\
853:7b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,123678,12568,13478,1458,234567,246,357\}\\
853:8&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,123678,1256,1347,1458,234567,2468,3578\}\\
853:9&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{14}&1/139(53,67,60,120,113,187,166,173)&\{134678,14568,23457,24\}\\
853:10&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}&1/9(3,4,5,7,8,11,11,12)&\{\emptyset,123678,1256,13467,14568,23457,248,3578\}\\
853:11&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34}&1/8(4,3,3,7,7,10,10,10)&\{\emptyset,123678,12567,13467,145678,2345,248,358\}\\
853:12&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34}&1/12(4,5,8,9,12,14,13,17)&\{123678,1346,23457,358\}\\
853:15&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{35}+e^{14}&15/101(2,4,3,6,5,10,7,8)&\{23457,24\}\\
853:16&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34}&1/8(2,4,5,6,7,10,9,11)&\{123678,1256,23457,248\}\\
853:17&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}&4/61(5,7,9,12,14,17,19,21)&\{\emptyset,123678,1347,2468\}\\
853:18a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}&1/53(19,25,25,44,44,63,69,69)&\{\emptyset,123678,12568,1348,14578,23456,2467,357\}\\
853:18b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}&1/53(19,25,25,44,44,63,69,69)&\{\emptyset,123678,12568,1348,14578,23456,2467,357\}\\
853:19&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34}&1/31(14,12,13,26,27,38,40,39)&\{\emptyset,123678,12567,358\}\\
853:20&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{34}&11/71(2,3,4,5,6,7,8,9)&\{123678,1347\}\\
853:21a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{24}+e^{35}&25/93(1,2,2,3,3,4,5,5)&\{123678,1348,23456,357\}\\
853:21b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},-e^{25}+e^{34},e^{24}+e^{35}&25/93(1,2,2,3,3,4,5,5)&\{123678,1348,23456,357\}\\
853:22&0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{25}+e^{34}&8/19(1,1,1,2,2,3,3,3)&\{\emptyset,123678\}\\
852:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}&3/37(5,5,9,10,14,14,15,15)&\{\emptyset,12378,125678,13468,1458,23457,2467,356\}\\
852:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}&1/37(11,23,23,34,34,46,45,45)&\{\emptyset,12378,12567,13468,145,234578,2467,3568\}\\
852:3&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}&1/27(9,13,17,22,26,30,35,35)&\{\emptyset,12378,12567,134678,1457,23458,246,3568\}\\
852:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}&5/11(1,1,1,2,2,2,3,3)&\{123678,12578,13478,145678,23456,24,35,6\}\\
852:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15}&1/6(2,3,4,5,6,7,7,8)&\{\emptyset,12378,13468,2467\}\\
852:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&3/17(2,3,3,5,5,6,7,8)&\{\emptyset,12378,125678,13468,1458,23457,2467,356\}\\
852:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&3/17(2,3,3,5,5,6,7,8)&\{\emptyset,12378,125678,13468,1458,23457,2467,356\}\\
852:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}&1/19(7,9,11,16,18,20,23,27)&\{\emptyset,12378,12567,1346,1458,23457,24678,3568\}\\
852:9&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34}&1/19(9,7,11,16,20,18,23,27)&\{123678,1257,1347,145678,23456,248,358,6\}\\
852:12a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35}&5/11(1,1,1,2,2,2,3,3)&\{123678,1258,1348,145678,23456,247,357,6\}\\
852:12b&0,0,0,- e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{24}+e^{35}&5/11(1,1,1,2,2,2,3,3)&\{123678,1258,1348,145678,23456,247,357,6\}\\
852:13a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15}&1/17(7,7,10,14,17,17,21,24)&\{\emptyset,12378,12567,13468,145,234578,2467,3568\}\\
852:13b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15}&1/17(7,7,10,14,17,17,21,24)&\{\emptyset,12378,12567,13468,145,234578,2467,3568\}\\
852:14&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16}&1/19(7,9,11,16,18,20,23,27)&\{\emptyset,12378,12567,1346,1458,23457,24678,3568\}\\
852:16&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}&1/24(10,11,12,21,22,23,31,34)&\{\emptyset,12378,13468,2467\}\\
852:20a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,13467,2468\}\\
852:20b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,13467,2468\}\\
852:21&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{34}+e^{16}&1/13(5,6,7,11,12,13,17,18)&\{\emptyset,12378,13467,2468\}\\
852:23&0,0,0,e^{12}, a_1 e^{13},e^{23},e^{35}+e^{14},e^{24}+e^{36}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,125678,356\}\\
852:24a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,125678,13467,1457,23458,2468,356\}\\
852:24b&0,0,0,e^{12},- e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,125678,13467,1457,23458,2468,356\}\\
852:24c&0,0,0,- e^{12},- e^{13},e^{23},e^{24}+e^{35},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,125678,13467,1457,23458,2468,356\}\\
852:25a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12568,1346,1457,23458,24678,3567\}\\
852:25b&0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12568,1346,1457,23458,24678,3567\}\\
852:29&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378\}\\
84321:2&0,0,0,0,e^{12},e^{15},e^{16},e^{34}+e^{17}&1/47(7,36,32,32,43,50,57,64)&\{\emptyset,12368,12468,13457,157,235678,245678,34\}\\
84321:7&0,0,0,0,e^{12},e^{15},e^{16},e^{25}+e^{34}+e^{17}&11/107(2,6,7,7,8,10,12,14)&\{\emptyset,12368,12468,34\}\\
84321:8&0,0,0,0,- e^{12},e^{15},e^{16},e^{56}+e^{34}+e^{27}&1/60(10,33,48,48,43,53,63,96)&\{\emptyset,12368,12468,13578,14578,234567,2567,34\}\\
84321:11&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{24}+e^{35}+e^{17}&1/9(2,5,6,8,7,9,11,13)&\{\emptyset,12368,1357,25678\}\\
84321:13&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{56}+e^{34}+e^{27}&1/21(5,9,15,18,14,19,24,33)&\{\emptyset,12368,13578,2567\}\\
84321:15&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&27/109(1,2,3,3,3,4,5,6)&\{\emptyset,13457,157,34\}\\
84321:17&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{56}+e^{27}+e^{14}&1/47(13,14,39,54,27,40,53,67)&\{123468,134578,24567,4\}\\
84321:18&0,0,0,0,- e^{12},e^{15},e^{25}+e^{16},e^{34}+e^{27}+e^{56}&29/257(2,4,7,7,6,8,10,14)&\{\emptyset,13578,14578,34\}\\
8431:2&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}&1/28(6,17,20,20,23,29,40,35)&\{\emptyset,12367,12467,13578,14578,234568,2568,34\}\\
8431:4&0,0,0,0,e^{12},e^{15},e^{25},e^{34}+e^{16}&1/28(9,13,20,20,22,31,35,40)&\{\emptyset,123467,1267,13578,14578,23568,24568,34\}\\
8431:6&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{34}+e^{16}&1/25(9,10,20,17,19,28,29,37)&\{123467,13578,23568,34\}\\
8431:7&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23}&1/83(19,49,57,60,68,87,117,106)&\{\emptyset,12367,13578,2568\}\\
8431:9&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{24}+e^{16}&1/59(17,28,56,51,45,62,73,79)&\{\emptyset,12467,14578,2568\}\\
8431:11&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{26}+e^{35}&1/36(19,10,20,28,29,39,48,49)&\{\emptyset,12467,1568,24578\}\\
8431:13&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{35}+e^{16}&1/22(7,10,14,20,17,24,27,31)&\{\emptyset,1267,1578,2568\}\\
8431:16&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{24}+e^{35}+e^{16}&11/71(2,3,4,6,5,7,8,9)&\{1267,1578\}\\
8431:20a&0,0,0,0,e^{12},e^{15},e^{25},e^{34}+e^{27}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,123467,1267,13578,14578,23568,24568,34\}\\
8431:20b&0,0,0,0,e^{12},- e^{15},e^{25},e^{34}+e^{27}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,123467,1267,13578,14578,23568,24568,34\}\\
8431:21&0,0,0,0,e^{12},e^{15},e^{25},e^{26}+e^{34}+e^{17}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,123467,1267,13457,157,23456,256,34\}\\
8421:4&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{17}&1/41(10,29,30,29,39,40,49,59)&\{123467,127,13568,1458,23578,245678,34,6\}\\
8421:5&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}&1/15(9,4,9,12,13,18,17,21)&\{\emptyset,12347,1267,13578,145678,23568,2458,346\}\\
8421:6&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}&1/41(10,23,42,29,33,52,43,53)&\{12367,1247,134568,158,234578,25678,3,46\}\\
8421:7&0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}&1/39(8,27,24,27,35,51,43,51)&\{\emptyset,12347,12367,13458,13568,245678,2578,46\}\\
8421:9&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{17}&1/31(8,19,27,24,27,35,35,43)&\{\emptyset,12347,12467,13458,14568,235678,2578,36\}\\
8421:10&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14}&1/24(12,7,18,21,19,30,26,33)&\{\emptyset,12347,12467,13578,15678,234568,2458,36\}\\
8421:13&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17}+e^{23}&1/23(7,11,21,17,18,28,25,32)&\{12367,134568,25678,46\}\\
8421:18&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}+e^{17}&1/227(67,134,165,170,201,232,268,335)&\{\emptyset,1358,14568,346\}\\
8421:19&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}+e^{15}&1/81(46,23,50,65,69,96,92,115)&\{\emptyset,23568,2458,346\}\\
8421:21&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17}&1/8(2,5,4,6,7,10,9,11)&\{\emptyset,12467,127,14568,158,245678,2578,46\}\\
8421:23&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{17}&1/21(5,15,8,14,20,22,25,30)&\{\emptyset,12367,127,13458,14568,234578,245678,36\}\\
8421:26&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{45}+e^{17}&2/7(1,2,3,2,3,4,4,5)&\{\emptyset,1237,1267,1358,1568,235678,2578,36\}\\
8421:27&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45}&1/9(4,3,7,6,7,11,10,13)&\{\emptyset,1237,1267,13578,15678,23568,258,36\}\\
8421:28&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}+e^{17}&1/297(84,190,179,252,274,263,358,442)&\{\emptyset,13458,14568,36\}\\
8421:29&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{27}+e^{14}&1/69(36,22,33,66,58,69,80,102)&\{\emptyset,13578,15678,36\}\\
8421:30&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{27}+e^{16}&1/48(21,17,30,42,38,51,55,72)&\{\emptyset,1267,13578,23568\}\\
8421:32&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{17}+e^{46}&1/9(2,7,6,5,9,8,11,13)&\{\emptyset,1237,12467,13458,1568,235678,24578,346\}\\
8421:33&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{35}+e^{17}&3/8(1,1,2,2,2,3,3,4)&\{1247,158,25678,46\}\\
8421:35&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{17}+e^{23}&1/123(28,90,84,45,118,129,146,174)&\{12467,127,234578,235678\}\\
8421:40&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{35}+e^{17}&1/56(18,29,36,54,47,54,65,83)&\{1247,1458,25678,6\}\\
8421:41&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{34}+e^{17}&1/16(5,9,10,14,14,15,19,24)&\{\emptyset,1267,14568,24578\}\\
8421:42&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{17}&3/109(10,23,15,28,33,38,43,53)&\{\emptyset,23578,245678,346\}\\
8421:43&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25}+e^{17}&1/27(8,16,11,18,24,29,32,40)&\{\emptyset,13458,14568,36\}\\
8421:46&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17}+e^{46}&1/39(11,25,22,18,36,40,47,58)&\{\emptyset,12467,127,46\}\\
8421:48&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{25}+e^{17}+e^{46}&1/69(21,42,44,40,63,65,84,105)&\{\emptyset,13458,1568,346\}\\
8421:49&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{45}+e^{36}+e^{17}&2/69(11,20,21,22,31,32,42,53)&\{\emptyset,1358,1568,36\}\\
8421:50&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{27}+e^{45}&1/49(22,18,27,36,40,49,58,76)&\{\emptyset,13578,15678,36\}\\
8421:51&0,0,0,0,e^{12},e^{24}-e^{13},e^{34}+e^{15},e^{46}+e^{17}+e^{23}&51/389(2,5,6,3,7,8,9,11)&\{235678,346\}\\
8421:52&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{17}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,1267,14568,24578\}\\
8421:53&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{45}+e^{27}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,1267,13578,23568\}\\
8421:55&0,0,0,0,e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{25}+e^{17}&15/101(2,4,3,5,6,7,8,10)&\{\emptyset,346\}\\
842:4&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}&1/19(7,10,13,14,17,20,24,27)&\{\emptyset,12378,124678,1358,14568,234567,257,346\}\\
842:5&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15}&1/27(13,11,17,20,24,30,35,37)&\{\emptyset,12378,124678,13457,1567,23568,2458,346\}\\
842:6&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}&1/37(15,15,32,32,30,47,45,45)&\{\emptyset,123478,12678,1358,14568,23567,2457,346\}\\
842:7&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}&1/11(5,4,8,7,9,15,14,13)&\{123478,123678,13458,13568,23457,23567,34,36\}\\
842:8&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14}&1/23(8,11,19,22,19,27,27,30)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}\\
842:9&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{15}&1/37(16,15,29,32,31,45,46,47)&\{\emptyset,12378,12678,1357,1567,23568,258,36\}\\
842:10&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34}&1/227(91,110,165,146,201,256,292,311)&\{\emptyset,1358,14568,346\}\\
842:11&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}&1/37(13,20,26,27,33,39,46,53)&\{12378,1358,234567,346\}\\
842:12&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15}&1/26(13,10,16,20,23,29,33,36)&\{124678,13457,2458,346\}\\
842:14&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25}&1/38(15,16,32,33,31,48,46,47)&\{\emptyset,12678,1458,24567\}\\
842:15a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25}&1/5(2,2,4,3,4,7,6,6)&\{123478,123678,13458,13568,23457,23567,34,36\}\\
842:15b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25}&1/5(2,2,4,3,4,7,6,6)&\{123478,123678,13458,13568,23457,23567,34,36\}\\
842:16&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{14}&3/8(1,1,2,2,2,4,3,3)&\{123478,13458,23457,34\}\\
842:17&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14}&1/13(5,6,10,12,11,15,16,17)&\{\emptyset,12678,1568,257\}\\
842:18a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14}&1/19(8,8,15,16,16,23,24,24)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}\\
842:18b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14}&1/19(8,8,15,16,16,23,24,24)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}\\
842:19&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{15}&55/437(4,3,6,5,7,9,10,11)&\{2358,346\}\\
842:20&0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14}&17/41(1,1,2,2,2,3,3,3)&\{\emptyset,12678\}\\
842:26&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16}&1/37(11,23,29,28,34,40,45,51)&\{\emptyset,12378,12467,13458,156,235678,2457,3468\}\\
842:27&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16}&1/27(9,13,19,24,22,28,35,37)&\{\emptyset,12378,12467,134578,1567,23568,245,3468\}\\
842:28&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14}&1/41(12,29,21,42,41,33,53,54)&\{123478,124678,13458,14568,234567,2457,346,4\}\\
842:30&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}&1/18(6,11,10,15,17,16,23,26)&\{\emptyset,12378,12678,13458,14568,234567,2457,36\}\\
842:31&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14}&1/39(18,17,18,36,35,36,52,54)&\{\emptyset,12378,12678,13578,15678,2356,25,36\}\\
842:32&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16}&1/15(6,7,9,12,13,15,20,21)&\{\emptyset,12378,1267,13578,1567,23568,25,368\}\\
842:33&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}&1/47(24,19,20,45,43,44,62,64)&\{\emptyset,12378,12678,134578,145678,23456,245,36\}\\
842:39&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{16}&3/26(3,4,6,8,7,9,11,12)&\{12467,134578,245,3468\}\\
842:41&0,0,0,0, a_1 e^{12},e^{13},e^{24}+e^{15},e^{34}+e^{16}&1/3(1,2,2,2,3,3,4,4)&\{\emptyset,12378,1267,1358,156,235678,257,368\}\\
842:42&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{36}&3/293(46,44,43,88,90,89,134,132)&\{\emptyset,12378,12678,36\}\\
842:43a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16}&1/3(1,2,2,2,3,3,4,4)&\{\emptyset,12378,12467,13458,156,235678,2457,3468\}\\
842:43b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16}&1/3(1,2,2,2,3,3,4,4)&\{\emptyset,12378,12467,13458,156,235678,2457,3468\}\\
842:44&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{16}&3/34(4,6,7,9,10,11,16,15)&\{\emptyset,12378,12467,3468\}\\
842:45&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36}&3/29(5,4,4,9,9,9,13,13)&\{\emptyset,12378,145678,23456\}\\
842:46&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{16}&1/29(10,17,20,23,27,30,37,40)&\{\emptyset,12467,156,2457\}\\
842:47&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14}&1/19(5,14,10,20,19,15,24,25)&\{123478,13458,234567,346\}\\
842:49&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36}&1/17(5,11,10,14,16,15,21,25)&\{12378,13458,234567,36\}\\
842:53a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14}&3/17(2,3,3,6,5,5,7,8)&\{123478,124678,13458,14568,234567,2457,346,4\}\\
842:53b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14}&3/17(2,3,3,6,5,5,7,8)&\{123478,124678,13458,14568,234567,2457,346,4\}\\
842:54&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}+e^{14}&1/19(7,9,11,20,16,18,23,27)&\{123478,1267,135,14568,234567,2578,368,4\}\\
842:56&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}+e^{15}&1/29(14,12,13,28,26,27,38,40)&\{\emptyset,12378,12678,36\}\\
842:57&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14}&1/19(9,7,11,18,16,20,23,27)&\{\emptyset,12378,12467,13457,15678,2356,2458,3468\}\\
842:59&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{15}&1/293(130,136,133,272,266,263,402,396)&\{\emptyset,12378,12678,36\}\\
842:60a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}&1/12(5,6,6,10,11,11,16,17)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}\\
842:60b&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{25}&1/12(5,6,6,10,11,11,16,17)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}\\
842:61&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35}&1/7(3,3,4,6,6,7,9,10)&\{\emptyset,12378,1267,1357,15678,2356,258,368\}\\
842:62&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{35}&1/7(3,3,4,6,6,7,9,10)&\{\emptyset,12378,1267,135,1568,23567,2578,368\}\\
842:63&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{25}+e^{16}&1/34(14,17,20,25,31,34,45,48)&\{\emptyset,12378,13458,2457\}\\
842:64a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}&1/12(5,6,6,10,11,11,16,17)&\{\emptyset,12378,124678,13458,1568,23567,2457,346\}\\
842:64b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}&1/12(5,6,6,10,11,11,16,17)&\{\emptyset,12378,124678,13458,1568,23567,2457,346\}\\
842:65&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{26}+e^{35}&1/12(5,6,6,10,11,11,16,17)&\{\emptyset,12378,12467,1345,1568,23567,24578,3468\}\\
842:66&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,124678,346\}\\
842:67&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}&1/13(7,5,6,11,12,13,17,18)&\{\emptyset,12378,12467,1357,145678,23456,258,3468\}\\
842:71a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12678,36\}\\
842:71b&0,0,0,0,e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12678,36\}\\
842:73&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{35}+e^{14}&1/13(6,5,7,12,11,13,17,18)&\{1267,135,2578,368\}\\
842:74&0,0,0,0, a_1 e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&1/19(7,10,13,14,17,20,24,27)&\text{see main article}\\
842:75a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{124678,13458,2457,346\}\\
842:75b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{36}+e^{25}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{124678,13458,2457,346\}\\
842:79a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&2/7(1,2,2,4,3,3,4,5)&\{123478,13458,234567,346\}\\
842:79b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&2/7(1,2,2,4,3,3,4,5)&\{123478,13458,234567,346\}\\
842:80&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{35}+e^{14}&1/16(5,8,10,18,13,15,18,23)&\{123478,135,234567,368\}\\
842:81&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}+e^{16}&13/73(2,3,4,4,5,6,7,8)&\{234567,346\}\\
842:84a&0,0,0,0,e^{12},e^{13},e^{36}+e^{25},e^{26}+e^{35}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12467,13457,15678,2356,2458,3468\}\\
842:84b&0,0,0,0,e^{12},e^{13},e^{36}-e^{25},e^{26}+e^{35}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,12467,13457,15678,2356,2458,3468\}\\
842:85a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{36}+e^{25}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,1268,1358,15678,2356,257,367\}\\
842:85b&0,0,0,0,- e^{12},e^{13},-e^{26}+e^{35},e^{36}+e^{25}+e^{14}&5/11(1,1,1,2,2,2,3,3)&\{\emptyset,12378,1268,1358,15678,2356,257,367\}\\
842:86&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{24}+e^{36}+e^{15}&1/61(27,29,28,54,56,55,84,83)&\{\emptyset,12378,1268,367\}\\
842:87&0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\{1268,367\}\\
842:88&0,0,0,0, a_1 e^{12},e^{13},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15}&5/11(1,1,1,2,2,2,3,3)&\text{see main article}\\
842:90&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}&1/5(4,1,2,3,5,5,6,7)&\{123478,12367,134578,13567,23458,2356,348,36\}\\
842:92&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25}&1/21(8,11,8,14,19,22,27,30)&\{\emptyset,123478,124678,13458,14568,23567,257,36\}\\
842:93&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16}&2/7(1,2,2,3,3,4,4,5)&\{\emptyset,123478,1267,1356,1458,2357,245678,3468\}\\
842:94&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}&1/9(4,3,6,7,7,10,11,13)&\{\emptyset,123478,1267,135,14568,23567,24578,3468\}\\
842:96&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14}&(0,1,0,1,1,1,1,1)&\{123478,12367,13458,1356\}\\
842:97&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}+e^{15}&1/17(11,4,8,10,15,18,19,26)&\{123478,13567,23458,36\}\\
842:98&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}+e^{46}&1/17(8,7,14,4,15,18,23,22)&\{123478,123678,13458,13568\}\\
842:99&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{46}+e^{15}&1/57(31,20,40,21,51,61,71,82)&\{123478,123678,23458,23568\}\\
842:100&0,0,0,0,e^{12},e^{34},e^{36}+e^{15},e^{25}+e^{46}&7/15(1,1,1,1,2,2,3,3)&\{\emptyset,123478,13568,24567\}\\
842:101&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{35}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{123478,13567,235,3468\}\\
842:102&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{35}+e^{14}&1/8(4,2,5,7,6,9,10,11)&\{123478,1267,135,14568\}\\
842:104&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{45}&1/22(8,11,16,13,19,24,27,32)&\{\emptyset,1267,1456,2457\}\\
842:105&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16}&2/61(10,18,15,23,28,33,38,43)&\{\emptyset,2357,245678,3468\}\\
842:106&0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{26}+e^{35}&1/106(50,38,63,75,88,113,138,151)&\{\emptyset,23567,24578,3468\}\\
842:108a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{46}+e^{15}+e^{23}&5/23(2,2,4,1,4,5,6,6)&\{123478,123678,23458,23568\}\\
842:108b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{25},e^{15}+e^{23}+e^{46}&5/23(2,2,4,1,4,5,6,6)&\{123478,123678,23458,23568\}\\
842:109&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{24}+e^{36}+e^{15}&3/5(1,0,0,2,1,2,1,2)&\{123478,23458\}\\
842:110&0,0,0,0,e^{12},e^{34},e^{36}+e^{15},e^{13}+e^{25}+e^{46}&7/23(2,1,2,1,3,3,5,4)&\{123478,13568\}\\
842:113&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{24}+e^{35}+e^{16}&1/5(1,2,4,5,3,6,5,7)&\{123478,235\}\\
842:115&0,0,0,0,- e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{16}+e^{23}+e^{45}&11/71(2,4,5,3,6,7,8,9)&\{235678,2457\}\\
841:3&0,0,0,0,e^{12},e^{13},e^{34},e^{25}&1/21(12,8,12,15,20,24,27,28)&
\begin{array}{l}
\{\emptyset,12348,12378,124678,1268,13458,13578,145678,\\
1568,23456,23567,2457,25,346,367,47\}
\end{array}\\
841:4&0,0,0,0,e^{12},e^{13},e^{14},e^{15}&1/8(2,6,7,7,8,9,9,10)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,1345,1357,1456,\\
1567,2345678,23568,24578,258,3467,36,47\}
\end{array}\\
841:5&0,0,0,0,e^{12},e^{13},e^{14},e^{25}&1/15(6,7,12,12,13,18,18,20)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13458,13578,14568,\\
15678,234567,2356,2457,25,3467,36,47\}
\end{array}\\
841:6&0,0,0,0,e^{12},e^{13},e^{24},e^{15}&1/11(4,6,9,8,10,13,14,14)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13457,135,14567,\\
156,234568,235678,2458,2578,3467,36,47\}
\end{array}\\
841:7&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}&1/41(16,23,30,23,39,53,46,55)&\{123678,12468,13457,15,23458,2578,36,467\}\\
841:8&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15}&1/23(10,13,14,19,23,24,27,33)&\{\emptyset,1238,124678,13457,156,23568,24578,3467\}\\
841:9&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}&1/14(5,8,10,13,13,15,18,18)&\{\emptyset,12348,12678,1357,1456,23568,24578,3467\}\\
841:10&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}&1/31(13,14,24,25,27,37,38,41)&\{\emptyset,12348,12678,13578,14568,2356,2457,3467\}\\
841:12&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15}&5/14(1,2,2,2,3,3,3,4)&\{\emptyset,12378,12468,1345,1567,23568,24578,3467\}\\
841:13&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}&1/31(14,15,22,22,29,36,36,44)&\{\emptyset,12378,12468,13578,14568,234567,25,3467\}\\
841:14&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15}&3/37(5,7,9,8,12,14,15,17)&\{\emptyset,12378,12468,13457,156,235678,2458,3467\}\\
841:15&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14}&1/41(24,15,23,30,39,47,53,54)&\{12348,124678,13458,145678,23456,2457,346,47\}\\
841:17&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14}&1/16(8,7,11,14,15,19,18,22)&\{\emptyset,1238,12678,13578,1568,2356,257,367\}\\
841:18&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&1/11(4,7,8,9,11,12,13,15)&\{\emptyset,12468,12678,1456,1567,24578,258,47\}\\
841:19&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&1/23(9,12,18,17,21,27,29,30)&\{\emptyset,12468,12678,14567,156,2458,2578,47\}\\
841:20&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15}&1/24(10,14,15,19,24,25,29,34)&\{\emptyset,23568,24578,3467\}\\
841:21&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&1/63(29,30,44,45,59,73,74,89)&\{\emptyset,13578,14568,3467\}\\
841:22a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{15}&1/32(14,14,25,25,28,39,39,42)&\{\emptyset,12348,12678,1356,1457,23578,24568,3467\}\\
841:22b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15}&1/32(14,14,25,25,28,39,39,42)&\{\emptyset,12348,12678,1356,1457,23578,24568,3467\}\\
841:23&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25}&1/40(23,15,30,22,38,52,45,53)&\{123678,13458,23457,36\}\\
841:24&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15}&1/17(7,9,12,14,16,19,21,23)&\{\emptyset,12678,1357,23568\}\\
841:25a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15}&15/64(2,2,3,3,4,5,5,6)&\{\emptyset,23578,24568,3467\}\\
841:25b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{15}&15/64(2,2,3,3,4,5,5,6)&\{\emptyset,23578,24568,3467\}\\
841:29&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16}&1/31(10,17,24,26,27,34,36,44)&\{\emptyset,12348,12378,13458,13578,2457,25,47\}\\
841:30&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{16}&1/19(7,10,13,14,17,20,24,27)&\{\emptyset,12348,12378,134578,1358,245,257,47\}\\
841:31a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25}&1/20(8,11,11,16,19,19,24,30)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13458,13578,14568,\\
15678,234567,2356,2457,25,3467,36,47\}
\end{array}\\
841:31b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25}&1/20(8,11,11,16,19,19,24,30)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13458,13578,14568,\\
15678,234567,2356,2457,25,3467,36,47\}
\end{array}\\
841:32&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}&1/20(8,11,11,16,19,19,24,30)&
\begin{array}{l}
\{\emptyset,12348,12378,1246,1267,1345,1357,14568,\\
15678,234567,2356,24578,258,34678,368,47\}
\end{array}\\
841:33&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15}&1/18(8,10,9,13,18,17,23,26)&\{\emptyset,12348,12378,12468,12678,3467,36,47\}\\
841:34a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25}&1/9(5,4,4,7,9,9,11,13)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,134578,1358,145678,\\
1568,23456,23567,245,257,3467,36,47\}
\end{array}\\
841:34b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25}&1/9(5,4,4,7,9,9,11,13)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,134578,1358,145678,\\
1568,23456,23567,245,257,3467,36,47\}
\end{array}\\
841:35&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&1/20(11,8,10,16,19,21,24,29)&
\begin{array}{l}
\{\emptyset,12348,12378,1246,1267,13457,135,145678,\\
1568,23456,23567,2458,2578,34678,368,47\}
\end{array}\\
841:36&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}&1/112(40,59,78,97,99,118,137,158)&\{\emptyset,12348,13578,2457\}\\
841:37a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25}&1/19(7,11,11,15,18,18,22,29)&\{12378,12468,13458,15678,234567,25,36,47\}\\
841:37b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{36}+e^{25}&1/19(7,11,11,15,18,18,22,29)&\{12378,12468,13458,15678,234567,25,36,47\}\\
841:38&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35}&1/19(7,11,11,15,18,18,22,29)&\{12378,1246,1345,15678,234567,258,368,47\}\\
841:39&0,0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{36}+e^{15}&1/79(30,56,43,60,86,73,90,116)&\{\emptyset,12378,12678,36\}\\
841:40a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25}+e^{14}&1/17(10,7,7,14,17,17,21,24)&\{12348,12468,134578,145678,23456,245,3467,47\}\\
841:40b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25}+e^{14}&1/17(10,7,7,14,17,17,21,24)&\{12348,12468,134578,145678,23456,245,3467,47\}\\
841:41&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}+e^{14}&1/19(11,7,9,16,18,20,23,27)&\{12348,1267,135,145678,23456,2578,368,47\}\\
841:44&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{36}+e^{15}&1/29(13,17,15,26,30,28,32,43)&\{\emptyset,1238,12678,367\}\\
841:46&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{36}+e^{15}&53/401(3,5,4,6,8,7,9,11)&\{\emptyset,12678\}\\
841:49&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{15}&1/11(5,7,5,7,12,12,10,17)&\{123478,12468,13567,15,23458,245678,36,7\}\\
841:50&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25}&1/47(30,20,19,32,50,51,49,70)&\{\emptyset,12348,124678,13458,145678,23567,25,367\}\\
841:51&0,0,0,0,e^{12},e^{34},e^{13},e^{46}+e^{25}&1/28(16,13,16,13,29,29,32,42)&\{\emptyset,12348,12368,13458,13568,2456,25,46\}\\
841:52&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{15}&13/25(1,1,1,1,2,2,2,3)&\{12468,15,23458,36\}\\
841:53&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{36}+e^{15}&1/29(12,19,12,19,31,31,31,43)&\{\emptyset,12348,13567,245678\}\\
841:54&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{35}+e^{16}&1/19(7,11,11,15,18,22,18,29)&\{123478,126,13567,1458,235,245678,3468,7\}\\
841:55&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{45}+e^{26}&1/12(6,5,8,7,11,13,14,18)&\{\emptyset,12348,1267,13568,1457,23578,2456,34678\}\\
841:56&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{35}+e^{16}&1/13(5,8,6,9,13,14,15,19)&\{\emptyset,12348,126,13567,14578,2357,245678,3468\}\\
841:57&0,0,0,0,e^{12},e^{34},e^{13},e^{46}+e^{15}+e^{23}&1/43(15,32,30,16,47,46,45,62)&\{12348,12368,234578,235678\}\\
841:58&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{36}+e^{15}&3/8(1,2,1,2,3,3,2,4)&\{123478,12468,23458,245678\}\\
841:60a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{15}&1/11(5,5,7,7,12,12,10,17)&\{123478,12567,135,1468,236,2458,345678,7\}\\
841:60b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{15}&1/11(5,5,7,7,12,12,10,17)&\{123478,12567,135,1468,236,2458,345678,7\}\\
841:61a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{46}+e^{35}&1/28(16,16,13,13,29,29,32,42)&\{\emptyset,12348,12568,1357,1467,23678,24578,3456\}\\
841:61b&0,0,0,0,e^{14}-e^{23},e^{24}+e^{13},e^{12},e^{35}+e^{46}&1/28(16,16,13,13,29,29,32,42)&\{\emptyset,12348,12568,1357,1467,23678,24578,3456\}\\
841:62&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{46}+e^{15}+e^{23}&19/53(1,2,2,1,3,3,3,4)&\{12348,235678\}\\
841:63&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{24}+e^{35}+e^{16}&1/16(5,10,9,14,15,19,14,24)&\{123478,126,235,245678\}\\
841:64&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{26}+e^{35}+e^{14}&1/12(8,4,5,9,12,13,14,17)&\{12348,126,1357,145678\}\\
841:66a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{34}+e^{15}&3/8(1,1,2,2,3,3,2,4)&\{123478,135,236,345678\}\\
841:66b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{26}+e^{34}+e^{15}&3/8(1,1,2,2,3,3,2,4)&\{123478,135,236,345678\}\\
841:67a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25}+e^{17}&1/19(7,11,11,15,18,18,22,29)&\{\emptyset,12348,12468,13458,14568,2356,25,36\}\\
841:67b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25}+e^{17}&1/19(7,11,11,15,18,18,22,29)&\{\emptyset,12348,12468,13458,14568,2356,25,36\}\\
841:68&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}+e^{17}&1/19(7,11,11,15,18,18,22,29)&\{\emptyset,12348,1267,1357,14568,2356,24578,34678\}\\
841:69&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{27}+e^{15}&1/281(156,118,137,194,274,293,312,430)&\{\emptyset,12348,12468,36\}\\
841:70a&0,0,0,0,e^{12},e^{13},e^{14},e^{47}+e^{36}+e^{25}&1/5(2,3,3,3,5,5,5,8)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13458,13578,14568,\\
15678,234567,2356,2457,25,3467,36,47\}
\end{array}\\
841:70b&0,0,0,0,e^{12},- e^{13},e^{14},e^{36}+e^{25}+e^{47}&1/5(2,3,3,3,5,5,5,8)&
\begin{array}{l}
\{\emptyset,12348,12378,12468,12678,13458,13578,14568,\\
15678,234567,2356,2457,25,3467,36,47\}
\end{array}\\
841:71&0,0,0,0,e^{12},e^{13},e^{14},e^{47}+e^{26}+e^{35}&1/5(2,3,3,3,5,5,5,8)&\{\emptyset,12348,12378,14568,15678,234567,2356,47\}\\
841:72a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15}+e^{47}&1/89(44,50,47,44,94,91,94,138)&\{\emptyset,12348,12378,12468,12678,3467,36,47\}\\
841:72b&0,0,0,0,- e^{12},e^{13},e^{24},e^{47}+e^{36}+e^{15}&1/89(44,50,47,44,94,91,94,138)&\{\emptyset,12348,12378,12468,12678,3467,36,47\}\\
841:73&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{17}+e^{45}&1/9(4,5,5,5,9,9,10,14)&\{\emptyset,12348,12468,1358,1568,23456,245,36\}\\
841:75a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{27}+e^{16}&1/11(5,5,7,7,10,12,12,17)&\{\emptyset,12348,1267,13578,1456,23568,2457,34678\}\\
841:75b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{27}+e^{16}+e^{45}&1/11(5,5,7,7,10,12,12,17)&\{\emptyset,12348,1267,13578,1456,23568,2457,34678\}\\
841:76&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{46}+e^{25}+e^{37}&1/100(46,56,51,61,102,97,107,158)&\{\emptyset,12348,12678,3467\}\\
841:77&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{37}+e^{26}+e^{15}&1/179(97,83,90,104,180,194,187,277)&\{\emptyset,12348,1278,347\}\\
841:79a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{47}+e^{36}+e^{15}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,12678,1356,1457,23578,24568,3467\}\\
841:79b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{36}+e^{15}+e^{47}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,12678,1356,1457,23578,24568,3467\}\\
841:79c&0,0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{47}+e^{36}+e^{15}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,12678,1356,1457,23578,24568,3467\}\\
841:80a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{37}+e^{15}+e^{46}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,12678,3467\}\\
841:80b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{46}+e^{37}+e^{15}&13/25(1,1,1,1,2,2,2,3)&\{\emptyset,12348,12678,3467\}\\
84:1&0,0,0,0,e^{12},e^{13},e^{23},e^{14}&1/8(4,5,5,6,9,9,10,10)&
\begin{array}{l}
\{\emptyset,1234,1238,12467,12678,13457,13578,1456,\\
1568,234568,2356,24578,257,34678,367,48\}
\end{array}\\
84:2&0,0,0,0,e^{12},e^{13},e^{24},e^{34}&3/5(1,1,1,1,2,2,2,2)&
\begin{array}{l}
\{\emptyset,1234,12378,12468,1267,13457,1358,145678,\\
156,23456,235678,2458,257,3467,368,478\}
\end{array}\\
84:3&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&1/9(5,5,6,6,10,11,11,11)&\{\emptyset,1234,12678,1358,14567,23567,2458,34678\}\\
84:4a&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{24}+e^{13}&3/5(1,1,1,1,2,2,2,2)&\{\emptyset,1234,1278,13567,14568,23568,24567,3478\}\\
84:4b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{24}+e^{13}&3/5(1,1,1,1,2,2,2,2)&\{\emptyset,1234,1278,13567,14568,23568,24567,3478\}\\
8321:5&0,0,0,0,0,e^{12},e^{16},e^{45}+e^{17}+e^{23}&1/24(7,15,21,18,18,22,29,36)&\{\emptyset,123457,1237,13468,13568,24678,25678,45\}\\
8321:8&0,0,0,0,0,- e^{12},e^{16}+e^{23},e^{36}+e^{17}+e^{45}&1/9(3,5,6,7,7,8,11,14)&\{\emptyset,12457,127,1468,1568,24678,25678,45\}\\
832:6&0,0,0,0,0,e^{12},e^{34}+e^{16},e^{26}+e^{35}&1/15(7,7,9,12,12,14,21,21)&\{\emptyset,12378,124578,13468,1568,23567,2467,345\}\\
832:8&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}+e^{45}&1/41(16,21,42,29,29,37,53,58)&\{123478,123578,13468,13568,234567,2367,3,345\}\\
832:9&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{45}+e^{16}&1/27(13,12,24,19,19,25,37,38)&\{\emptyset,12478,12578,14567,167,2468,2568,45\}\\
832:10&0,0,0,0,0,e^{12},e^{34}+e^{16},e^{13}+e^{26}+e^{45}&1/14(7,6,12,8,11,13,20,19)&\{123578,13468,2367,345\}\\
832:12&0,0,0,0,0,e^{12},e^{13}+e^{26},e^{24}+e^{35}+e^{16}&1/19(10,7,14,20,13,17,24,27)&\{123478,134567,23468,345\}\\
832:13&0,0,0,0,0,e^{12},e^{24}+e^{35}+e^{16},e^{13}+e^{26}+e^{45}&5/11(1,1,2,2,1,2,3,3)&\{123478,345\}\\
831:9&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16}&1/21(8,14,12,15,18,22,27,30)&
\begin{array}{l}
\{\emptyset,12348,12378,124578,1258,13456,13567,1467,\\
16,23468,23678,245678,2568,345,357,47\}
\end{array}\\
831:11&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}&1/21(12,8,18,15,15,20,30,28)&
\begin{array}{l}
\{\emptyset,123458,1238,12478,12578,134568,1368,14678,\\
15678,23467,23567,2456,26,347,357,45\}
\end{array}\\
831:14&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}&1/11(4,8,9,8,8,12,13,16)&
\begin{array}{l}
\{\emptyset,12348,12358,12478,12578,13456,136,14567,\\
167,234678,235678,2468,2568,3457,37,45\}
\end{array}\\
831:15&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26}&1/4(2,2,3,3,3,4,5,6)&
\begin{array}{l}
\{\emptyset,12348,12358,12478,12578,13468,13568,14678,\\
15678,234567,2367,2456,26,3457,37,45\}
\end{array}\\
831:18&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{34}+e^{16}&1/41(16,27,36,23,29,43,52,59)&\{123578,12458,13467,16,2368,24678,345,57\}\\
831:19&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26}+e^{34}&1/27(16,11,21,17,20,27,37,38)&\{\emptyset,1238,12478,1368,14678,23467,26,347\}\\
831:22&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{35}+e^{16}&1/37(15,23,24,32,29,38,47,53)&\{\emptyset,12348,12578,13567,146,2368,245678,3457\}\\
831:23&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{45}&1/41(28,15,30,23,35,43,53,58)&\{12348,123578,13468,135678,23456,2367,345,37\}\\
831:24&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26}&1/41(24,15,30,35,29,39,59,54)&\{123458,12378,134568,13678,23467,2356,347,35\}\\
831:25&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{23}&1/41(18,23,36,27,27,41,54,59)&\{12458,128,1456,16,24678,25678,47,57\}\\
831:27&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{35}+e^{14}&1/23(12,11,15,22,19,23,27,34)&\{\emptyset,1238,12578,1368,15678,23567,26,357\}\\
831:28&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16}+e^{23}&1/23(9,16,18,17,17,25,27,34)&\{\emptyset,12478,12578,14567,167,2468,2568,45\}\\
831:29&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}+e^{16}&1/16(7,10,11,14,13,17,18,24)&\{\emptyset,1238,12578,1356,167,23678,2568,357\}\\
831:30&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15}&1/16(8,7,13,14,14,15,21,22)&\{\emptyset,12348,1278,1368,14678,2367,246,347\}\\
831:32&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{24}+e^{35}+e^{16}&1/19(7,13,17,14,10,20,24,27)&\{123478,12458,345,47\}\\
831:33&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{35}+e^{14}&1/38(23,16,25,32,30,39,48,55)&\{\emptyset,12578,1368,23567\}\\
831:34&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{34}+e^{15}&1/13(7,6,9,10,12,13,16,19)&\{\emptyset,1368,14678,347\}\\
831:41&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26}+e^{17}&1/68(28,39,50,53,53,67,78,106)&\{\emptyset,12348,12358,13468,13568,2456,26,45\}\\
831:42a&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{26}+e^{45}&1/20(10,11,11,16,16,21,21,32)&
\begin{array}{l}
\{\emptyset,12348,12358,12478,12578,13468,13568,14678,\\
15678,234567,2367,2456,26,3457,37,45\}
\end{array}\\
831:42b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{37}+e^{26}&1/20(10,11,11,16,16,21,21,32)&
\begin{array}{l}
\{\emptyset,12348,12358,12478,12578,13468,13568,14678,\\
15678,234567,2367,2456,26,3457,37,45\}
\end{array}\\
831:43&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27}+e^{45}&1/20(10,11,11,16,16,21,21,32)&
\begin{array}{l}
\{\emptyset,12348,12358,12457,127,13456,136,14678,\\
15678,234567,2367,2468,2568,3478,3578,45\}
\end{array}\\
831:47&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{26}+e^{15}&1/39(24,18,17,26,36,42,43,60)&\{\emptyset,12348,12478,13468,14678,2367,26,37\}\\
831:50&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{36}+e^{27}+e^{15}&1/19(11,7,11,15,18,18,22,29)&\{\emptyset,12348,1257,1356,14678,2367,24568,34578\}\\
831:51&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{46}+e^{35}+e^{17}&1/7(3,4,5,4,6,7,8,11)&\{\emptyset,12348,127,1368,1467,23678,246,3478\}\\
831:53a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}+e^{15}&1/11(7,5,5,7,10,12,12,17)&\{\emptyset,12348,1256,1357,14678,2367,24578,34568\}\\
831:53b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}+e^{15}&1/11(7,5,5,7,10,12,12,17)&\{\emptyset,12348,1256,1357,14678,2367,24578,34568\}\\
831:54a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{36}+e^{27}+e^{15}&1/11(7,5,5,7,10,12,12,17)&\{\emptyset,12348,1268,1378,14678,2367,247,346\}\\
831:54b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{36}+e^{27}+e^{15}&1/11(7,5,5,7,10,12,12,17)&\{\emptyset,12348,1268,1378,14678,2367,247,346\}\\
831:55&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{27}+e^{16}&3/8(1,1,2,2,2,3,3,4)&\{\emptyset,123458,1267,136,14578,237,24568,345678\}\\
83:9&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14}&1/8(4,5,6,7,6,9,10,11)&
\begin{array}{l}
\{\emptyset,12345,1238,12457,1278,1346,13568,1467,\\
15678,234678,23567,2468,256,34578,37,458\}
\end{array}\\
83:10&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45}&1/13(7,9,9,9,9,16,16,18)&
\begin{array}{l}
\{\emptyset,123,12345,12478,12578,13468,13568,14567,\\
167,234567,2367,2468,2568,3478,3578,45\}
\end{array}\\
83:11&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}&1/5(3,3,3,4,4,6,6,7)&
\begin{array}{l}
\{\emptyset,12345,1238,1247,12578,13468,1356,145678,\\
167,234567,23678,246,2568,3478,357,458\}
\end{array}\\
83:12&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25}&1/13(9,7,8,9,10,16,17,17)&
\begin{array}{l}
\{\emptyset,12345,12357,12478,128,1346,1367,145678,\\
1568,23468,23678,24567,256,3458,3578,47\}
\end{array}\\
83:13&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}&1/9(5,5,7,7,7,10,12,12)&\{\emptyset,12345,1278,1367,14568,2368,24567,34578\}\\
83:14&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45}&1/14(9,8,10,9,10,17,18,19)&\{\emptyset,12345,12578,1367,1468,23568,24567,3478\}\\
83:15&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15}&1/11(6,7,8,7,9,13,14,15)&\{\emptyset,12345,1257,1368,14678,235678,24568,347\}\\
83:16a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15}&1/7(4,5,5,4,5,9,9,9)&
\begin{array}{l}
\{\emptyset,12345,12348,1256,1268,1357,1378,14567,\\
14678,235678,2367,24578,247,34568,346,58\}
\end{array}\\
83:16b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15}&1/7(4,5,5,4,5,9,9,9)&
\begin{array}{l}
\{\emptyset,12345,12348,1256,1268,1357,1378,14567,\\
14678,235678,2367,24578,247,34568,346,58\}
\end{array}\\
83:17&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{23}+e^{45}&1/16(10,10,11,11,10,20,21,21)&\{\emptyset,12345,1237,1248,12578,3478,358,457\}\\
83:18a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35}&1/15(10,10,9,9,11,19,19,20)&\{\emptyset,12345,1267,1368,14578,2378,24568,34567\}\\
83:18b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12}+e^{35}&1/15(10,10,9,9,11,19,19,20)&\{\emptyset,12345,1267,1368,14578,2378,24568,34567\}\\
83:19&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{45}+e^{12}&11/17(1,1,1,1,1,2,2,2)&\{\emptyset,12345,1267,34567\}\\
83:20&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{25}+e^{14}&1/7(4,4,5,5,5,9,9,9)&\{\emptyset,12345,12678,345678\}\\
821:5&0,0,0,0,0,0,e^{12},e^{56}+e^{34}+e^{17}&1/15(7,10,12,12,12,12,17,24)&
\begin{array}{l}
\{\emptyset,12358,12368,12458,12468,134567,1347,1567,\\
17,23578,23678,24578,24678,34,3456,56\}
\end{array}\\
82:8&0,0,0,0,0,0,e^{12},e^{24}+e^{13}+e^{56}&1/8(5,5,7,7,6,6,10,12)&
\begin{array}{l}
\{\emptyset,1234,123456,1258,1268,13567,137,14578,\\
14678,23578,23678,24567,247,3458,3468,56\}
\end{array}\\
82:9&0,0,0,0,0,0,e^{24}+e^{13},e^{56}+e^{12}&1/13(9,9,10,10,9,9,19,18)&
\begin{array}{l}
\{\emptyset,1234,123456,12567,127,1358,1368,14578,\\
14678,23578,23678,2458,2468,34567,347,56\}
\end{array}\\
82:10&0,0,0,0,0,0,e^{24}+e^{13},e^{26}+e^{15}&1/5(3,3,4,4,4,4,7,7)&
\begin{array}{l}
\{\emptyset,123456,12348,12567,1278,135,1368,1457,\\
14678,23578,2367,2458,246,345678,347,568\}
\end{array}\\
82:11a&0,0,0,0,0,0,e^{12}+e^{34},e^{56}+e^{24}+e^{13}&5/7(1,1,1,1,1,1,2,2)&
\begin{array}{l}
\{\emptyset,1234,123456,1258,1268,13567,137,14578,\\
14678,23578,23678,24567,247,3458,3468,56\}
\end{array}\\
82:11b&0,0,0,0,0,0,-e^{12}+e^{34},e^{24}+e^{13}+e^{56}&5/7(1,1,1,1,1,1,2,2)&
\begin{array}{l}
\{\emptyset,1234,123456,1258,1268,13567,137,14578,\\
14678,23578,23678,24567,247,3458,3468,56\}
\end{array}\\
82:12&0,0,0,0,0,0,e^{12}+e^{34},e^{46}+e^{13}+e^{25}&1/11(8,7,8,7,9,9,15,16)&\{\emptyset,123456,1268,137,14578,23678,24567,3458\}\\
82:13&0,0,0,0,0,0,e^{13}+e^{25}+e^{46},e^{12}+e^{34}+e^{56}&5/7(1,1,1,1,1,1,2,2)&\{\emptyset,123456,14578,23678\}\\[-7pt]

==> anc/Sources/9corank0.tex <==
97654321:1&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17},e^{18}&1/86(2,79,81,83,85,87,89,91,93)&\{\emptyset,12468,13579,23456789\}\\
97654321:2&0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17},e^{23}+e^{18}&77/765(1,6,7,8,9,10,11,12,13)&\{134689,45678\}\\
9764321:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17},e^{18}&1/247(23,154,177,200,331,223,246,269,292)&\{12568,134579,23,46789\}\\
9764321:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17},e^{25}+e^{18}&91/1107(2,5,7,9,12,11,13,15,17)&\{123479,168\}\\
976421:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{18}&1/351(61,139,200,261,339,322,478,383,444)&\{123679,148,25,3456789\}\\
976421:4&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{27}+e^{18}&49/653(3,4,7,10,11,13,15,16,19)&\{148,3456789\}\\
97642:8&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{27}&14/53(1,1,2,3,3,4,4,5,5)&\{12367,148,259,3456789\}\\
9654321:2&0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17},e^{23}+e^{18}&1/65(7,44,42,51,58,65,72,79,86)&\{124689,157,29,45678\}\\
965321:2&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17},e^{18}&1/509(68,281,562,349,417,630,485,553,621)&\{123568,134679,2345789,3\}\\
965321:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17},e^{18}+e^{23}&2/177(14,47,70,61,75,108,89,103,117)&\{\emptyset,123568,134679,245789\}\\
965321:5&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17},e^{18}+e^{23}&14/153(2,5,10,7,9,12,11,13,15)&\{123568,134679\}\\
964321:1&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}&1/38(2,33,37,35,39,37,39,41,43)&\{\emptyset,12368,12568,13479,14579,23456789,246789,35\}\\
964321:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}&1/139(96,14,91,110,187,124,138,152,166)&\{123479,124579,13,15,23568,268,3456789,46789\}\\
964321:3&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{35}+e^{18}&7/569(8,66,49,74,57,82,90,98,106)&\{123689,125689,2345678,24678\}\\
964321:4&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{35}+e^{28}&1/99(64,14,35,78,99,92,106,120,134)&\{\emptyset,1346789,1456789,35\}\\
964321:5&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{23}+e^{18}&1/53(8,33,40,41,48,49,57,65,73)&\{123568,134579,2456789,5\}\\
964321:6&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}+e^{15}&1/107(45,22,65,67,110,89,111,133,155)&\{123479,15,268,3456789\}\\
964321:7&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{24}+e^{18}&1/109(16,64,101,80,117,96,112,128,144)&\{\emptyset,13479,14579,35\}\\
964321:11a&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}+e^{35}+e^{24}&49/313(1,4,4,5,5,6,7,8,9)&\{123689,125689,2345678,24678\}\\
964321:11b&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{18}+e^{35}+e^{24}&49/313(1,4,4,5,5,6,7,8,9)&\{123689,125689,2345678,24678\}\\
964321:13&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{28}+e^{14}+e^{35}&49/641(8,2,5,10,13,12,14,16,18)&\{\emptyset,35\}\\
96531:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{17}&13/111(2,3,9,5,7,8,9,11,11)&\{12569,134678,245789,3\}\\
96531:3&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26},e^{23}+e^{17}&1/657(156,235,624,391,547,626,703,861,859)&\{\emptyset,12569,14678,245789\}\\
96531:6&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}+e^{13},e^{23}+e^{17}&91/1089(3,4,12,7,10,11,13,15,16)&\{12569,245789\}\\
96421:1&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}&1/69(6,57,43,63,49,69,92,75,81)&\{\emptyset,123679,125679,13478,14578,2345689,24689,35\}\\
96421:2&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}&1/141(90,21,49,111,139,132,188,153,174)&\{\emptyset,123679,125679,1346789,1456789,23458,248,35\}\\
96421:3&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}&1/13(1,11,12,12,13,13,14,14,15)&\{\emptyset,123679,12569,13478,1458,23456789,24689,357\}\\
96421:4&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}&1/13(5,3,8,8,13,11,18,14,17)&\{123478,12458,137,15,235679,269,3456789,4689\}\\
96421:5&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}&1/297(48,167,273,215,321,263,382,311,359)&\{\emptyset,123679,125679,13478,14578,2345689,24689,35\}\\
96421:6&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{28}&1/16(8,3,12,11,20,14,19,17,20)&\{\emptyset,123679,125679,134689,145689,234578,2478,35\}\\
96421:7&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{18}&1/31(7,14,24,21,31,28,38,35,42)&\{134578,148,37,5\}\\
96421:8&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}&1/19(3,6,16,9,19,15,22,21,27)&\{123478,12458,235679,269\}\\
96421:10a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{18}&1/97(13,64,64,77,77,90,141,103,116)&\{\emptyset,123679,125679,13478,14578,2345689,24689,35\}\\
96421:10b&0,0,0,- e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16},e^{18}&1/97(13,64,64,77,77,90,141,103,116)&\{\emptyset,123679,125679,13478,14578,2345689,24689,35\}\\
96421:12&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26},e^{28}&2/63(19,5,12,24,31,29,43,34,39)&\{\emptyset,123679,125679,35\}\\
96421:14&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{18}&1/217(34,164,133,198,167,232,201,266,300)&\{12369,125679,35,7\}\\
96421:16&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{15}+e^{28}&1/59(29,13,23,42,52,55,75,68,81)&\{124578,157,23569,345689\}\\
96421:17&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{28}&3/14(2,1,4,3,6,4,5,5,6)&\{123679,134689,234578,35\}\\
96421:19&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{18}&11/461(7,23,39,30,46,37,53,44,51)&\{125679,14578,2345689,35\}\\
96421:20&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{18}+e^{35}&21/173(2,4,5,6,7,8,9,10,12)&\{134578,148\}\\
96421:22&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{18}&8/151(4,10,11,14,15,18,24,22,26)&\{\emptyset,123679,125679,35\}\\
96421:23a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,123679,125679,134689,145689,234578,2478,35\}\\
96421:23b&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,123679,125679,134689,145689,234578,2478,35\}\\
96421:24&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}+e^{24}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,125679,35\}\\
96421:25&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}+e^{14}&4/843(117,39,82,156,199,195,281,234,273)&\{\emptyset,123679,125679,35\}\\
96421:32&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}+e^{23}&7/513(15,37,60,52,75,67,89,82,97)&\{\emptyset,125679,14578,24689\}\\
96421:33a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{18}+e^{23}&49/313(1,4,4,5,5,6,9,7,8)&\{\emptyset,125679,14578,24689\}\\
96421:33b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{23}+e^{18}&49/313(1,4,4,5,5,6,9,7,8)&\{\emptyset,125679,14578,24689\}\\
96421:35&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{15}+e^{28}&1/72(28,19,48,47,76,66,75,85,104)&\{12458,157,23569,3456789\}\\
96421:36&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{24}+e^{18}&1/69(13,39,56,52,69,65,82,78,91)&\{\emptyset,123679,12569,357\}\\
96421:37&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{14}&1/77(39,13,38,52,77,65,116,78,91)&\{137,15,235679,269\}\\
96421:38a&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{28}+e^{35}&4/13(1,1,2,2,3,3,3,4,5)&\{123679,134689,234578,35\}\\
96421:38b&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{28}+e^{35}&4/13(1,1,2,2,3,3,3,4,5)&\{123679,134689,234578,35\}\\
96421:39&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{35}&44/511(3,5,7,8,10,11,13,14,17)&\{125679,35\}\\
96421:40&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{26},e^{28}+e^{15}&51/701(7,3,5,10,12,13,17,16,19)&\{124578,345689\}\\
96421:48&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}+e^{18}&1/71(18,27,62,45,80,63,72,81,99)&\{\emptyset,2345689,24689,35\}\\
96421:49&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{17}+e^{28}&2/143(27,18,58,45,85,63,72,81,99)&\{\emptyset,134689,145689,35\}\\
96421:50&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16},e^{18}+e^{23}&77/757(2,5,8,7,10,9,12,11,13)&\{\emptyset,24689\}\\
96421:51&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{15}+e^{28}&21/232(4,3,8,7,12,10,11,13,16)&\{12458,157\}\\
96421:52&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{16},e^{18}+e^{24}&(0,0,1,0,1,0,1,0,0)&\{135679,169\}\\
96421:53&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26},e^{28}+e^{14}&(0,0,1,0,1,0,1,0,0)&\{235679,269\}\\
96421:56a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{18}+e^{35}+e^{24}&19/93(1,3,3,4,4,5,5,6,7)&\{134789,14589,2345678,2468\}\\
96421:56b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{18}+e^{24}&19/93(1,3,3,4,4,5,5,6,7)&\{134789,14589,2345678,2468\}\\
96421:88&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}+e^{27}+e^{35}&56/831(4,6,9,10,13,14,16,18,22)&\{\emptyset,35\}\\
96421:89a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{35}+e^{28}+e^{17}&28/209(3,2,4,5,7,7,8,9,11)&\{\emptyset,134689,145689,35\}\\
96421:89b&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26},e^{17}+e^{35}+e^{28}&28/209(3,2,4,5,7,7,8,9,11)&\{\emptyset,134689,145689,35\}\\
96421:111&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{37}+e^{18}&1/129(21,96,53,117,74,138,127,159,180)&\{123569,148,2456789,37\}\\
96421:112&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}+e^{37}&1/123(81,21,28,102,109,123,137,144,165)&\{\emptyset,125679,1456789,248\}\\
96421:161&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{28}+e^{17}&1/131(34,39,88,73,122,112,156,151,190)&\{123478,137,235679,3456789\}\\
96421:162&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{28}+e^{37}+e^{15}&21/299(8,3,4,11,12,14,16,17,20)&\{\emptyset,248\}\\
96421:173&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{18}+e^{24}+e^{37}&6/29(1,3,2,4,3,5,5,6,7)&\{123569,37\}\\
96421:174&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{14}+e^{28}+e^{37}&56/849(9,3,4,12,13,15,17,18,21)&\{\emptyset,125679\}\\
9642:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}&1/353(108,117,299,225,407,333,342,441,459)&\{\emptyset,12367,12567,134789,145789,2345689,24689,35\}\\
9642:2&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{23}+e^{17}&1/593(173,202,519,375,692,577,548,779,721)&\{12567,145689,2345789,35\}\\
9642:5&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{27}+e^{35}&2/71(10,14,21,24,31,34,38,44,52)&\{\emptyset,134789,145789,35\}\\
9642:6&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{17}+e^{35}&4/183(17,14,24,31,41,45,48,59,65)&\{\emptyset,134689,145689,35\}\\
9642:7&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{15}+e^{27}&1/283(80,103,229,183,309,263,286,343,389)&\{\emptyset,12567,134789,2345689\}\\
9642:10&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23},e^{27}+e^{35}&17/77(1,2,3,3,4,4,5,5,7)&\{145789,35\}\\
9642:13&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{17}+e^{35}&10/133(5,4,7,9,12,13,14,17,19)&\{145689,35\}\\
9642:15&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{27}+e^{15}&42/457(3,4,9,7,12,10,11,13,15)&\{12567,2345689\}\\
9642:49&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}&1/22(2,19,19,21,21,23,23,25,25)&\{\emptyset,12367,12569,13478,14589,23456789,2468,3579\}\\
9642:50&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{17}&1/33(6,13,24,19,30,32,36,45,42)&\{123478,124589,137,159,235679,26,3456789,468\}\\
9642:51&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}&7/33(3,1,1,4,4,5,5,6,6)&\{\emptyset,12367,125679,134678,1456789,234589,248,359\}\\
9642:52&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}&1/184(38,114,127,152,165,190,203,228,241)&\{\emptyset,12367,12569,3579\}\\
9642:53&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{17}+e^{23}&1/72(10,30,57,40,67,70,77,100,87)&\{137,159,235679,26\}\\
9642:54&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{24}&1/208(38,121,166,159,204,197,242,235,280)&\{\emptyset,12569,14589,2468\}\\
9642:55&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{37}+e^{24}&1/69(15,42,28,57,43,72,71,87,99)&\{123569,134589,234678,37\}\\
9642:56&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}+e^{14}&28/1059(21,9,10,30,31,39,41,48,51)&\{\emptyset,125679,134678,234589\}\\
9642:58&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{17}&1/5(2,1,2,3,4,4,6,5,8)&\{123478,124589,137,159\}\\
9642:59&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{37}&1/417(114,228,149,342,263,456,412,570,561)&\{134589,148,37,579\}\\
9642:60&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{37}&1/123(66,33,31,99,97,132,128,165,159)&\{\emptyset,234589,248,359\}\\
9642:69&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{24}&35/312(2,5,6,7,8,9,10,11,12)&\{\emptyset,2468\}\\
9642:70&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{24}+e^{37}&49/648(2,9,6,11,8,13,14,15,20)&\{234678,37\}\\
9642:71&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{23}&(0,0,1,0,1,0,1,0,1)&\{137,159\}\\
9642:72&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26},e^{17}+e^{23}&(0,0,1,0,1,0,1,0,1)&\{137,159\}\\
9642:73a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{125679,145789,24678,7\}\\
9642:73b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{35}+e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{125679,145789,24678,7\}\\
9642:76&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{15}+e^{24}+e^{37}&11/104(4,3,2,7,6,11,8,15,10)&\{123569,134589\}\\
9642:77&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{35}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,14589\}\\
9642:78&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{14},e^{17}+e^{35}&43/271(2,1,4,3,6,4,8,5,10)&\{123478,137\}\\
9642:79a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{15}+e^{37}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,248,359\}\\
9642:79b&0,0,0,e^{12},e^{13},e^{24},e^{35},-e^{14}+e^{26},e^{15}+e^{37}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,248,359\}\\
9642:80&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16},e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,14589\}\\
9642:81a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{15},e^{37}+e^{14}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,125679,134678,234589\}\\
9642:81b&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}-e^{15},e^{37}+e^{14}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,125679,134678,234589\}\\
96321:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}&1/43(7,26,32,33,39,58,40,47,54)&\{123579,12679,134568,148,234789,2456789,36,5\}\\
96321:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{35}+e^{18}&3/241(14,52,47,66,61,99,80,94,108)&\{134568,148,234789,2456789\}\\
96321:3a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{35}+e^{28}&1/4(2,1,2,3,4,3,4,5,6)&\{123679,12579,134789,1456789,234568,248,35,6\}\\
96321:3b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{27},e^{28}+e^{35}&1/4(2,1,2,3,4,3,4,5,6)&\{123679,12579,134789,1456789,234568,248,35,6\}\\
96321:4&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{15}+e^{28}&1/41(16,11,28,27,44,39,38,49,60)&\{12458,156,235679,345789\}\\
96321:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{24}&3/211(13,39,53,52,66,92,65,78,91)&\{123579,12679,36,5\}\\
96321:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{26}+e^{35}&87/997(3,5,7,8,10,12,11,14,17)&\{12468,346789\}\\
96321:8a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{35}+e^{24}&39/197(1,3,3,4,4,6,5,6,7)&\{\emptyset,12379,125679,356\}\\
96321:8b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{35}+e^{18}+e^{24}&39/197(1,3,3,4,4,6,5,6,7)&\{\emptyset,12379,125679,356\}\\
96321:10a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27},e^{35}+e^{28}+e^{14}&6/29(3,1,2,4,5,3,5,6,7)&\{134789,1456789,234568,248\}\\
96321:10b&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{27},e^{14}+e^{35}+e^{28}&6/29(3,1,2,4,5,3,5,6,7)&\{134789,1456789,234568,248\}\\
9641:1&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{16}&1/59(10,44,35,54,45,64,55,80,74)&\{12368,125678,13489,145789,234569,24679,35,7\}\\
9641:2&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35},e^{26}&1/141(57,43,60,100,117,143,174,177,186)&\{\emptyset,123678,12568,1346789,145689,234579,249,357\}\\
9641:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{16}&1/204(48,105,112,153,160,201,258,272,249)&\{\emptyset,123678,125678,134789,145789,234569,2469,35\}\\
9641:4&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{35},e^{26}&1/18(8,5,8,13,16,18,21,24,23)&\{\emptyset,123678,125678,134689,145689,234579,2479,35\}\\
9641:5&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{15}+e^{23},e^{16}&1/67(18,36,35,54,53,72,88,71,90)&\{134589,149,378,57\}\\
9641:6&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{23},e^{26}&1/211(43,86,120,129,163,215,283,206,301)&\{123678,12567,234589,249\}\\
9641:9&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{16}&1/20(4,11,16,15,20,19,26,24,23)&\{\emptyset,123678,12567,134789,14579,2345689,2469,358\}\\
9641:11&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{23}+e^{16}&1/21(4,15,12,19,16,23,20,28,27)&\{12368,13489,24679,7\}\\
9641:12&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{35},e^{26}&1/14(4,5,8,9,12,14,13,20,19)&\{123678,134689,234579,35\}\\
9641:13a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35},e^{16}&1/55(11,34,34,45,45,56,56,79,67)&\{\emptyset,123678,12568,134789,14589,2345679,2469,357\}\\
9641:13b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{16}&1/55(11,34,34,45,45,56,56,79,67)&\{\emptyset,123678,12568,134789,14589,2345679,2469,357\}\\
9641:15&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{35},e^{26}&1/351(157,103,130,260,287,363,444,417,466)&\{1346789,145689,234579,249\}\\
9641:17&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{15}+e^{24},e^{16}&1/143(41,60,79,101,120,142,199,161,183)&\{125678,145789,234569,35\}\\
9641:18&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23},e^{16}&1/41(10,20,31,30,41,40,50,51,50)&\{\emptyset,134789,14579,358\}\\
9641:19&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{23}+e^{15},e^{26}&1/53(11,22,42,33,53,55,44,64,77)&\{1234789,124579,235678,267\}\\
9641:20&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{23}+e^{16}&1/164(32,91,96,123,128,155,214,224,187)&\{125678,145789,234569,35\}\\
9641:24&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{16}+e^{35}&1/283(80,142,151,222,231,302,364,311,382)&\{\emptyset,134789,14579,358\}\\
9641:25&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15},e^{26}+e^{35}&1/279(97,100,150,197,247,297,294,344,397)&\{\emptyset,134689,14569,358\}\\
9641:26&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{35},e^{15}+e^{26}&4/233(25,17,26,42,51,59,67,77,76)&\{\emptyset,125678,134689,234579\}\\
9641:27&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35},e^{16}+e^{24}&1/67(18,36,35,54,53,72,71,88,90)&\{\emptyset,134789,14589,357\}\\
9641:28&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35},e^{26}+e^{14}&1/151(74,37,55,111,129,148,203,184,185)&\{1234789,124589,1378,158\}\\
9641:31&0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{35},e^{26}&59/499(2,4,3,6,5,10,7,8,14)&\{1234789,124589\}\\
9641:41&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{23}+e^{16}&1/116(28,59,84,87,112,115,146,140,143)&\{\emptyset,123678,134789,2469\}\\
9641:42a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{23}&19/93(1,3,3,4,4,5,5,7,6)&\{\emptyset,123678,134789,2469\}\\
9641:42b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{23}&19/93(1,3,3,4,4,5,5,7,6)&\{\emptyset,123678,134789,2469\}\\
9641:44a&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{15}+e^{24},e^{23}+e^{16}&17/77(1,2,3,3,4,4,7,5,5)&\{125678,145789,234569,35\}\\
9641:44b&0,0,0,e^{12},- e^{13},e^{14},e^{35},e^{15}+e^{24},e^{16}+e^{23}&17/77(1,2,3,3,4,4,7,5,5)&\{125678,145789,234569,35\}\\
9641:48&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{26}+e^{35}&7/71(3,4,6,7,9,11,10,12,15)&\{134689,358\}\\
9641:49&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35},e^{15}+e^{26}&4/13(1,1,2,2,3,3,3,5,4)&\{123678,35\}\\
9641:51&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{23},e^{14}+e^{26}&1/7(0,0,5,0,5,0,10,5,0)&\{1234789,124579\}\\
9641:96a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{16}+e^{27}&4/81(7,7,10,14,17,21,21,27,28)&\{\emptyset,123678,125678,134789,145789,234569,2469,35\}\\
9641:96b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{35},e^{27}+e^{16}&4/81(7,7,10,14,17,21,21,27,28)&\{\emptyset,123678,125678,134789,145789,234569,2469,35\}\\
9641:101a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{15},e^{16}+e^{27}&(0,0,1,0,1,0,0,1,0)&\{1234689,124569,235678,267\}\\
9641:101b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{16}&(0,0,1,0,1,0,0,1,0)&\{1234689,124569,235678,267\}\\
9641:138&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14},e^{26}+e^{17}&1/279(73,112,190,185,263,297,336,258,409)&\{124589,137,268,345679\}\\
9641:139&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{24},e^{16}+e^{37}&2/321(51,75,59,126,110,177,169,201,228)&\{\emptyset,123678,145789,234569\}\\
9641:140&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14},e^{26}+e^{37}&4/99(11,8,8,19,19,27,27,30,35)&\{\emptyset,123678,145679,234589\}\\
9641:141&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{23}+e^{14},e^{17}+e^{26}&7/71(3,4,6,7,9,11,12,10,15)&\{124589,268\}\\
9641:142&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{23}+e^{14},e^{37}+e^{26}&16/71(1,2,2,3,3,5,5,4,7)&\{123678,234589\}\\
9641:143&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{35},e^{17}+e^{26}&10/27(1,1,1,2,2,3,3,3,4)&\{124589,345679\}\\
9641:150&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14},e^{26}+e^{35}+e^{17}&7/71(3,4,6,7,9,11,12,10,15)&\{145689,8\}\\
9641:215a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{27}+e^{16}+e^{38}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,145789,234569\}\\
9641:215b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{35},e^{38}+e^{16}+e^{27}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,145789,234569\}\\
9631:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}&1/257(70,116,195,186,265,311,256,302,326)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}&1/317(66,204,169,270,235,373,336,404,402)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:3&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}&1/17(8,5,8,13,16,13,18,24,23)&\{123678,12578,134789,1456789,234569,249,35,6\}\\
9631:4&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}&1/227(49,137,156,186,205,293,235,254,284)&\{\emptyset,12378,12567,134689,1459,2345789,24679,3568\}\\
9631:6a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35},e^{17}&1/157(36,89,89,125,125,178,161,214,197)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:6b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{17}&1/157(36,89,89,125,125,178,161,214,197)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:8&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{27}&1/71(38,20,29,58,67,49,78,96,98)&\{134789,1456789,234569,249\}\\
9631:10&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{17}&2/57(7,18,16,25,23,34,32,30,39)&\{\emptyset,134689,1459,3568\}\\
9631:11&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{35}+e^{27}&1/81(28,30,45,58,73,75,88,101,118)&\{134789,145679,358,6\}\\
9631:12&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{15}+e^{27}&1/91(41,28,43,69,84,71,97,127,125)&\{12578,134789,234569,6\}\\
9631:13&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{17}&1/109(43,34,52,77,95,86,120,138,163)&\{123578,149,234789,5\}\\
9631:14&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{17}&1/657(193,282,371,475,564,653,668,935,861)&\{\emptyset,12378,134689,24679\}\\
9631:15&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{36}&1/61(18,34,27,52,45,61,70,72,88)&\{234789,2456789,368,58\}\\
9631:16&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{36}&1/133(58,39,68,97,126,107,136,194,175)&\{234569,249,35,6\}\\
9631:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}&1/147(37,72,107,109,144,179,146,181,183)&\{\emptyset,12378,134689,24679\}\\
9631:20&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{35}+e^{17}&1/231(71,110,126,181,197,236,252,291,323)&\{\emptyset,134689,14589,356\}\\
9631:21&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14},e^{27}+e^{35}&1/301(118,110,165,228,283,275,338,346,448)&\{13479,145679,35,6\}\\
9631:22&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{24}&1/67(18,36,35,54,53,71,72,88,90)&\{\emptyset,134689,14589,356\}\\
9631:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{27}&5/133(14,7,12,21,26,19,28,38,35)&\{123678,12578,134789,1456789\}\\
9631:24&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{36}&1/107(34,56,51,90,85,107,124,119,158)&\{23479,2456789,36,58\}\\
9631:25&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{36}&2/41(8,7,11,15,19,18,22,27,29)&\{\emptyset,234589,2469,3568\}\\
9631:26&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{26}&24/151(2,3,3,5,5,6,7,8,9)&\{\emptyset,125678,134689,234579\}\\
9631:29&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{35}+e^{17}&7/53(3,2,4,5,7,6,8,10,11)&\{149,5\}\\
9631:30&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{15},e^{35}+e^{27}&91/1093(5,4,6,9,11,10,13,16,17)&\{134789,358\}\\
9631:31&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14},e^{27}+e^{15}&2/499(91,88,173,179,264,261,267,270,355)&\{\emptyset,125678,134679,234589\}\\
9631:32&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{24}+e^{17}&4/77(5,10,13,15,18,23,20,23,25)&\{\emptyset,134689,1459,3568\}\\
9631:33&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{14}&2/17(4,2,5,6,9,7,8,13,10)&\{1234689,12459,138,156\}\\
9631:34&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{26}&1/241(80,103,137,183,217,240,263,297,343)&\{123489,157,26,3456789\}\\
9631:35&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{35}&35/317(3,4,5,7,8,9,10,11,13)&\{145689,35\}\\
9631:36&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}+e^{14},e^{27}+e^{15}&37/365(5,3,4,8,9,7,11,13,14)&\{134789,234569\}\\
9631:38&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{36}+e^{15},e^{17}&19/49(1,1,1,2,2,2,3,3,4)&\{149,234789\}\\
9631:44&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{26}+e^{35},e^{15}+e^{27}&1/7(1,0,-1,1,0,-1,1,-1,1)&\{123678,249\}\\
9631:46&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{15}+e^{27}+e^{36}&73/709(4,3,5,7,9,8,10,14,13)&\{234569,6\}\\
9631:49&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{36}+e^{27}&17/43(2,0,1,2,3,1,2,4,2)&\{1234689,124589\}\\
9631:52a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{24}+e^{17}&7/25(1,2,2,3,3,4,4,4,5)&\{\emptyset,134689,1459,3568\}\\
9631:52b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{24}+e^{35}+e^{17}&7/25(1,2,2,3,3,4,4,4,5)&\{\emptyset,134689,1459,3568\}\\
9631:54&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{35}+e^{14}&7/53(4,2,3,6,7,5,8,11,10)&\{1234689,12459\}\\
9631:57&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{26}+e^{35}&35/317(3,4,5,7,8,9,10,11,13)&\{123489,26\}\\
9631:58&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{36}&89/1033(4,5,6,9,10,11,13,14,17)&\{23479,36\}\\
9631:61&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{15},e^{24}+e^{17}&5/16(1,2,0,3,1,2,4,2,5)&\{123578,234789\}\\
9631:62&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{24}+e^{17}&17/77(1,2,3,3,4,5,4,7,5)&\{1234589,256\}\\
9631:63&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{36}+e^{24}&53/367(2,4,3,6,5,7,8,8,10)&\{234789,2456789\}\\
9631:70&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{26}+e^{17}&35/317(3,4,5,7,8,9,10,11,13)&\{123489,26\}\\
9631:71a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{15},e^{24}+e^{17}&(0,0,1,0,1,1,0,1,0)&\{1234589,12469,238,256\}\\
9631:71b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{26}+e^{15},e^{24}+e^{17}&(0,0,1,0,1,1,0,1,0)&\{1234589,12469,238,256\}\\
9631:74&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{26}+e^{35}+e^{17}&35/317(3,4,5,7,8,9,10,11,13)&\{\emptyset,134689\}\\
9631:75&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{36}+e^{24}&13/88(2,4,3,6,5,7,8,7,10)&\{23479,2456789\}\\
9631:107a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{28}+e^{17}&1/61(21,21,47,42,68,68,63,63,84)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:107b&0,0,0,e^{12},e^{13},e^{23},- e^{14},e^{24},e^{28}+e^{17}&1/61(21,21,47,42,68,68,63,63,84)&\{\emptyset,12378,125678,134689,14589,234579,24679,356\}\\
9631:109a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}+e^{28}+e^{35}&41/219(2,2,3,4,5,5,6,6,8)&\{13489,145689,35,6\}\\
9631:109b&0,0,0,e^{12},e^{13},e^{23},- e^{14},e^{24},e^{17}+e^{28}+e^{35}&41/219(2,2,3,4,5,5,6,6,8)&\{13489,145689,35,6\}\\
9631:132&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{18}+e^{27}&1/211(54,83,141,137,195,224,220,249,303)&\{124569,1368,267,3456789\}\\
9631:133&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{27}+e^{38}&1/23(11,8,8,19,19,16,27,27,35)&\{123678,1456789,234569,6\}\\
9631:136&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{17}+e^{24}+e^{38}&7/71(3,6,4,9,7,10,12,11,15)&\{145689,6\}\\
9631:137&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{38}+e^{27}&5/17(2,1,1,3,3,2,4,4,5)&\{123678,1456789\}\\
9631:138&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{27}+e^{36}+e^{18}&16/203(4,5,7,9,11,12,14,15,19)&\{\emptyset,234589\}\\
963:1&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{15}&1/23(7,11,15,18,22,26,25,29,29)&\{\emptyset,123789,125678,134689,1458,234579,2467,3569\}\\
963:2&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{35}&1/139(49,65,69,114,118,134,163,179,187)&\{1236789,125789,13489,145689,234567,247,35,6\}\\
963:4a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{24}&1/13(4,7,7,11,11,14,15,15,18)&\{\emptyset,123789,125679,134689,1459,234578,2467,3568\}\\
963:4b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{35}+e^{24}&1/13(4,7,7,11,11,14,15,15,18)&\{\emptyset,123789,125679,134689,1459,234578,2467,3568\}\\
963:6&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{14}+e^{35}&1/16(6,8,7,14,13,15,22,19,20)&\{134789,145679,234568,24\}\\
963:13&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{26}&1/139(53,57,73,110,126,130,163,179,187)&\{123489,12456,136789,157,23589,26,3456789,47\}\\
963:14&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125679,134678,1457,234589,2469,3568\}\\
963:15a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{26}+e^{15}&1/13(5,5,8,10,13,13,15,15,18)&\{\emptyset,123789,125678,134689,1458,234579,2467,3569\}\\
963:15b&0,0,0,e^{12},- e^{13},e^{23},e^{14},e^{24},e^{15}+e^{26}&1/13(5,5,8,10,13,13,15,15,18)&\{\emptyset,123789,125678,134689,1458,234579,2467,3569\}\\
963:18&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{26}+e^{14}&1/16(7,6,8,13,15,14,19,22,20)&\{123489,15,235789,47\}\\
963:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35},e^{14}+e^{26}&1/179(77,73,81,150,158,154,223,239,227)&\{125789,13478,249,35\}\\
963:25&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{24}+e^{36}&1/95(37,45,41,82,78,86,119,119,127)&\{\emptyset,123789,1256789,356\}\\
963:30&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15},e^{26}+e^{35}+e^{14}&3/7(1,1,1,2,2,2,3,3,3)&\{1346789,246\}\\
963:47&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35},e^{15}+e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}\\
963:50&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{35},e^{26}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}\\
954321:2&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{34}+e^{18}&7/139(2,16,13,13,18,20,22,24,26)&\{123689,124689,13457,157,2345678,25678,39,49\}\\
954321:6&0,0,0,0,e^{12},e^{15},e^{16},e^{17},e^{25}+e^{18}+e^{34}&49/625(2,8,9,9,10,12,14,16,18)&\{123689,124689,2345678,25678\}\\
95421:2&0,0,0,0,e^{12},e^{15},e^{34}+e^{25},e^{16},e^{18}&1/29(4,19,21,21,23,27,42,31,35)&\{\emptyset,123679,124679,13578,14578,2345689,25689,34\}\\
95421:4&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{18}+e^{34}&1/23(5,12,16,16,17,22,29,27,32)&\{\emptyset,123679,124679,134578,1578,235689,245689,34\}\\
95421:6&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16},e^{18}+e^{34}&1/19(5,8,16,12,13,18,21,23,28)&\{123679,134578,235689,34\}\\
95421:7&0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16},e^{18}+e^{23}&1/141(23,87,92,105,110,133,197,156,179)&\{\emptyset,124679,14578,25689\}\\
95421:15&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{34}+e^{27}+e^{18}&56/827(4,6,11,11,10,14,16,18,22)&\{\emptyset,235689,245689,34\}\\
95321:4&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{36}+e^{18}&1/141(21,108,49,94,129,143,150,171,192)&\{\emptyset,123479,124679,13568,158,2345789,2456789,36\}\\
95321:5&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{34}&1/43(7,32,32,28,39,39,46,53,60)&\{123679,12479,134568,158,235789,2456789,34,6\}\\
95321:6&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{34}&1/41(27,7,23,32,34,50,41,48,55)&\{\emptyset,12379,124679,135789,1456789,234568,258,346\}\\
95321:7&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{18}&1/43(7,26,47,28,33,54,40,47,54)&\{123679,12479,134568,158,2345789,256789,3,46\}\\
95321:8&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{18}+e^{23}&1/7(1,5,4,5,6,9,7,8,9)&\{\emptyset,124679,1279,14568,158,2456789,25789,46\}\\
95321:13&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{24}&1/11(2,7,10,8,9,12,11,13,15)&\{\emptyset,12379,12679,1358,1568,2356789,25789,36\}\\
95321:14&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{14}+e^{28}&1/317(170,65,232,260,235,402,300,365,430)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}\\
95321:15&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{34}+e^{18}&1/71(14,43,64,35,57,78,71,85,99)&\{123679,12479,134568,158\}\\
95321:18&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{46}+e^{23}+e^{18}&1/81(13,60,52,30,73,82,86,99,112)&\{\emptyset,14568,158,46\}\\
95321:22&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17},e^{23}+e^{18}&1/557(130,263,520,387,393,650,523,653,783)&\{12479,158,256789,46\}\\
95321:25&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{24}+e^{36}+e^{18}&1/129(26,84,81,104,110,107,136,162,188)&\{134589,145689,2345678,24578\}\\
95321:26a&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{28}+e^{36}+e^{14}&1/31(17,7,14,28,24,31,31,38,45)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}\\
95321:26b&0,0,0,0,- e^{12},e^{13},e^{25},e^{27},e^{28}+e^{36}+e^{14}&1/31(17,7,14,28,24,31,31,38,45)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}\\
95321:34&0,0,0,0,e^{12},e^{34},e^{15},e^{17},e^{18}+e^{36}+e^{25}&2/321(33,99,62,107,132,169,165,198,231)&\{\emptyset,123479,124679,36\}\\
95321:39&0,0,0,0,e^{12},e^{13},e^{15},e^{17},e^{18}+e^{25}+e^{34}&1/87(18,54,65,61,72,83,90,108,126)&\{123679,12479,34,6\}\\
95321:40&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{15}+e^{34}+e^{28}&1/283(168,56,169,223,224,337,280,336,392)&\{\emptyset,12379,124679,346\}\\
95321:41&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17},e^{25}+e^{18}&1/211(39,117,224,146,156,263,195,234,273)&\{123679,12479,3,46\}\\
95321:67&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{34}+e^{25}&77/771(2,6,9,5,8,11,10,12,14)&\{123679,12479\}\\
9542:2&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{27}+e^{34}&1/44(13,17,32,32,30,43,47,56,64)&\{\emptyset,123467,1267,135789,145789,235689,245689,34\}\\
9542:4&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23},e^{27}+e^{34}&2/151(20,31,60,53,51,71,82,91,113)&\{1267,145789,235689,34\}\\
9542:7&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23},e^{27}+e^{14}&12/37(1,1,3,3,2,3,3,4,4)&\{\emptyset,123467,135789,245689\}\\
9531:4&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{17}&1/23(5,14,17,16,19,22,24,33,29)&\{123678,12478,135689,14589,234579,25679,34,6\}\\
9531:5&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{27}&1/353(196,84,211,265,280,407,364,476,448)&\{\emptyset,12378,124678,134579,15679,235689,24589,346\}\\
9531:6&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{17}&1/10(3,4,8,6,7,14,10,11,13)&\{123478,123678,134589,135689,234579,235679,34,36\}\\
9531:10&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{34}&1/107(34,50,75,77,84,109,118,134,152)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:11&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{34}+e^{27}&1/99(44,32,65,75,76,109,108,120,140)&\{\emptyset,123478,12678,13579,145679,235689,24589,346\}\\
9531:12&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{17}&1/257(70,116,249,203,186,319,256,302,326)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:13&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}+e^{23}&1/172(40,89,120,112,129,232,169,218,209)&\{124678,1278,145689,1589,234579,235679,34,36\}\\
9531:14&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{17}&1/67(16,34,59,68,50,75,66,84,82)&\{123478,124678,134589,145689,2345679,24579,346,4\}\\
9531:15&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{27}&1/34(16,9,26,32,25,42,34,41,43)&\{\emptyset,12378,12678,13579,15679,235689,2589,36\}\\
9531:16&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25}+e^{34},e^{17}&1/259(65,142,213,136,207,278,272,349,337)&\{123678,12478,234579,25679\}\\
9531:20&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{24}+e^{17}&1/28(8,13,24,24,21,32,29,34,37)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:21&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{14}+e^{27}&1/297(124,91,235,273,215,359,306,339,397)&\{\emptyset,123478,124678,13579,15679,2345689,24589,36\}\\
9531:24&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{15},e^{27}+e^{34}&1/175(65,64,130,127,129,195,193,194,257)&\{123478,13579,235689,346\}\\
9531:25&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{17}+e^{23}&1/131(31,77,93,92,108,124,139,185,170)&\{123678,135689,25679,6\}\\
9531:26&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}+e^{34}&1/191(68,77,127,154,145,195,213,222,281)&\{123478,145689,24579,346\}\\
9531:27&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{34}+e^{27}&7/139(8,7,13,16,15,21,22,23,29)&\{123478,145679,24589,346\}\\
9531:28&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{24}+e^{17}&1/119(27,71,88,81,98,115,125,169,152)&\{12478,14589,25679,6\}\\
9531:29&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{14}+e^{27}&1/53(29,13,32,39,42,61,55,71,68)&\{\emptyset,124678,15679,24589\}\\
9531:30&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{17}&7/485(20,29,58,67,49,87,69,78,89)&\{123478,135689,23579,346\}\\
9531:31&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{23}+e^{17}&1/143(40,60,120,83,100,203,140,160,180)&\{234579,235679,34,36\}\\
9531:32&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{24}+e^{17}&1/29(7,12,24,21,19,45,26,31,33)&\{123678,135689,234579,34\}\\
9531:33&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{17}+e^{34}&1/317(66,232,169,261,298,235,364,404,430)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:34&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{34}+e^{27}&1/57(33,14,21,54,47,54,61,75,75)&\{\emptyset,123478,12678,135789,1456789,23569,2459,346\}\\
9531:35&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{17}&1/71(12,53,39,78,65,51,77,90,89)&\{123478,124678,134589,145689,2345679,24579,346,4\}\\
9531:36&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}&1/8(2,5,6,4,7,8,9,10,11)&\{123678,127,135689,159,235789,25679,38,6\}\\
9531:37&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{17}&1/353(70,231,223,285,301,293,371,516,441)&\{\emptyset,12378,12678,134589,145689,2345679,24579,36\}\\
9531:38&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{27}&1/27(14,7,12,24,21,26,28,38,35)&\{\emptyset,12378,12678,135789,156789,23569,259,36\}\\
9531:39&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{27}&1/57(24,17,33,48,41,57,58,81,75)&\{\emptyset,12378,1267,135789,15679,235689,259,368\}\\
9531:40&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{27}&1/57(32,14,21,60,46,53,60,74,74)&\{123478,124678,135789,156789,23569,259,346,4\}\\
9531:41&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{17}+e^{23}&1/497(151,209,453,395,360,604,511,569,662)&\{\emptyset,123478,13589,24579\}\\
9531:45&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{17}+e^{34}&1/227(49,170,156,161,219,205,268,254,317)&\{\emptyset,123478,1267,13589,14569,2356789,24579,3468\}\\
9531:46&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{34}&1/57(21,20,33,48,41,54,61,75,81)&\{\emptyset,123478,1267,135789,145679,235689,2459,3468\}\\
9531:47&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{24}+e^{17}&1/93(24,57,50,72,81,74,105,124,129)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:48&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{14}+e^{27}&1/24(12,7,10,21,19,22,26,32,33)&\{\emptyset,123478,124678,135789,156789,234569,2459,36\}\\
9531:49&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{17}&1/227(49,137,200,161,186,249,235,298,284)&\{\emptyset,12378,12467,134589,1569,2356789,24579,3468\}\\
9531:51&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{14}+e^{27}&11/461(17,13,34,39,30,51,43,47,56)&\{123478,13579,2345689,36\}\\
9531:52&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{17}+e^{23}&1/107(29,52,87,104,81,116,110,133,139)&\{\emptyset,12378,13589,2579\}\\
9531:53&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{17}+e^{24}&1/27(8,12,23,24,20,31,28,32,36)&\{123478,124678,134589,145689\}\\
9531:54&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{27}+e^{14}&1/109(48,32,85,96,80,133,112,128,144)&\{\emptyset,13579,15679,36\}\\
9531:56&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{34}+e^{25},e^{23}+e^{17}&29/109(1,2,3,2,3,4,4,5,5)&\{123678,25679\}\\
9531:57&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{17}&1/9(2,6,8,1,8,9,10,10,12)&\{123478,123678,12467,127,134589,135689,14569,159\}\\
9531:58&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{17}&1/141(25,102,90,51,127,141,152,192,177)&\{\emptyset,134589,135689,14569,159,348,368,46\}\\
9531:66&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{17}+e^{34}&3/557(44,129,87,174,173,131,217,218,261)&\{123478,145689,24579,346\}\\
9531:67&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{17}+e^{34}&7/597(19,56,50,63,75,69,94,119,113)&\{\emptyset,12678,145689,24579\}\\
9531:68&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{34}+e^{27}&1/681(357,178,297,594,535,654,713,951,891)&\{\emptyset,12678,135789,23569\}\\
9531:69&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{34}+e^{27}&1/81(46,21,28,81,67,74,88,102,109)&\{123478,135789,23569,346\}\\
9531:70&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{46}+e^{17}&1/33(7,24,13,16,31,29,38,42,45)&\{\emptyset,124678,127,134589,13569,2345789,235679,468\}\\
9531:71&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{36}+e^{17}&1/101(29,62,60,58,91,89,120,118,149)&\{123678,127,235789,25679\}\\
9531:72&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{27}+e^{36}&1/69(30,22,33,60,52,63,74,93,96)&\{\emptyset,135789,15679,368\}\\
9531:74&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{24}+e^{17}&1/17(4,11,13,12,15,17,19,21,23)&\{\emptyset,123478,12467,134589,14569,2356789,2579,368\}\\
9531:76&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{23}&1/33(4,27,12,21,31,33,35,45,39)&\{124678,127,145689,159,2345789,235679,348,36\}\\
9531:77&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{24}&1/39(8,27,14,24,35,38,43,52,51)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:78&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25},e^{17}+e^{24}&77/753(3,4,8,9,7,12,10,11,13)&\{123478,23579\}\\
9531:80&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{17}+e^{34}&1/57(14,36,43,35,50,57,64,71,78)&\{\emptyset,2356789,24579,3468\}\\
9531:81&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{34}+e^{27}&2/81(14,15,23,36,29,37,44,51,59)&\{123478,1267,135789,145679\}\\
9531:82&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{24}+e^{17}&1/79(24,43,36,72,67,60,91,96,115)&\{123478,124678,134589,145689\}\\
9531:83&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34},e^{17}+e^{24}&(0,1,1,0,1,1,1,1,1)&\{123678,127,135689,159\}\\
9531:84&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{27}+e^{14}&1/111(48,32,63,96,80,111,112,159,144)&\{12378,1267,235689,259\}\\
9531:85&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{14}+e^{27}&1/60(28,19,24,57,47,52,66,76,85)&\{123478,124678,135789,156789\}\\
9531:91&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23},e^{34}+e^{27}&1/46(10,20,33,37,30,43,50,53,70)&\{123478,1267,235689,2459\}\\
9531:92&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{23}+e^{17}&1/232(42,169,126,252,211,168,253,294,295)&\{123478,134589,24579,4\}\\
9531:94&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{24},e^{17}+e^{23}&1/53(11,34,33,43,45,44,56,77,67)&\{\emptyset,12378,134589,24579\}\\
9531:95&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}&1/84(18,51,32,56,69,88,87,120,105)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:98a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36},e^{17}+e^{34}&4/179(12,25,25,36,37,37,49,62,61)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:98b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25},e^{17}+e^{34}&4/179(12,25,25,36,37,37,49,62,61)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:100&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{36},e^{27}+e^{34}&1/279(151,73,112,258,224,263,297,375,370)&\{\emptyset,123478,12678,346\}\\
9531:102a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36}+e^{14},e^{17}&1/157(36,89,89,178,125,125,161,214,197)&\{123478,124678,134589,145689,2345679,24579,346,4\}\\
9531:102b&0,0,0,0,- e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{17}&1/157(36,89,89,178,125,125,161,214,197)&\{123478,124678,134589,145689,2345679,24579,346,4\}\\
9531:104&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25}+e^{16},e^{17}&1/25(7,13,19,14,20,26,27,33,34)&\{123678,135689,25679,6\}\\
9531:105&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}+e^{36},e^{27}&1/211(112,54,83,224,166,195,220,278,274)&\{123478,124678,346,4\}\\
9531:107&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{34}+e^{16}+e^{27}&1/681(333,202,273,666,535,606,737,879,939)&\{\emptyset,12678,135789,23569\}\\
9531:108&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{36}&2/107(17,28,31,37,45,48,62,65,79)&\{1359,145689,36,48\}\\
9531:109&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{27}+e^{36}&1/41(16,14,21,39,30,37,44,53,58)&\{\emptyset,1345789,15679,3468\}\\
9531:110&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{27}+e^{16}&5/33(3,2,3,6,5,6,7,9,9)&\{\emptyset,12678,135789,23569\}\\
9531:112&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{36}+e^{17}&1/47(14,29,32,7,43,39,57,46,71)&\{123678,127,134589,14569\}\\
9531:113&0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46},e^{36}+e^{17}&1/417(86,312,207,156,398,363,484,519,570)&\{123678,127,2345789,245679\}\\
9531:114&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{17}+e^{36}&1/271(75,148,149,222,223,224,298,371,373)&\{\emptyset,13589,145689,346\}\\
9531:115&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{36}+e^{27}&3/79(13,8,12,22,21,25,29,34,37)&\{\emptyset,134579,15679,346\}\\
9531:126&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{24}&1/11(3,6,8,9,9,11,12,14,15)&\{\emptyset,134589,14569,368\}\\
9531:128&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{23}&3/449(39,82,117,113,121,156,160,195,199)&\{\emptyset,12378,134589,24579\}\\
9531:129&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{23}+e^{17}&1/29(8,17,24,4,25,28,33,32,41)&\{123478,123678,134589,135689\}\\
9531:130&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{14},e^{23}+e^{17}&(0,1,0,1,1,1,1,1,1)&\{124678,127,145689,159\}\\
9531:131&0,0,0,0,e^{12},e^{34},e^{15},e^{24}+e^{36},e^{23}+e^{17}&1/129(17,102,51,78,119,129,136,180,153)&\{145689,159,348,36\}\\
9531:132&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{17}+e^{36}&1/84(27,39,32,56,66,88,93,105,120)&\{\emptyset,123678,1278,134589,145689,234579,245679,36\}\\
9531:136&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{17}+e^{34}&1/557(169,275,381,401,444,550,613,719,782)&\{\emptyset,123478,13589,24579\}\\
9531:137a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{17}+e^{24}&4/179(12,25,25,36,37,37,49,62,61)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:137b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{36},e^{17}+e^{24}&4/179(12,25,25,36,37,37,49,62,61)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:139&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{27}+e^{14}&4/249(32,18,25,54,50,57,68,82,86)&\{135789,156789,234569,2459\}\\
9531:141&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{24}+e^{36}+e^{17}&1/199(53,130,118,159,183,171,236,224,289)&\{\emptyset,134589,14569,368\}\\
9531:142&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{36}+e^{14}&1/111(42,38,57,114,80,99,118,141,156)&\{1345789,145679,3468,4\}\\
9531:143&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{46}+e^{23}&1/87(13,72,39,36,85,75,98,114,111)&\{124678,127,2345789,235679\}\\
9531:145&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{36}+e^{17}&1/53(16,26,29,52,42,45,58,68,74)&\{\emptyset,13589,15689,36\}\\
9531:146&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{27}+e^{36}&1/141(64,46,69,128,110,133,156,174,202)&\{\emptyset,13579,15679,36\}\\
9531:147&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{16}+e^{27}&4/683(79,56,89,125,135,168,191,214,247)&\{1267,135789,234569,48\}\\
9531:148&0,0,0,0,e^{12},e^{13},e^{15},e^{36},e^{34}+e^{17}+e^{25}&1/57(16,32,29,51,48,45,64,74,80)&\{\emptyset,13589,145689,346\}\\
9531:149&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{34}+e^{27}+e^{15}&1/41(22,11,16,39,33,38,44,54,55)&\{\emptyset,23569,2459,346\}\\
9531:150&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{17}+e^{25}&1/561(152,304,291,582,456,443,608,734,760)&\{134589,145689,346,4\}\\
9531:151&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{25}+e^{17}&1/61(17,34,44,34,51,61,68,78,85)&\{135689,159,38,6\}\\
9531:152&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{25}+e^{17}&2/579(77,154,166,255,231,243,308,409,385)&\{\emptyset,134589,145689,36\}\\
9531:154&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{27}&1/79(38,19,41,76,57,79,76,117,95)&\{123589,12569,138,16\}\\
9531:155&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{15}+e^{27}&1/72(38,19,28,75,57,66,76,94,95)&\{23569,259,346,4\}\\
9531:156&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{13}+e^{25},e^{17}&1/61(18,28,56,9,46,65,64,74,82)&\{123478,123678,134589,135689\}\\
9531:161a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25}+e^{36},e^{17}+e^{34}&24/151(2,3,3,6,5,5,7,8,9)&\{123478,145689,24579,346\}\\
9531:161b&0,0,0,0,- e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{17}+e^{34}&24/151(2,3,3,6,5,5,7,8,9)&\{123478,145689,24579,346\}\\
9531:163&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}+e^{15},e^{34}+e^{27}&7/71(5,3,4,10,8,9,11,13,14)&\{123478,346\}\\
9531:165&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{16},e^{17}+e^{36}+e^{24}&1/19(0,22,11,0,22,11,22,11,22)&\{123678,127\}\\
9531:168&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{16}+e^{34}+e^{27}&7/71(5,3,4,10,8,9,11,13,14)&\{135789,23569\}\\
9531:169&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{46}+e^{17}&8/87(3,6,5,5,9,10,12,15,15)&\{\emptyset,124678,134589,235679\}\\
9531:186&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25}+e^{16},e^{36}+e^{17}&67/589(3,4,5,6,7,8,10,11,13)&\{123678,25679\}\\
9531:196&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{24}+e^{17}&5/19(1,2,3,3,3,4,4,5,5)&\{\emptyset,123478,134589,2579\}\\
9531:200&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{17}+e^{36}+e^{24}&14/659(15,22,26,45,37,41,52,59,67)&\{\emptyset,134589,145689,36\}\\
9531:201&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{27}+e^{36}+e^{14}&7/701(42,34,51,102,76,93,110,118,144)&\{134579,145679,346,4\}\\
9531:202&0,0,0,0,e^{12},e^{13},e^{25},e^{15},e^{16}+e^{34}+e^{27}&7/139(8,7,13,16,15,21,22,23,29)&\{\emptyset,12678,13579,235689\}\\
9531:205&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{34}+e^{15}+e^{27}&2/133(34,17,29,56,51,63,68,97,85)&\{123589,124569,1348,16\}\\
9531:206&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{25}+e^{17}&2/77(10,20,31,31,30,41,40,51,50)&\{\emptyset,134589,1569,3468\}\\
9531:207&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{27}+e^{15}&4/17(2,1,2,5,3,4,4,6,5)&\{1234589,12569,138,146\}\\
9531:208&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{17}+e^{23}&1/207(31,141,93,127,172,220,203,313,234)&\{124678,145689,235679,36\}\\
9531:209a&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{36},e^{24}+e^{17}&4/73(4,11,7,12,15,19,19,26,23)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:209b&0,0,0,0,e^{12},e^{34},- e^{15},e^{36}+e^{25},e^{17}+e^{24}&4/73(4,11,7,12,15,19,19,26,23)&\{\emptyset,123478,124678,134589,145689,235679,2579,36\}\\
9531:210&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{17}+e^{36}&1/61(27,16,32,33,43,65,70,59,97)&\{123678,134589,234579,36\}\\
9531:211&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{46}+e^{17}&1/207(74,80,160,71,154,231,228,234,302)&\{134589,135689,234579,235679\}\\
9531:212&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{17}+e^{25}&1/223(62,124,192,31,186,223,248,254,310)&\{134589,135689,14569,159\}\\
9531:214a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14},e^{17}+e^{24}&24/151(2,3,3,6,5,5,7,8,9)&\{123478,124678,134589,145689\}\\
9531:214b&0,0,0,0,- e^{12},e^{13},e^{15},e^{25}+e^{36}+e^{14},e^{17}+e^{24}&24/151(2,3,3,6,5,5,7,8,9)&\{123478,124678,134589,145689\}\\
9531:216&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34}+e^{25},e^{17}+e^{24}&1/8(0,5,10,0,5,10,5,10,5)&\{123678,135689\}\\
9531:217&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15}+e^{24},e^{27}+e^{14}&16/203(6,4,5,12,10,11,14,16,18)&\{135789,156789\}\\
9531:218&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{36}+e^{27}+e^{14}&31/379(5,4,6,12,9,11,13,16,17)&\{1345789,3468\}\\
9531:227a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}+e^{25},e^{23}+e^{17}&39/197(1,3,3,6,4,4,5,7,6)&\{124678,145689,2345679,346\}\\
9531:227b&0,0,0,0,- e^{12},e^{13},e^{15},e^{36}+e^{25}+e^{14},e^{23}+e^{17}&39/197(1,3,3,6,4,4,5,7,6)&\{124678,145689,2345679,346\}\\
9531:230a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{36}+e^{24}&9/31(1,2,2,3,3,3,4,4,5)&\{\emptyset,134589,14569,368\}\\
9531:230b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{23},e^{17}+e^{24}+e^{36}&9/31(1,2,2,3,3,3,4,4,5)&\{\emptyset,134589,14569,368\}\\
9531:232&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{24}+e^{36}+e^{17}&14/51(1,2,2,3,3,3,4,5,5)&\{13589,346\}\\
9531:233&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{27}+e^{36}+e^{14}&21/289(7,4,6,12,11,13,15,18,19)&\{134579,346\}\\
9531:234&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{25}+e^{17}+e^{34}&81/853(3,6,5,10,9,8,12,13,15)&\{145689,346\}\\
9531:235&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{24},e^{17}+e^{25}+e^{34}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,145689\}\\
9531:236&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{15}+e^{27}+e^{34}&87/997(6,3,5,10,9,11,12,16,15)&\{\emptyset,23569\}\\
9531:237&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36},e^{15}+e^{34}+e^{27}&21/232(6,3,4,11,9,10,12,14,15)&\{23569,346\}\\
9531:238&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{17}+e^{24}+e^{36}&1/19(0,22,11,0,22,11,22,11,22)&\{123678,127\}\\
9531:239a&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{24}+e^{36}+e^{17}&26/183(1,6,3,3,7,6,8,9,9)&\{123678,127,2345789,245679\}\\
9531:239b&0,0,0,0,e^{12},e^{34},e^{15},e^{46}-e^{23},e^{24}+e^{36}+e^{17}&26/183(1,6,3,3,7,6,8,9,9)&\{123678,127,2345789,245679\}\\
9531:240&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{25}+e^{17}+e^{46}&1/21(6,12,8,11,18,19,24,27,30)&\{\emptyset,134589,13569,468\}\\
9531:250&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15},e^{27}+e^{34}+e^{16}&7/71(5,3,4,10,8,9,11,13,14)&\{135789,23569\}\\
9531:253&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{15}+e^{24},e^{27}+e^{16}&7/71(5,3,4,10,8,9,11,13,14)&\{1345789,234569\}\\
9531:255&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{46}+e^{13},e^{17}+e^{36}&4/59(6,5,10,3,11,13,17,16,23)&\{123678,134589\}\\
9531:266&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{36}+e^{27}+e^{15}&59/463(4,2,3,8,6,7,8,11,10)&\{1234589,124569\}\\
9531:282&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{46}+e^{23}+e^{17}&14/53(1,2,3,1,3,4,4,5,5)&\{124678,1278,234579,235679\}\\
9531:283&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{24}+e^{36}+e^{17}&49/621(4,6,7,12,10,11,14,16,18)&\{\emptyset,36\}\\
9531:286&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{17}+e^{25}+e^{34}&7/50(2,4,5,5,6,7,8,9,10)&\{\emptyset,3468\}\\
9531:289&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{14}+e^{36}+e^{27}&7/71(3,4,6,12,7,9,11,10,15)&\{134579,346\}\\
9531:290&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{15},e^{34}+e^{27}+e^{16}&7/19(1,1,2,2,2,3,3,3,4)&\{13579,235689\}\\
9531:292&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{34}+e^{27}+e^{15}&1/2(0,0,1,-1,0,1,0,1,0)&\{123589,124569\}\\
9531:293a&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{13}+e^{25},e^{17}+e^{23}&8/53(2,3,6,1,5,7,7,8,9)&\{123478,123678,134589,135689\}\\
9531:293b&0,0,0,0,e^{12},e^{34},- e^{15},e^{13}+e^{46}+e^{25},e^{17}+e^{23}&8/53(2,3,6,1,5,7,7,8,9)&\{123478,123678,134589,135689\}\\
9531:294&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{36}+e^{14},e^{17}+e^{23}&1/8(0,5,0,10,5,10,5,10,5)&\{124678,145689\}\\
9531:298&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25},e^{17}+e^{24}+e^{36}&35/317(3,4,5,9,7,8,10,11,13)&\{145689,36\}\\
9531:303&0,0,0,0,e^{12},e^{34},e^{15},e^{36}+e^{25},e^{46}+e^{17}+e^{23}&56/863(3,10,9,5,13,14,16,23,19)&\{124678,235679\}\\
9531:313&0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{16},e^{27}+e^{36}+e^{15}&1/8(4,2,3,9,6,7,8,11,10)&\{1234589,12569\}\\
9531:319&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{46},e^{25}+e^{36}+e^{17}&19/251(4,8,9,2,12,11,16,13,20)&\{134589,14569\}\\
9531:368&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{17}+e^{23}+e^{46}&49/653(4,6,12,3,10,15,14,16,18)&\{234579,235679\}\\
9531:369&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{17}+e^{24}+e^{36}&7/17(1,0,0,3,1,3,2,1,3)&\{123678,234579\}\\
9531:520a&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{34}+e^{17}+e^{28}&1/27(10,10,19,21,20,29,30,30,40)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:520b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25},e^{28}+e^{17}+e^{34}&1/27(10,10,19,21,20,29,30,30,40)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:522a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{28}+e^{17}&3/61(7,7,18,18,14,25,21,21,28)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:522b&0,0,0,0,e^{12},e^{13}+e^{24},- e^{15},e^{25},e^{17}+e^{28}&3/61(7,7,18,18,14,25,21,21,28)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:524a&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{28}+e^{17}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:524b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{25},e^{28}+e^{17}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:524c&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{25},e^{34}+e^{28}+e^{17}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,123478,12678,13589,145689,235679,24579,346\}\\
9531:541a&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{36}+e^{17}+e^{28}&1/24(9,9,10,16,18,26,27,27,36)&\{\emptyset,123678,1278,134589,145689,234579,245679,36\}\\
9531:541b&0,0,0,0,e^{12},e^{34},- e^{15},e^{25},e^{28}+e^{36}+e^{17}&1/24(9,9,10,16,18,26,27,27,36)&\{\emptyset,123678,1278,134589,145689,234579,245679,36\}\\
9531:651&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{27}+e^{18}+e^{34}&4/249(18,25,39,54,43,57,68,75,93)&\{\emptyset,123478,145679,235689\}\\
9531:652&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{14}+e^{38}+e^{27}&2/33(9,5,5,15,14,14,19,19,24)&\{\emptyset,123478,156789,234569\}\\
9531:749&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{38}&1/33(7,24,7,24,31,31,38,38,45)&\{\emptyset,123478,127,13569,145689,235679,2456789,348\}\\
9531:750&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{38}+e^{17}+e^{24}&16/69(1,3,1,3,4,4,5,5,6)&\{\emptyset,123478,145689,235679\}\\
9531:751&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{38}+e^{17}+e^{25}&1/21(6,12,5,15,18,20,24,25,30)&\{\emptyset,13569,145689,348\}\\
9531:754&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{17}+e^{25}+e^{46}+e^{38}&5/17(1,2,1,2,3,3,4,4,5)&\{\emptyset,13569\}\\
9521:1&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}&1/11(2,8,8,7,10,10,15,12,14)&\begin{array}{l}\{123468,123678,12478,128,134569,135679,14579,159,\\
234589,235789,2456789,25689,34,37,467,6\}\end{array}\\
9521:2&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}&1/33(21,7,18,24,28,39,42,35,42)&\begin{array}{l}\{\emptyset,12348,12378,124678,1268,134589,135789,1456789,\\
15689,234569,235679,24579,259,346,367,47\}\end{array}\\
9521:4&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}&1/14(2,11,13,13,13,15,15,15,17)&\begin{array}{l}\{\emptyset,12348,12378,12468,12678,13459,13579,14569,\\
15679,23456789,235689,245789,2589,3467,36,47\}\end{array}\\
9521:5&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}&1/39(18,11,30,30,29,48,48,40,51)&\begin{array}{l}\{\emptyset,12348,12378,12468,12678,134589,135789,145689,\\
156789,2345679,23569,24579,259,3467,36,47\}\end{array}\\
9521:6&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}&1/27(6,16,24,19,22,30,35,28,34)&\begin{array}{l}\{\emptyset,12348,12378,12468,12678,134579,1359,145679,\\
1569,2345689,2356789,24589,25789,3467,36,47\}\end{array}\\
9521:7&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}&1/29(7,17,24,14,24,38,31,31,38)&\{123678,12468,134579,159,234589,25789,36,467\}\\
9521:8&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{34}+e^{18}&1/14(4,8,9,11,12,13,17,16,20)&\{123468,1278,135679,1459,23589,2456789,347,6\}\\
9521:9&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}&1/40(10,22,29,41,32,39,51,42,52)&\{12368,12478,1345679,159,234589,256789,37,46\}\\
9521:10&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}&1/71(29,22,60,53,51,89,82,73,95)&\{12378,12468,134589,156789,2345679,259,36,47\}\\
9521:11&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{23}+e^{18}&1/71(16,47,48,47,63,64,95,79,95)&\{123468,123678,134569,135679,2456789,25689,467,6\}\\
9521:12&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{34}&1/40(10,28,29,29,38,39,39,48,58)&\{1234678,128,13569,14579,235789,245689,34,67\}\\
9521:13&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{34}&1/48(24,14,33,33,38,57,57,52,66)&\{\emptyset,12348,12678,135789,145689,23569,24579,3467\}\\
9521:14&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{34}&7/81(3,7,9,7,10,12,14,13,16)&\{\emptyset,12348,12678,1359,145679,2356789,24589,3467\}\\
9521:15&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}+e^{24}&1/59(12,41,43,36,53,55,79,65,77)&\{123468,12478,134569,14579,235789,25689,37,6\}\\
9521:16&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{14}&1/69(42,16,39,48,58,81,87,74,90)&\{\emptyset,12348,124678,135789,15689,234569,24579,367\}\\
9521:17&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{24}+e^{18}&1/83(24,42,61,72,66,85,103,90,114)&\{\emptyset,12348,124678,134579,14569,235689,25789,367\}\\
9521:18&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{23}+e^{18}&1/63(16,39,48,55,55,64,71,71,87)&\{\emptyset,12348,12378,13459,13579,245789,2589,47\}\\
9521:19&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{23}+e^{18}&1/144(39,76,117,106,115,156,182,154,193)&\{\emptyset,12348,12378,134579,1359,24589,25789,47\}\\
9521:22a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{18}&1/64(22,22,53,53,44,75,75,66,88)&\{12378,12468,1345679,159,234589,256789,36,47\}\\
9521:22b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{18}&1/64(22,22,53,53,44,75,75,66,88)&\{12378,12468,1345679,159,234589,256789,36,47\}\\
9521:23&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{23}+e^{18}&1/121(32,67,96,61,99,157,128,131,163)&\{123678,134579,25789,467\}\\
9521:24&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}+e^{25}&1/139(38,76,96,91,114,134,187,152,190)&\{134569,135679,14579,159,34,37,467,6\}\\
9521:25&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{28}&1/41(22,11,24,29,33,46,53,44,55)&\{\emptyset,234569,235679,24579,259,346,367,47\}\\
9521:26&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{18}+e^{24}&1/159(48,77,115,144,125,163,192,173,221)&\{124678,134579,25789,367\}\\
9521:29&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{18}&1/112(30,60,97,97,90,127,127,120,150)&\{\emptyset,13459,13579,14569,15679,3467,36,47\}\\
9521:30&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{28}&1/59(30,15,44,44,45,74,74,60,75)&\{12348,12378,12468,12678,134589,135789,145689,156789\}\\
9521:31&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{18}&1/23(6,12,20,17,18,26,29,24,30)&\{\emptyset,134579,1359,145679,1569,3467,36,47\}\\
9521:32&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}+e^{25}&1/67(18,36,53,35,54,88,71,72,90)&\{134579,159,36,467\}\\
9521:33&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{18}&1/139(30,100,80,99,130,110,179,160,190)&\{123468,123678,12478,128,234589,235789,2456789,25689\}\\
9521:34&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{36}&1/15(9,4,6,12,13,15,18,17,21)&\{\emptyset,134589,135789,1456789,15689,346,367,47\}\\
9521:38&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{18}+e^{34}&27/184(2,4,5,5,6,7,7,8,10)&\{\emptyset,13579,14569,3467\}\\
9521:39&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{34}+e^{15}&29/216(4,2,5,5,6,9,9,8,10)&\{12348,12678,135789,145689\}\\
9521:40&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{18}+e^{34}&4/57(4,8,11,9,12,15,17,16,20)&\{\emptyset,1359,145679,3467\}\\
9521:43&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{36}&1/144(30,110,85,129,140,115,159,170,200)&\{\emptyset,13459,13579,14569,15679,3467,36,47\}\\
9521:44&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{36}&1/204(90,70,105,159,160,195,249,230,300)&\{\emptyset,134589,135789,145689,156789,3467,36,47\}\\
9521:45&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{36}&1/7(2,4,4,5,6,6,9,8,10)&\{\emptyset,134579,1359,145679,1569,3467,36,47\}\\
9521:46&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{28}+e^{36}&1/7(4,2,3,6,6,7,8,8,10)&\{\emptyset,1345789,13589,1456789,15689,3467,36,47\}\\
9521:47&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{28}&1/204(93,67,108,150,160,201,258,227,294)&\{\emptyset,124678,1268,134589,135789,234569,235679,47\}\\
9521:52&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{28}&1/69(24,25,51,57,49,75,81,74,99)&\{\emptyset,12468,12678,134589,135789,2345679,23569,47\}\\
9521:53&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}+e^{28}&1/317(123,112,213,261,235,336,373,347,459)&\{\emptyset,12468,12678,1345789,13589,234569,235679,47\}\\
9521:56a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{18}+e^{25}&(0,0,1,1,0,1,1,0,0)&\{123579,124569,234,267\}\\
9521:56b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{18}&(0,0,1,1,0,1,1,0,0)&\{123579,124569,234,267\}\\
9521:57&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}+e^{18}&1/17(5,11,8,10,16,18,13,21,26)&\{123678,128,134579,14569,234589,2456789,36,7\}\\
9521:58&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{36}&1/57(39,14,21,39,53,60,60,67,81)&\{\emptyset,12368,1278,134589,1456789,234579,24569,367\}\\
9521:59&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{18}+e^{46}&1/57(14,40,40,21,54,61,54,68,82)&\{12468,128,134579,135679,234589,235689,467,7\}\\
9521:60&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{46}&1/18(11,5,10,8,16,18,21,21,26)&\{\emptyset,124678,1278,134589,135689,234579,235679,46\}\\
9521:61&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{36}&1/72(18,46,41,69,64,59,87,82,100)&\{\emptyset,13579,14569,3467\}\\
9521:62&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{36}&1/167(53,70,105,122,123,158,175,193,263)&\{134589,156789,36,47\}\\
9521:63&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{18}+e^{24}&1/247(57,172,143,171,229,200,314,286,343)&\{123468,12478,235789,25689\}\\
9521:71&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{28}+e^{16}&21/569(9,10,21,22,19,30,31,29,39)&\{12468,134589,2345679,47\}\\
9521:72&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{36}+e^{24}&1/15(4,10,9,12,14,13,16,18,22)&\{\emptyset,13459,14569,36\}\\
9521:73&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{28}+e^{34}&1/39(15,14,27,30,29,42,45,43,57)&\{\emptyset,12678,135789,23569\}\\
9521:75&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}+e^{34}+e^{28}&7/139(8,7,13,16,15,21,23,22,29)&\{\emptyset,12678,13589,235679\}\\
9521:76&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{24}+e^{36}+e^{18}&1/81(24,46,47,72,70,71,93,94,118)&\{\emptyset,134579,14569,367\}\\
9521:77&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{28}+e^{36}+e^{14}&1/47(23,16,24,48,39,47,40,55,71)&\{134589,1456789,346,47\}\\
9521:78&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}+e^{28}+e^{34}&1/163(71,58,103,142,129,174,161,187,245)&\{1268,13589,235679,7\}\\
9521:79&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}+e^{36}&1/14(5,7,8,6,12,14,13,17,22)&\{123678,134579,234589,36\}\\
9521:80&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{18}+e^{36}&1/81(21,53,28,60,74,88,81,95,116)&\{12368,134579,234589,367\}\\
9521:85&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{36}+e^{15}&1/113(64,32,48,89,96,112,137,128,160)&\{\emptyset,346,367,47\}\\
9521:92&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{46}+e^{23}+e^{18}&1/657(156,470,468,235,626,703,624,782,938)&\{12468,128,234589,235689\}\\
9521:93&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{24}+e^{36}+e^{18}&1/13(3,10,5,9,13,14,8,16,19)&\{123678,128,234589,2456789\}\\
9521:94&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{36}+e^{14}&13/111(6,2,3,6,8,9,9,10,12)&\{12368,1278,134589,1456789\}\\
9521:95&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{24}+e^{18}&9/31(1,2,2,3,3,3,4,4,5)&\{\emptyset,14569\}\\
9521:100a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{18}+e^{25}&1/137(40,80,80,117,120,120,157,160,200)&\{\emptyset,13459,13579,14569,15679,3467,36,47\}\\
9521:100b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{36}+e^{18}&1/137(40,80,80,117,120,120,157,160,200)&\{\emptyset,13459,13579,14569,15679,3467,36,47\}\\
9521:102&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{15}+e^{28}&1/143(80,40,60,103,120,140,183,160,200)&\{134589,135789,145689,156789\}\\
9521:108&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{18}+e^{47}+e^{36}&1/681(178,476,416,297,654,594,713,832,1010)&\{12478,128,234589,235789\}\\
9521:109&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{47}+e^{28}+e^{36}&4/183(27,14,21,24,41,48,45,55,69)&\{\emptyset,134589,135789,47\}\\
9521:116&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{46}+e^{18}+e^{23}&91/1089(3,8,9,4,11,13,12,14,17)&\{12468,234589\}\\
9521:117&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{25}+e^{36}+e^{18}&1/91(28,56,43,54,84,97,71,112,140)&\{134579,14569,36,7\}\\
9521:119&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{25}+e^{18}+e^{46}&1/681(202,404,464,273,606,737,666,808,1010)&\{134579,135679,467,7\}\\
9521:120&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{28}+e^{46}+e^{15}&4/233(34,17,33,26,51,59,67,68,85)&\{\emptyset,234579,235679,46\}\\
9521:121&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{28}+e^{37}+e^{16}&1/60(33,19,24,42,52,57,66,71,90)&\{\emptyset,1268,134589,234569\}\\
9521:122a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{28}+e^{47}&4/81(10,7,11,10,17,21,21,24,31)&\{\emptyset,124678,1268,134589,135789,234569,235679,47\}\\
9521:122b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{47}+e^{16}+e^{28}&4/81(10,7,11,10,17,21,21,24,31)&\{\emptyset,124678,1268,134589,135789,234569,235679,47\}\\
9521:126a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{36}+e^{28}&1/21(9,8,12,12,17,21,21,25,33)&\{\emptyset,134589,135789,145689,156789,3467,36,47\}\\
9521:126b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{28}+e^{47}+e^{36}&1/21(9,8,12,12,17,21,21,25,33)&\{\emptyset,134589,135789,145689,156789,3467,36,47\}\\
9521:128&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{47}+e^{36}+e^{18}&1/43(14,24,26,21,38,40,45,52,66)&\{\emptyset,3467,36,47\}\\
9521:129a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{18}+e^{36}+e^{25}&9/31(1,2,2,3,3,3,4,4,5)&\{\emptyset,13579,14569,3467\}\\
9521:129b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}+e^{18}+e^{36}&9/31(1,2,2,3,3,3,4,4,5)&\{\emptyset,13579,14569,3467\}\\
9521:131&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{28}+e^{36}&23/152(4,2,3,1,6,7,5,8,10)&\{123579,124569\}\\
9521:145&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{17}+e^{36}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,134589,145689,36\}\\
9521:146&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{36}+e^{27}&8/151(7,8,11,13,15,18,21,22,29)&\{\emptyset,134579,145679,36\}\\
9521:147&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{36}+e^{25}+e^{18}&4/13(1,2,2,1,3,3,3,4,5)&\{123678,234589\}\\
9521:148&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{36}+e^{25}+e^{18}&7/71(3,6,4,7,9,11,10,12,15)&\{134579,367\}\\
9521:178&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{28}+e^{47}+e^{36}&10/133(8,4,6,7,12,14,13,16,20)&\{134589,135789\}\\
9521:191a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{18}+e^{36}+e^{25}+e^{47}&25/81(1,2,2,2,3,3,3,4,5)&\{123489,123789,124689,126789,2345678,23568,24578,258\}\\
9521:191b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{18}+e^{25}+e^{36}+e^{47}&25/81(1,2,2,2,3,3,3,4,5)&\{123489,123789,124689,126789,2345678,23568,24578,258\}\\
9521:191c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{47}+e^{36}+e^{18}&25/81(1,2,2,2,3,3,3,4,5)&\{123489,123789,124689,126789,2345678,23568,24578,258\}\\
9521:194a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{36}+e^{15}+e^{28}&25/168(4,2,3,3,6,7,7,8,10)&\{134589,135789,145689,156789\}\\
9521:194b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{28}+e^{47}+e^{36}+e^{15}&25/168(4,2,3,3,6,7,7,8,10)&\{134589,135789,145689,156789\}\\
964:1&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{35}&1/41(13,20,20,33,33,46,53,46,53)&\{\emptyset,1236789,125679,134789,14579,234568,246,358\}\\
964:2&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{15}+e^{23}&1/67(18,36,35,54,53,72,90,88,71)&\{1236789,125678,234569,246\}\\
953:6&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{16}+e^{24}&1/23(7,11,17,20,18,24,25,29,31)&\{\emptyset,123789,124678,134589,1568,235679,2457,3469\}\\
953:7&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{14}+e^{36}&1/317(114,145,156,312,259,270,373,404,426)&\{\emptyset,123789,126789,13589,15689,23567,257,36\}\\
953:8&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{34}+e^{16}&1/11(4,5,7,8,9,11,13,14,15)&\{\emptyset,123789,12678,13589,1568,235679,257,369\}\\
953:9&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{24}+e^{36}&1/16(6,7,8,15,13,14,19,20,22)&\{\emptyset,123789,126789,134589,145689,234567,2457,36\}\\
953:10&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{16}&1/37(10,19,27,38,29,37,39,48,47)&\{1234789,124678,134589,14568,2345679,2457,3469,4\}\\
953:12&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{36}&1/69(24,33,34,66,57,58,81,90,92)&\{\emptyset,123789,126789,13589,15689,23567,257,36\}\\
953:13&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{36}&1/111(48,45,50,96,93,98,138,141,148)&\{\emptyset,123789,126789,13579,15679,23568,258,36\}\\
953:14&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{16}&1/14(4,8,9,11,12,13,16,20,17)&\{\emptyset,123789,124678,13589,14568,2345679,257,3469\}\\
953:15&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{16}&1/139(53,67,73,100,120,126,187,173,179)&\{123479,1267,135789,145678,234569,25,3689,48\}\\
953:16&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{36}&1/41(15,20,19,36,35,34,50,55,53)&\{\emptyset,123789,1246789,13589,145689,234567,257,346\}\\
953:17&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,1246789,134579,15679,23568,2458,346\}\\
953:24&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{16}+e^{24}&1/22(7,10,16,20,17,23,24,27,30)&\{124678,134589,2457,3469\}\\
953:26&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{24}+e^{36}&2/127(23,29,32,58,52,55,75,81,87)&\{\emptyset,123789,126789,36\}\\
953:29&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{24}+e^{16}&1/26(8,14,17,19,22,25,30,36,33)&\{\emptyset,123789,124678,3469\}\\
953:30a&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{24}+e^{16}&1/8(3,4,4,6,7,7,11,10,10)&\{123479,1267,135789,145678,234569,25,3689,48\}\\
953:30b&0,0,0,0,- e^{12},e^{13},e^{25},e^{34}+e^{15},e^{16}+e^{24}&1/8(3,4,4,6,7,7,11,10,10)&\{123479,1267,135789,145678,234569,25,3689,48\}\\
953:31&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{36}+e^{14}&9/241(10,13,12,24,23,22,33,36,34)&\{1246789,145689,234567,346\}\\
953:32&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{36}+e^{24}&2/59(11,14,14,25,25,25,36,39,39)&\{\emptyset,123789,145689,234567\}\\
953:36a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{36}&2/57(12,12,13,24,24,25,36,36,38)&\{\emptyset,123789,126789,13589,15689,23567,257,36\}\\
953:36b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{36}&2/57(12,12,13,24,24,25,36,36,38)&\{\emptyset,123789,126789,13589,15689,23567,257,36\}\\
953:37&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{16}&1/122(53,50,56,100,103,109,153,156,162)&\{123479,145678,234569,48\}\\
953:38&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34},e^{16}&1/37(13,18,23,26,31,36,44,49,49)&\{12468,145678,234569,34679\}\\
953:40&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{36}&1/67(28,29,30,56,57,58,85,86,88)&\{\emptyset,123789,13589,257\}\\
953:41&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{16}+e^{24}&2/83(14,19,28,37,33,42,52,47,56)&\{\emptyset,124678,1567,2458\}\\
953:42&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{15},e^{14}+e^{36}&1/67(18,35,36,72,53,54,88,71,90)&\{1234789,134579,234568,346\}\\
953:43&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{34}+e^{16}&1/85(29,40,58,58,69,87,109,98,116)&\{123789,13579,235689,369\}\\
953:44&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23},e^{36}+e^{24}&1/14(4,7,8,13,11,12,18,15,20)&\{123789,134579,234568,36\}\\
953:45&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25},e^{16}+e^{23}&1/73(19,38,54,76,57,73,76,95,92)&\{1234789,124678,2345679,2457\}\\
953:46&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{16}+e^{23}&1/61(17,34,44,34,51,61,85,68,78)&\{123589,12568,236789,278\}\\
953:48&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34},e^{23}+e^{16}&2/101(15,30,29,31,45,44,75,60,59)&\{123479,1267,234569,25\}\\
953:49&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{16}&1/53(17,26,34,52,43,51,60,69,68)&\{\emptyset,12678,1568,257\}\\
953:50&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{14}+e^{25},e^{36}&1/47(13,24,26,48,37,39,50,61,65)&\{1234789,134589,234567,346\}\\
953:51&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{16}&1/199(61,110,122,159,171,183,232,281,244)&\{\emptyset,124678,14568,257\}\\
953:52&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34},e^{36}&1/71(19,40,38,61,59,57,78,99,95)&\{123789,13589,234567,346\}\\
953:63a&0,0,0,0,e^{12},e^{13},e^{15},e^{16},e^{36}+e^{25}+e^{14}&1/13(4,7,7,14,11,11,15,15,18)&\{1234789,124679,134589,14569,2345678,2457,3468,4\}\\
953:63b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16},e^{25}+e^{36}+e^{14}&1/13(4,7,7,14,11,11,15,15,18)&\{1234789,124679,134589,14569,2345678,2457,3468,4\}\\
953:65&0,0,0,0,e^{12},e^{13},e^{25},e^{16},e^{15}+e^{24}+e^{36}&1/67(28,30,29,56,58,57,88,85,86)&\{1345789,145679,234568,245\}\\
953:72&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{14},e^{25}+e^{16}&1/53(20,23,26,52,43,46,63,72,66)&\{126789,15689,23567,36\}\\
953:78&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34},e^{15}+e^{36}&1/67(28,30,29,56,58,57,88,85,86)&\{\emptyset,123789,12679,368\}\\
953:86a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{34},e^{16}+e^{24}&3/7(1,1,1,2,2,2,3,3,3)&\{123479,145678,234569,48\}\\
953:86b&0,0,0,0,- e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{24}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{123479,145678,234569,48\}\\
953:89&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{14},e^{16}+e^{24}&7/62(3,4,6,8,7,9,10,11,12)&\{124678,2457\}\\
953:90a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{123478,13458,234567,346\}\\
953:90b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{123478,13458,234567,346\}\\
953:91&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{36}+e^{24}&8/83(3,5,6,10,8,9,11,13,15)&\{134589,234567\}\\
953:92&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{34},e^{24}+e^{16}&37/349(3,5,6,7,8,9,11,13,12)&\{\emptyset,124678\}\\
953:93&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{34},e^{14}+e^{36}&21/173(2,5,4,8,7,6,9,12,10)&\{234567,346\}\\
953:94&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{34}+e^{25},e^{24}+e^{36}&14/51(1,2,2,3,3,3,4,5,5)&\{123789,234567\}\\
953:95a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{23}+e^{16}&(0,0,1,0,0,1,0,0,1)&\{123579,12567,236789,278\}\\
953:95b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{23}&(0,0,1,0,0,1,0,0,1)&\{123579,12567,236789,278\}\\
953:96&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{34},e^{16}+e^{23}&11/38(1,2,0,4,3,1,5,4,2)&\{123479,234569\}\\
953:97&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{16}+e^{23}&29/109(1,2,3,2,3,4,4,5,5)&\{123579,278\}\\
953:107a&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{25}+e^{34}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{1246789,145689,234567,346\}\\
953:107b&0,0,0,0,e^{12},e^{13},e^{15},e^{36}-e^{14},e^{34}+e^{25}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{1246789,145689,234567,346\}\\
953:111&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{16}+e^{25}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{1246789,346\}\\
953:130a&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23},e^{25}+e^{36}+e^{14}&7/25(1,2,2,4,3,3,4,4,5)&\{1234789,124679,2345678,2457\}\\
953:130b&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{23},e^{14}+e^{36}+e^{25}&7/25(1,2,2,4,3,3,4,4,5)&\{1234789,124679,2345678,2457\}\\
953:132&0,0,0,0,e^{12},e^{13},e^{25},e^{23}+e^{16},e^{36}+e^{15}+e^{24}&49/319(2,4,3,4,6,5,10,7,8)&\{123589,12569\}\\
953:136&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{14},e^{25}+e^{16}&53/367(2,3,4,8,5,6,7,10,8)&\{234567,346\}\\
953:137&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{16}+e^{25}&13/88(2,3,4,7,5,6,7,10,8)&\{23567,346\}\\
953:198&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{36}&1/9(5,2,4,5,7,9,12,9,13)&\{1234789,123678,134589,13568,234579,23567,349,36\}\\
953:199&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{13}+e^{46}&1/13(6,5,10,3,11,13,17,16,16)&\{1234789,1236789,124678,1278,134589,135689,14568,158\}\\
953:200&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{46}&1/33(15,12,24,10,27,34,42,39,44)&\{1234789,1236789,134589,135689,234579,235679,349,369\}\\
953:201&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{46}+e^{25}&1/33(13,16,13,16,29,29,42,42,45)&\{\emptyset,1234789,123679,134589,13569,245678,257,468\}\\
953:203a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{36}&1/3(1,1,2,1,2,3,3,3,5)&\{1234789,123678,134589,13568,234579,23567,349,36\}\\
953:203b&0,0,0,0,e^{12},e^{34},e^{23}-e^{15},e^{25}+e^{13},e^{36}&1/3(1,1,2,1,2,3,3,3,5)&\{1234789,123678,134589,13568,234579,23567,349,36\}\\
953:204&0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{13},e^{36}+e^{14}&1/19(12,3,6,13,15,19,27,18,25)&\{1234789,123678,134589,13568\}\\
953:205&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{23}+e^{46}&1/107(45,44,88,22,89,110,134,133,132)&\{1234789,1236789,234579,235679\}\\
953:206&0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25},e^{24}+e^{36}&1/7(5,0,0,7,5,7,10,5,7)&\{1234789,123678,234579,23567\}\\
953:207a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25},e^{46}&2/15(3,3,6,2,6,8,9,9,10)&\{1234789,1236789,134589,135689,234579,235679,349,369\}\\
953:207b&0,0,0,0,e^{12},e^{34},e^{23}-e^{15},e^{13}+e^{25},e^{46}&2/15(3,3,6,2,6,8,9,9,10)&\{1234789,1236789,134589,135689,234579,235679,349,369\}\\
953:208&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{14},e^{36}&1/5(1,2,2,4,3,6,4,5,8)&\{1234789,134589,234579,349\}\\
953:209&0,0,0,0,e^{12},e^{34},e^{15},e^{36},e^{46}+e^{13}+e^{25}&13/47(2,1,2,1,3,3,5,5,4)&\{1234789,123679,134589,13569\}\\
953:210&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36},e^{15}+e^{46}&1/223(129,52,104,103,181,207,233,311,310)&\{1234789,123679,234589,23569\}\\
953:211&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{25}+e^{36}&1/131(46,72,77,36,118,113,164,149,190)&\{1234789,124679,235678,257\}\\
953:218a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{13},e^{14}+e^{36}&(0,0,0,1,0,1,0,0,1)&\{1234789,123678,134589,13568\}\\
953:218b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25},e^{14}+e^{36}&(0,0,0,1,0,1,0,0,1)&\{1234789,123678,134589,13568\}\\
953:219&0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{25}+e^{14},e^{46}+e^{13}&19/157(4,1,8,2,5,10,9,6,12)&\{1234789,134589\}\\
953:220a&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36},e^{46}+e^{23}+e^{15}&13/73(2,2,4,1,4,5,6,9,6)&\{1234789,123679,234589,23569\}\\
953:220b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{25},e^{36},e^{46}+e^{15}+e^{23}&13/73(2,2,4,1,4,5,6,9,6)&\{1234789,123679,234589,23569\}\\
953:221&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46},e^{25}+e^{36}&29/349(4,7,8,2,11,10,15,12,18)&\{1234789,134589\}\\
953:222&0,0,0,0,e^{12},e^{34},e^{15},e^{46}+e^{23},e^{36}+e^{25}+e^{14}&13/31(2,0,1,0,2,1,4,1,2)&\{1234789,124679\}\\
953:223a&0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{36}+e^{14},e^{25}+e^{46}&1/5(0,4,0,4,4,4,4,4,8)&\{1234789,123679,134589,13569\}\\
953:223b&0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{14}+e^{36},e^{25}+e^{46}&1/5(0,4,0,4,4,4,4,4,8)&\{1234789,123679,134589,13569\}\\
952:2&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}&1/47(19,20,30,32,39,49,62,58,59)&\begin{array}{l}\{\emptyset,123489,123789,1246789,12689,13459,13579,145679,\\
1569,234568,235678,24578,258,346,367,47\}\end{array}\\
952:3&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}&1/31(10,15,26,26,25,36,36,35,40)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:4&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}&2/5(1,1,2,2,2,3,3,3,3)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134579,1359,145679,\\
1569,234568,235678,2458,2578,3467,36,47\}\end{array}\\
952:5&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{25}&1/29(12,12,19,19,24,38,31,36,36)&\{\emptyset,123489,12789,13569,145679,235678,24568,347\}\\
952:6&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{34}&1/227(91,110,141,170,201,232,251,292,311)&\{\emptyset,12389,1246789,13579,14569,234568,2578,3467\}\\
952:7&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{25}&1/112(40,50,87,97,90,127,137,130,140)&\{\emptyset,123489,126789,13579,14569,23568,24578,3467\}\\
952:8&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{23}&1/43(15,20,30,28,35,45,58,55,50)&\{123489,123789,13458,13578,234569,235679,346,367\}\\
952:9&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&3/17(2,3,4,4,5,6,6,7,8)&\{\emptyset,123789,124689,13579,14569,2345678,258,3467\}\\
952:10&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{34}+e^{15}&1/144(64,62,95,95,126,159,159,188,190)&\{\emptyset,123789,124689,13458,15678,23569,24579,3467\}\\
952:11&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}&1/23(9,11,16,15,20,25,26,29,31)&\{\emptyset,123789,124689,1359,145679,234568,2578,3467\}\\
952:12&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{14}+e^{25}&1/43(19,16,26,32,35,45,58,54,51)&\{123489,1246789,13459,145679,234568,24578,346,47\}\\
952:14&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{14}&1/29(11,13,21,26,24,32,34,35,37)&\{\emptyset,12389,126789,13579,1569,23568,2578,367\}\\
952:15&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{23}+e^{15}&1/79(30,35,60,64,65,90,94,100,95)&\{\emptyset,124689,126789,14568,15678,24579,259,47\}\\
952:17&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{34}+e^{25}&9/184(8,10,13,15,18,21,23,26,28)&\{\emptyset,13579,14569,3467\}\\
952:18&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{15}+e^{34}&1/113(50,49,75,74,99,125,124,148,149)&\{123789,124689,13458,15678\}\\
952:19a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{25}&2/5(1,1,2,2,2,3,3,3,3)&\{\emptyset,123489,126789,13569,14579,23578,24568,3467\}\\
952:19b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{25}&2/5(1,1,2,2,2,3,3,3,3)&\{\emptyset,123489,126789,13569,14579,23578,24568,3467\}\\
952:20&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{15},e^{13}+e^{25}&1/53(24,19,38,33,43,71,57,67,62)&\{123489,135679,23568,347\}\\
952:23&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{34}+e^{25}&1/22(8,11,16,14,19,24,25,27,30)&\{123789,1359,234568,3467\}\\
952:24&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{24}&1/401(159,169,308,318,328,467,477,497,487)&\{\emptyset,126789,13578,23569\}\\
952:25&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{25}+e^{14}&1/31(11,12,22,24,23,33,46,34,35)&\{123489,13459,234568,346\}\\
952:27a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{34}+e^{25}&9/41(2,2,3,3,4,5,5,6,6)&\{123789,124689,23458,25678\}\\
952:27b&0,0,0,0,e^{12},e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{34}&9/41(2,2,3,3,4,5,5,6,6)&\{123789,124689,23458,25678\}\\
952:28a&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14}+e^{25}&1/43(18,18,31,36,36,49,49,54,54)&\{\emptyset,12389,126789,13579,1569,23568,2578,367\}\\
952:28b&0,0,0,0,e^{12},e^{13},e^{23},e^{24}-e^{15},e^{25}+e^{14}&1/43(18,18,31,36,36,49,49,54,54)&\{\emptyset,12389,126789,13579,1569,23568,2578,367\}\\
952:30&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34}&21/167(3,4,5,6,7,8,9,10,11)&\{14569,3467\}\\
952:31&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14}&7/19(1,1,2,2,2,4,3,3,3)&\{123489,347\}\\
952:35&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&1/11(2,9,9,10,11,11,12,13,13)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,13459,13579,1456,\\
1567,23456789,235689,24578,258,34679,369,47\}\end{array}\\
952:36&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}&1/24(6,13,18,21,19,24,27,32,30)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,134589,135789,14568,\\
15678,2345679,23569,2457,25,34679,369,47\}\end{array}\\
952:37&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}&1/19(5,12,14,13,17,19,25,22,24)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,134579,1359,14567,\\
156,2345689,2356789,2458,2578,34679,369,47\}\end{array}\\
952:38&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{16}&1/47(15,22,32,36,37,47,58,59,62)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,1345789,13589,145678,\\
1568,234569,235679,245,257,34679,369,47\}\end{array}\\
952:39&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}&1/15(6,7,7,12,13,13,18,20,20)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134589,135789,145689,\\
156789,234567,2356,2457,25,3467,36,47\}\end{array}\\
952:40&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}&2/33(6,9,8,12,15,14,21,21,22)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134579,1359,145679,\\
1569,234568,235678,2458,2578,3467,36,47\}\end{array}\\
952:41&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}&1/33(18,12,13,27,30,31,39,42,44)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,1345789,13589,1456789,\\
15689,23456,23567,245,257,3467,36,47\}\end{array}\\
952:42&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}&1/38(11,24,24,37,35,35,48,46,46)&\{\emptyset,123489,12678,13579,1456,235689,24578,34679\}\\
952:43&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}&1/144(42,73,98,129,115,140,171,188,182)&\{\emptyset,123489,12678,135789,14568,23569,2457,34679\}\\
952:44&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{36}&1/13(4,7,7,10,11,11,14,18,18)&\{123789,124689,134589,156789,234567,25,36,47\}\\
952:45&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}&1/38(11,24,30,28,35,41,39,46,52)&\{\emptyset,123789,12468,13459,1567,235689,24578,34679\}\\
952:46&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{24}+e^{16}&1/144(42,73,106,117,115,148,159,188,190)&\{\emptyset,123789,12468,134589,15678,23569,2457,34679\}\\
952:48&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{24}&1/297(90,193,167,231,283,257,321,373,424)&\{\emptyset,123789,126789,13459,14569,2345678,24578,36\}\\
952:49&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{16}+e^{34}&1/33(12,16,21,24,28,33,36,44,45)&\{\emptyset,123789,12678,135789,15678,23569,25,369\}\\
952:50&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{24}&1/52(20,25,24,43,45,44,63,70,68)&\{123489,124689,135789,156789,2356,25,3467,47\}\\
952:51&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{36}&2/29(6,7,6,12,13,12,19,19,18)&\{123489,124689,134579,145679,234568,2458,3467,47\}\\
952:52&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{34}&1/13(4,8,9,8,12,13,16,16,17)&\{\emptyset,123789,12678,1359,156,2356789,2578,369\}\\
952:53&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{14}&1/317(170,117,128,256,287,298,373,404,426)&\{\emptyset,123789,126789,13589,15689,23567,257,36\}\\
952:54&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{34}+e^{16}&1/11(4,5,7,8,9,11,13,14,15)&\{\emptyset,123789,12678,13589,1568,235679,257,369\}\\
952:55&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{24}+e^{16}&1/23(7,15,15,14,22,22,29,29,29)&\{\emptyset,123789,124678,13459,156,2356789,24578,3469\}\\
952:56&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{24}&1/139(49,69,75,104,118,124,179,187,173)&\{123489,1268,135789,145678,234569,25,3679,47\}\\
952:57&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{14}&1/43(15,28,18,36,43,33,54,58,51)&\{123489,1246789,13459,145679,234568,24578,346,47\}\\
952:58&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{24}&1/281(96,176,139,198,272,235,337,368,374)&\{\emptyset,123789,12689,13459,145679,234568,24578,367\}\\
952:59&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{14}+e^{36}&1/69(36,28,27,54,64,63,81,92,90)&\{\emptyset,123789,12689,135789,15689,23567,25,367\}\\
952:60&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{24}&1/139(75,56,49,117,131,124,166,187,173)&\{123489,1246789,135789,15689,23567,25,346,47\}\\
952:61&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{24}+e^{16}&1/49(17,26,32,40,43,49,58,60,66)&\{\emptyset,12389,124678,134579,156,235689,24578,34679\}\\
952:62&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{24}+e^{16}&1/11(4,5,7,10,9,11,12,14,15)&\{\emptyset,12389,124678,1345789,1568,23569,2457,34679\}\\
952:63&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{36}+e^{14}&1/227(75,143,111,222,218,186,254,293,297)&\{\emptyset,12389,126789,13579,1569,23568,2578,367\}\\
952:65&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{36}+e^{24}&1/297(108,166,155,252,274,263,321,382,418)&\{\emptyset,12389,126789,134579,14569,234568,24578,367\}\\
952:66&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{36}+e^{14}&1/59(26,27,28,56,53,54,55,80,82)&\{123789,12689,13589,156789,23567,25,36,7\}\\
952:67&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{16}+e^{34}&1/81(33,37,47,66,70,80,84,107,113)&\{\emptyset,12389,12678,135789,1568,23569,257,3679\}\\
952:68&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{24}+e^{36}&1/43(20,19,20,41,39,40,39,58,60)&\{123789,12689,134589,1456789,234567,245,36,7\}\\
952:69&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&1/13(4,8,9,11,12,13,15,16,17)&\{\emptyset,13459,13579,1456,1567,34679,369,47\}\\
952:70&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{23}+e^{16}&1/83(22,44,61,72,66,83,94,110,105)&\{\emptyset,134589,135789,14568,15678,34679,369,47\}\\
952:71&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{23}+e^{16}&1/17(5,10,12,12,15,17,22,20,22)&\{\emptyset,134579,1359,14567,156,34679,369,47\}\\
952:72&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{23}+e^{16}&1/43(11,22,32,32,33,43,54,55,54)&\{123489,123789,12468,12678,234569,235679,245,257\}\\
952:73&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{16}&1/227(73,132,146,161,205,219,293,278,292)&\{\emptyset,12468,12678,14567,156,2458,2578,47\}\\
952:74&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{36}&2/29(4,9,8,10,13,12,19,17,20)&\{123489,123789,134579,1359,234568,235678,3467,36\}\\
952:80&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}&1/79(22,43,64,68,65,86,90,87,108)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}\\
952:81&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{25}&1/23(7,12,17,17,19,24,29,26,31)&\{\emptyset,123489,123789,134579,1359,2458,2578,47\}\\
952:82a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{36}&1/81(24,47,47,69,71,71,93,95,118)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:82b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{36}+e^{25}&1/81(24,47,47,69,71,71,93,95,118)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:84&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{36}+e^{15}&1/52(22,24,23,41,46,45,63,70,68)&\{134589,135789,145689,156789,234567,2356,2457,25\}\\
952:86a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134579,1359,145679,\\
1569,234568,235678,2458,2578,3467,36,47\}\end{array}\\
952:86b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134579,1359,145679,\\
1569,234568,235678,2458,2578,3467,36,47\}\end{array}\\
952:88&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{15}+e^{36}&1/16(8,6,7,13,14,15,19,20,22)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:90&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{16}+e^{25}&1/281(100,137,174,194,237,274,368,337,374)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}\\
952:91a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\begin{array}{l}\{\emptyset,123489,123789,1246789,12689,13459,13579,145679,\\
1569,234568,235678,24578,258,346,367,47\}\end{array}\\
952:91b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{25}+e^{36}&1/8(3,4,4,6,7,7,10,10,11)&\begin{array}{l}\{\emptyset,123489,123789,1246789,12689,13459,13579,145679,\\
1569,234568,235678,24578,258,346,367,47\}\end{array}\\
952:93&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{15}&1/41(19,17,18,32,36,37,50,53,55)&\{\emptyset,123489,123789,1246789,12689,346,367,47\}\\
952:95&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{16}&1/97(34,51,63,80,85,97,114,119,131)&\{12389,124678,134579,156\}\\
952:96&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{16}+e^{24}&1/56(18,27,38,47,45,56,65,72,74)&\{\emptyset,23569,2457,34679\}\\
952:98&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{24}&1/15(5,9,8,12,14,13,17,19,21)&\{\emptyset,126789,14569,24578\}\\
952:99&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{16}+e^{34}&1/171(63,82,107,126,145,170,189,227,233)&\{\emptyset,12678,135789,23569\}\\
952:100&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{36}+e^{24}&1/45(13,25,24,36,38,37,49,63,61)&\{124689,156789,25,47\}\\
952:104&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}&1/109(35,59,71,82,94,106,117,153,141)&\{\emptyset,123789,12468,34679\}\\
952:105&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{36}+e^{24}&2/59(11,14,14,25,25,25,36,39,39)&\{123489,156789,2356,47\}\\
952:106&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{14}+e^{36}&1/122(49,58,52,104,107,101,162,156,153)&\{123489,145679,234568,47\}\\
952:107&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{36}&1/53(28,19,22,44,47,50,63,66,72)&\{126789,15689,23567,36\}\\
952:111&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{24}+e^{36}&1/217(98,100,101,200,198,199,201,298,300)&\{123789,12689,36,7\}\\
952:112a&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{16}+e^{24}&1/19(7,11,11,14,18,18,22,25,25)&\{\emptyset,12389,124678,134579,156,235689,24578,34679\}\\
952:112b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{24}&1/19(7,11,11,14,18,18,22,25,25)&\{\emptyset,12389,124678,134579,156,235689,24578,34679\}\\
952:113&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{16}+e^{24}&1/109(41,55,62,89,96,103,117,151,144)&\{\emptyset,12389,124678,34679\}\\
952:114&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36}&1/53(25,24,24,49,49,49,48,73,73)&\{123789,1456789,234567,7\}\\
952:115&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}&1/86(29,52,58,64,81,87,93,110,116)&\{\emptyset,12468,1567,24578\}\\
952:117&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{36}&1/461(133,305,266,360,438,399,493,571,665)&\{123789,13459,2345678,36\}\\
952:118&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{36}+e^{14}&2/17(2,5,4,8,7,6,13,9,10)&\{123489,134579,234568,3467\}\\
952:119&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{16}+e^{34}&1/49(16,29,32,32,45,48,61,61,64)&\{\emptyset,12678,156,2578\}\\
952:120&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{24}&1/193(61,124,122,120,185,183,242,246,244)&\{\emptyset,124678,156,24578\}\\
952:121&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{14}+e^{36}&1/31(7,24,14,28,31,21,42,38,35)&\{123489,13459,234568,346\}\\
952:122&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{24}+e^{36}&1/509(139,352,278,343,491,417,621,630,695)&\{123789,13459,234568,367\}\\
952:123&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{25}+e^{16}&1/131(41,67,93,119,108,134,160,149,175)&\{\emptyset,123489,13579,24578\}\\
952:124a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{25}&1/137(41,79,79,117,120,120,158,161,199)&\{\emptyset,123489,126789,13579,14569,23568,24578,3467\}\\
952:124b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{25}&1/137(41,79,79,117,120,120,158,161,199)&\{\emptyset,123489,126789,13579,14569,23568,24578,3467\}\\
952:126&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{15}+e^{36}&1/28(10,16,13,19,26,23,29,42,36)&\{134589,156789,234567,25\}\\
952:129&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{15}+e^{36}+e^{24}&2/59(12,14,13,24,26,25,36,40,38)&\{135789,156789,2356,25\}\\
952:130a&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{36}+e^{25}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,124689,134579,145679,234568,2458,3467,47\}\\
952:130b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{36}+e^{25}+e^{14}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,124689,134579,145679,234568,2458,3467,47\}\\
952:132&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{25}+e^{34}&2/77(13,20,27,26,33,40,46,46,53)&\{\emptyset,123789,1359,2578\}\\
952:134a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{14}+e^{36}+e^{25}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,1246789,13459,145679,234568,24578,346,47\}\\
952:134b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{36}+e^{25}+e^{14}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,1246789,13459,145679,234568,24578,346,47\}\\
952:136&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{36}+e^{15}+e^{24}&1/67(28,30,29,56,58,57,85,88,86)&\{123489,1246789,346,47\}\\
952:139a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{36}&1/51(19,27,27,38,46,46,57,65,73)&\{\emptyset,123789,126789,13579,15679,23568,258,36\}\\
952:139b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{36}+e^{25}&1/51(19,27,27,38,46,46,57,65,73)&\{\emptyset,123789,126789,13579,15679,23568,258,36\}\\
952:141&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{36}+e^{15}&2/127(31,25,28,50,56,59,75,81,87)&\{\emptyset,123789,126789,36\}\\
952:143&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{16}+e^{25}&1/109(43,55,67,74,98,110,117,141,153)&\{\emptyset,123789,13459,24578\}\\
952:144&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{25}+e^{16}&1/26(10,13,16,17,23,26,30,33,36)&\{\emptyset,123789,134579,2458\}\\
952:145a&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{36}+e^{25}&1/51(19,27,27,38,46,46,57,65,73)&\{\emptyset,123789,124689,13459,15679,23568,24578,3467\}\\
952:145b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{34},e^{25}+e^{36}&1/51(19,27,27,38,46,46,57,65,73)&\{\emptyset,123789,124689,13459,15679,23568,24578,3467\}\\
952:147&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{36}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{134589,156789,2356,2457\}\\
952:153&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{15},e^{25}+e^{16}&1/37(13,18,23,26,31,36,49,44,49)&\{123489,13459,24578,47\}\\
952:154&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{36}+e^{15}&3/241(38,32,35,64,70,73,99,102,108)&\{123489,1246789,346,47\}\\
952:159a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}&7/37(2,3,3,4,5,5,6,7,7)&\{12389,124678,134579,156\}\\
952:159b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}&7/37(2,3,3,4,5,5,6,7,7)&\{12389,124678,134579,156\}\\
952:160&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{25},e^{16}+e^{24}&7/81(4,6,7,9,10,11,13,16,15)&\{\emptyset,34679\}\\
952:161&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{34}+e^{25},e^{36}+e^{24}&14/51(1,2,2,3,3,3,4,5,5)&\{156789,47\}\\
952:162a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{25}+e^{36}+e^{14}&1/25(9,13,13,26,22,22,26,31,35)&\{123489,1246789,134579,14569,234568,24578,3467,4\}\\
952:162b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15},e^{14}+e^{36}+e^{25}&1/25(9,13,13,26,22,22,26,31,35)&\{123489,1246789,134579,14569,234568,24578,3467,4\}\\
952:164&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{34}+e^{25}+e^{16}&1/26(10,13,16,20,23,26,29,33,36)&\{\emptyset,12389,13579,2578\}\\
952:165&0,0,0,0,e^{12},e^{13},e^{23},e^{25},e^{15}+e^{24}+e^{36}&1/59(28,26,27,56,54,55,53,80,82)&\{134589,1456789,234567,245\}\\
952:167&0,0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{16}+e^{25}&1/26(10,13,16,20,23,26,29,33,36)&\{\emptyset,12389,13579,2578\}\\
952:172&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{25}&1/147(61,72,83,111,133,144,155,194,205)&\{\emptyset,12389,134579,24578\}\\
952:175&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{36}+e^{15}&1/85(38,40,39,79,78,77,79,118,116)&\{123789,124689,346,7\}\\
952:177&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{25}&1/41(14,21,28,34,35,42,48,49,56)&\{\emptyset,24578,258,47\}\\
952:178&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{16}&2/83(14,21,28,31,35,42,52,49,56)&\{\emptyset,2458,2578,47\}\\
952:179a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{25}&1/137(40,80,80,117,120,120,157,160,200)&\{123489,123789,13459,13579,2345678,23568,3467,36\}\\
952:179b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{36}&1/137(40,80,80,117,120,120,157,160,200)&\{123489,123789,13459,13579,2345678,23568,3467,36\}\\
952:181a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{36}&1/7(2,4,4,5,6,6,9,8,10)&\{123489,123789,134579,1359,234568,235678,3467,36\}\\
952:181b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}+e^{25}&1/7(2,4,4,5,6,6,9,8,10)&\{123489,123789,134579,1359,234568,235678,3467,36\}\\
952:183&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{16}&1/211(70,105,140,141,175,210,281,245,280)&\{123489,123789,13459,13579\}\\
952:184a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{36}&1/7(2,4,4,5,6,6,9,8,10)&\{123489,123789,13459,13579,234568,235678,346,367\}\\
952:184b&0,0,0,0,- e^{12},e^{13},e^{34},e^{23}+e^{15},e^{36}+e^{25}&1/7(2,4,4,5,6,6,9,8,10)&\{123489,123789,13459,13579,234568,235678,346,367\}\\
952:189&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{15}+e^{36}&2/59(13,13,13,23,26,26,36,39,39)&\{145689,156789,234567,2356\}\\
952:191&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{15}+e^{36}&2/59(13,13,13,23,26,26,36,39,39)&\{\emptyset,123489,123789,47\}\\
952:196&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{25}+e^{34}&21/167(3,4,5,6,7,8,9,10,11)&\{\emptyset,13579\}\\
952:197&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{15}+e^{24}+e^{36}&11/95(3,5,4,6,8,7,9,13,11)&\{156789,25\}\\
952:198&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{25}+e^{16}&21/167(3,4,5,6,7,8,9,10,11)&\{\emptyset,13579\}\\
952:199a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{36}+e^{25}&43/237(2,3,3,4,5,5,6,7,8)&\{123789,15679,258,36\}\\
952:199b&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{24},e^{36}+e^{25}&43/237(2,3,3,4,5,5,6,7,8)&\{123789,15679,258,36\}\\
952:201&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{25}&79/793(4,5,6,7,9,10,11,13,14)&\{\emptyset,24578\}\\
952:202a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{25}+e^{36}&43/237(2,3,3,4,5,5,6,7,8)&\{123789,124689,13459,15679\}\\
952:202b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{36}+e^{25}&43/237(2,3,3,4,5,5,6,7,8)&\{123789,124689,13459,15679\}\\
952:204&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{15}+e^{36}&1/8(0,6,3,9,6,3,9,12,6)&\{123579,124569\}\\
952:211a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{15}+e^{24}+e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,1246789,346,47\}\\
952:211b&0,0,0,0,e^{12},e^{13},e^{34},e^{25}-e^{14},e^{36}+e^{24}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{123489,1246789,346,47\}\\
952:218a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{25}+e^{14}+e^{36}&17/37(1,1,1,2,2,2,2,3,3)&\{124689,13459,2458,346\}\\
952:218b&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{34},e^{14}+e^{25}+e^{36}&17/37(1,1,1,2,2,2,2,3,3)&\{124689,13459,2458,346\}\\
952:220&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{36}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{123789,7\}\\
952:223a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{14}+e^{36}&1/4(1,2,2,4,3,3,6,4,5)&\{123489,134579,234568,3467\}\\
952:223b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}+e^{25}+e^{14}&1/4(1,2,2,4,3,3,6,4,5)&\{123489,134579,234568,3467\}\\
952:225&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{16}+e^{34}&23/134(2,3,4,4,5,6,7,7,8)&\{\emptyset,2578\}\\
952:226a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{14}+e^{36}+e^{25}&1/4(1,2,2,4,3,3,6,4,5)&\{123489,13459,234568,346\}\\
952:226b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{14}+e^{36}&1/4(1,2,2,4,3,3,6,4,5)&\{123489,13459,234568,346\}\\
952:228&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{36}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{156789,234567\}\\
952:235&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{34}+e^{25}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{1345789,245\}\\
952:241&0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25},e^{36}+e^{15}+e^{24}&17/37(1,1,1,2,2,2,2,3,3)&\{134589,245\}\\
952:259a&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{34}+e^{27}+e^{16}&1/7(3,3,4,6,6,7,7,9,10)&\{\emptyset,12389,12678,13579,156,235689,2578,3679\}\\
952:259b&0,0,0,0,e^{12},- e^{13},e^{23},e^{15},e^{34}+e^{27}+e^{16}&1/7(3,3,4,6,6,7,7,9,10)&\{\emptyset,12389,12678,13579,156,235689,2578,3679\}\\
952:263&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{37}&1/54(25,24,26,48,49,51,50,73,76)&\{\emptyset,12389,1568,23569\}\\
952:264&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{12789,13567,256789,37\}\\
952:265a&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{27}&1/149(67,67,76,125,134,143,143,201,210)&\{\emptyset,12389,124678,134579,156,235689,24578,34679\}\\
952:265b&0,0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{15},e^{27}+e^{16}&1/149(67,67,76,125,134,143,143,201,210)&\{\emptyset,12389,124678,134579,156,235689,24578,34679\}\\
952:267&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{37}&1/59(27,28,26,56,55,53,54,82,80)&\{124789,134567,2456789,347\}\\
952:268&0,0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{15},e^{36}+e^{27}&1/117(53,54,55,105,107,108,109,160,163)&\{\emptyset,12389,134579,24578\}\\
952:282&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{14}+e^{27}+e^{36}&17/37(1,1,1,2,2,2,2,3,3)&\{134579,24578\}\\
952:285&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{16}+e^{25}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{124789,347\}\\
952:287a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{16},e^{37}+e^{24}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,13578,2579\}\\
952:287b&0,0,0,0,- e^{12},e^{13},e^{23},e^{25}+e^{16},e^{24}+e^{37}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,13578,2579\}\\
952:292a&0,0,0,0,e^{12},e^{13},e^{23},e^{36}+e^{25},e^{37}+e^{24}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\}\\
952:292b&0,0,0,0,e^{12},- e^{13},e^{23},e^{25}+e^{36},e^{15}+e^{37}+e^{24}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\}\\
952:292c&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25},e^{15}+e^{24}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\}\\
952:292d&0,0,0,0,- e^{12},- e^{13},e^{23},e^{25}+e^{36},e^{15}+e^{24}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\}\\
952:293a&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{36},e^{15}+e^{34}+e^{27}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,1568,23569\}\\
952:293b&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25},e^{34}+e^{15}+e^{27}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,1568,23569\}\\
952:313&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}&1/5(2,3,2,3,5,5,4,7,7)&\begin{array}{l}\{1234789,123678,124689,128,134579,13567,14569,15,\\
234589,23568,2456789,2578,349,36,4679,7\}\end{array}\\
952:315&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{46}&4/21(3,2,3,2,5,5,6,7,7)&\begin{array}{l}\{\emptyset,123489,123689,124678,1278,134589,135689,145678,\\
1578,234579,235679,2456,25,3479,3679,46\}\end{array}\\
952:316&0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15},e^{36}&8/17(1,1,1,1,2,2,2,3,3)&\{123678,124689,134579,15,234589,2578,36,4679\}\\
952:318&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}&1/4(1,3,2,2,4,4,3,5,6)&\{1234789,123678,134579,13567,234589,23568,349,36\}\\
952:320&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{24}+e^{36}&1/21(8,14,7,14,22,21,15,30,28)&\{1234789,123678,124689,128,234589,23568,2456789,2578\}\\
952:322&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{23}+e^{46}&4/17(2,2,3,1,4,4,5,6,5)&\{123489,123689,124678,1278,234579,235679,2456,25\}\\
952:323&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{24}+e^{36}&1/21(14,8,4,17,22,21,18,30,25)&\{1234789,123678,124689,128,23459,2356,245679,257\}\\
952:324&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{25}+e^{36}&1/31(13,16,13,19,29,32,26,42,45)&\{1234789,124689,134579,14569,23568,2578,36,7\}\\
952:325&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{36}&1/57(31,21,23,37,52,60,54,73,83)&\{1234789,124689,135678,158,23459,245679,36,7\}\\
952:326&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{46}+e^{25}&1/123(46,65,80,48,111,128,126,157,176)&\{\emptyset,123489,123689,13459,13569,24568,258,46\}\\
952:327&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{46}&1/10(5,4,6,4,9,10,11,13,14)&\{\emptyset,123489,123689,145678,1578,234579,235679,46\}\\
952:328&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25},e^{36}&4/13(2,1,2,1,3,3,3,4,5)&\{123678,134589,234579,36\}\\
952:331&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{36}+e^{25}&1/211(75,117,89,131,192,220,206,267,309)&\{124689,13459,258,36\}\\
952:338&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}+e^{14}&(0,1,0,1,1,1,0,1,1)&\{1234789,123678,134579,13567\}\\
952:339&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{24}+e^{36}&1/33(7,28,14,19,35,33,21,42,47)&\{1234789,123678,234589,23568\}\\
952:340&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{46}+e^{23}&4/5(1,0,1,0,1,1,2,1,1)&\{123489,124678,234579,2456\}\\
952:341&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24},e^{46}+e^{23}&1/121(24,96,79,48,120,127,103,144,175)&\{134579,1456,349,467\}\\
952:342&0,0,0,0,e^{12},e^{34},e^{13},e^{23}+e^{15},e^{36}+e^{25}&1/49(13,32,26,25,45,51,39,58,77)&\{1234789,134579,23568,36\}\\
952:343&0,0,0,0,e^{12},e^{34},e^{13},e^{15},e^{36}+e^{25}+e^{14}&1/49(26,19,13,38,45,51,39,71,64)&\{1234789,124689,134579,14569\}\\
952:344&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{15}+e^{23}+e^{46}&1/8(3,4,6,2,7,8,9,11,10)&\{123489,123689,234579,235679\}\\
952:345&0,0,0,0,e^{12},e^{34},e^{13},e^{25},e^{36}+e^{24}+e^{15}&1/109(47,52,26,94,99,120,73,151,146)&\{1234789,124689,23459,245679\}\\
952:346&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{25}+e^{46}&1/111(38,61,76,42,99,118,114,137,160)&\{123489,123689,13459,13569\}\\
952:347&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{25},e^{15}+e^{36}&1/41(23,14,16,28,37,44,39,51,60)&\{1234789,124689,23459,245679\}\\
952:348&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24},e^{25}+e^{36}&1/127(44,73,51,88,117,139,95,161,190)&\{1234789,124689,134579,14569\}\\
952:349&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{46}+e^{15}&1/8(5,2,4,4,7,8,9,9,12)&\{123489,145678,234579,46\}\\
952:350&0,0,0,0,e^{12},e^{34},e^{13},e^{24}+e^{15},e^{46}+e^{25}&1/71(16,47,46,32,63,78,62,79,110)&\{1234789,134579,245678,467\}\\
952:351&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{15},e^{25}+e^{46}&1/81(39,37,39,37,76,76,78,115,113)&\{1234789,135679,245678,7\}\\
952:352&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25},e^{46}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{1234789,14568,23569,7\}\\
952:358&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{13}+e^{25},e^{46}+e^{15}&31/379(7,4,8,5,11,13,12,15,18)&\{123689,23459\}\\
952:371a&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{36}+e^{15},e^{25}+e^{46}&8/17(1,1,1,1,2,2,2,3,3)&\{1234789,135679,245678,7\}\\
952:371b&0,0,0,0,e^{12},e^{34},-e^{13}+e^{24},e^{36}+e^{15},e^{46}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{1234789,135679,245678,7\}\\
952:375&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23},e^{36}+e^{25}+e^{14}&1/5(0,3,0,6,3,6,0,3,6)&\{1234789,134579\}\\
952:376&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{15}+e^{23}+e^{46}&1/2(1,0,2,0,1,2,3,1,2)&\{123489,234579\}\\
952:377a&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{36}+e^{24}+e^{15}&11/49(2,2,1,4,4,5,3,6,6)&\{1234789,124689,23459,245679\}\\
952:377b&0,0,0,0,e^{12},e^{34},e^{13},e^{25}-e^{14},e^{15}+e^{36}+e^{24}&11/49(2,2,1,4,4,5,3,6,6)&\{1234789,124689,23459,245679\}\\
952:378a&0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24},e^{14}+e^{36}+e^{25}&11/49(2,2,1,4,4,5,3,6,6)&\{1234789,124689,134579,14569\}\\
952:378b&0,0,0,0,e^{12},e^{34},e^{13},-e^{15}+e^{24},e^{36}+e^{25}+e^{14}&11/49(2,2,1,4,4,5,3,6,6)&\{1234789,124689,134579,14569\}\\
952:379&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{36},e^{46}+e^{23}+e^{15}&4/13(1,2,2,1,3,3,3,5,4)&\{1234789,23569\}\\
952:380&0,0,0,0,e^{12},e^{34},e^{13},e^{46}+e^{25},e^{24}+e^{36}+e^{15}&23/73(1,2,1,2,3,3,2,5,4)&\{1234789,245679\}\\
952:401&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{16}&1/139(53,57,99,91,110,152,148,163,205)&\{123459,12567,134789,168,23469,27,3456789,58\}\\
952:402&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{17}+e^{36}&1/83(20,63,46,72,83,66,92,103,112)&\{\emptyset,123489,124689,13459,14569,23568,258,36\}\\
952:403&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{17}+e^{36}&1/93(30,47,51,72,77,81,102,124,132)&\{\emptyset,123489,124689,134589,145689,2356,25,36\}\\
952:404&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{27}&1/23(10,9,12,16,19,22,25,29,34)&\{\emptyset,123489,124689,134579,145679,235678,2578,36\}\\
952:405&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{27}&1/41(24,13,17,32,37,41,45,50,58)&\{\emptyset,123489,124689,1345789,1456789,23567,257,36\}\\
952:406&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{37}+e^{16}&1/21(10,11,8,12,21,18,20,31,28)&\{1234689,128,134569,15,234589,2568,349,6\}\\
952:407&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{37}+e^{16}&1/57(30,23,21,39,53,51,60,76,81)&\{\emptyset,123489,1268,134589,1568,234569,25,3469\}\\
952:408a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{47}+e^{36}&1/8(2,6,5,5,8,7,7,10,12)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:408b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{36}+e^{47}&1/8(2,6,5,5,8,7,7,10,12)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:410a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{36}&1/60(24,28,33,33,52,57,57,80,90)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134589,135789,145689,\\
156789,234567,2356,2457,25,3467,36,47\}\end{array}\\
952:410b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{36}+e^{47}&1/60(24,28,33,33,52,57,57,80,90)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134589,135789,145689,\\
156789,234567,2356,2457,25,3467,36,47\}\end{array}\\
952:412&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{36}+e^{47}&1/44(16,24,25,21,40,41,45,56,66)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:415a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{16}+e^{47}&1/9(4,4,5,4,8,9,9,12,13)&\begin{array}{l}\{\emptyset,123489,123789,124678,1268,134589,135789,145678,\\
1568,234569,235679,2457,25,3469,3679,47\}\end{array}\\
952:415b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{47}+e^{16}&1/9(4,4,5,4,8,9,9,12,13)&\begin{array}{l}\{\emptyset,123489,123789,124678,1268,134589,135789,145678,\\
1568,234569,235679,2457,25,3469,3679,47\}\end{array}\\
952:417&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{47}&1/123(40,83,68,54,123,108,122,163,176)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}\\
952:418&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{47}+e^{36}&1/18(10,7,8,9,17,18,17,24,26)&\{\emptyset,123489,123789,134589,135789,2457,25,47\}\\
952:425&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{16}+e^{27}&3/65(8,9,16,14,17,24,23,25,32)&\{12567,168,27,58\}\\
952:426&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{17}+e^{36}&1/11(3,8,6,9,11,9,12,14,15)&\{\emptyset,124689,14569,258\}\\
952:427&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{36}+e^{27}&3/19(2,3,4,4,5,6,7,7,10)&\{123489,134579,235678,36\}\\
952:428&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{37}+e^{16}&1/3(1,2,2,0,3,3,2,4,4)&\{1234689,134569,234589,349\}\\
952:429&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{47}+e^{23}+e^{16}&1/461(146,292,360,253,438,506,399,584,652)&\{124689,126789,2345678,23568\}\\
952:430&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{23}+e^{47}+e^{16}&4/587(40,80,122,81,120,162,121,200,202)&\{123489,123789,2457,25\}\\
952:431&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{47}+e^{23}&1/241(73,146,192,96,219,265,242,292,338)&\{123489,123789,2345689,2356789\}\\
952:432&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{27}+e^{36}+e^{14}&1/19(10,5,8,16,15,18,21,25,26)&\{123489,124689,134579,145679\}\\
952:433&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{16}+e^{34}+e^{27}&1/61(22,23,46,44,45,68,67,67,90)&\{123459,134789,23469,3456789\}\\
952:434&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{16}&1/81(28,53,56,42,81,84,70,109,112)&\{\emptyset,24578,258,47\}\\
952:435&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{15},e^{47}+e^{16}&1/283(101,156,202,124,257,303,280,358,404)&\{\emptyset,14567,156,47\}\\
952:436a&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{47}+e^{36}&1/27(8,19,16,16,27,24,24,35,40)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:436b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}&1/27(8,19,16,16,27,24,24,35,40)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:438&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{36}+e^{47}&2/151(23,45,46,35,68,69,80,91,115)&\{123489,123789,3467,36\}\\
952:440&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{16}+e^{24}+e^{37}&1/17(8,10,5,11,18,13,16,26,21)&\{1234689,128,234589,2568\}\\
952:442a&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{23}+e^{16}+e^{47}&1/7(2,4,5,2,6,7,7,10,9)&\{123489,123789,124678,1268,234569,235679,2457,25\}\\
952:442b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{16}+e^{23}+e^{47}&1/7(2,4,5,2,6,7,7,10,9)&\{123489,123789,124678,1268,234569,235679,2457,25\}\\
952:443&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{37}+e^{24}+e^{16}&10/133(7,6,3,11,13,10,14,19,17)&\{123678,124789,2357,245679\}\\
952:447&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{15},e^{36}+e^{47}&1/111(32,79,64,48,111,96,112,143,160)&\{123489,123789,13459,13579\}\\
952:448&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34},e^{27}+e^{16}&1/277(113,120,180,166,233,293,286,346,406)&\{123459,12567,23469,27\}\\
952:449&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{36}&1/449(125,339,238,351,464,363,476,589,601)&\{\emptyset,124689,13459,23568\}\\
952:450&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{17}+e^{36}&28/611(7,11,12,17,18,19,24,29,31)&\{123489,134589,2356,36\}\\
952:451&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{36}+e^{27}&8/619(33,30,41,55,63,74,85,96,115)&\{123489,145679,2578,36\}\\
952:452&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{36}+e^{27}&1/67(39,21,28,53,60,67,74,81,95)&\{123489,1345789,23567,36\}\\
952:453&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{37}+e^{16}&2/81(22,15,14,30,37,36,44,52,58)&\{123489,134589,234569,3469\}\\
952:454&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{37}+e^{16}&1/2(1,1,0,2,2,1,2,3,2)&\{1234689,134569,234589,349\}\\
952:457a&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{36}+e^{47}&1/47(16,21,29,29,37,45,45,58,74)&\{123489,126789,134589,156789,2356,2457,36,47\}\\
952:457b&0,0,0,0,e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{36}+e^{47}&1/47(16,21,29,29,37,45,45,58,74)&\{123489,126789,134589,156789,2356,2457,36,47\}\\
952:459&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{47}+e^{36}&1/167(53,87,105,88,140,158,175,193,263)&\{123489,126789,36,47\}\\
952:460a&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{47}+e^{16}&1/7(4,2,3,4,6,7,7,8,11)&\{123489,124678,134589,145678,234569,2457,3469,47\}\\
952:460b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{47}+e^{16}&1/7(4,2,3,4,6,7,7,8,11)&\{123489,124678,134589,145678,234569,2457,3469,47\}\\
952:461a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{16}&(0,1,1,0,1,1,1,1,1)&\{1234689,12478,134569,1457,234589,245678,349,467\}\\
952:461b&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{16}+e^{47}&(0,1,1,0,1,1,1,1,1)&\{1234689,12478,134569,1457,234589,245678,349,467\}\\
952:464&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{47}+e^{36}&28/209(5,2,3,4,7,8,7,9,11)&\{123489,134589,2457,47\}\\
952:465&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{36}&1/53(11,42,33,22,53,44,55,64,77)&\{12478,1457,234589,349\}\\
952:466a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{36}+e^{17}+e^{25}&1/137(41,79,79,117,120,120,158,161,199)&\{123789,126789,13579,15679,2345678,24578,3467,47\}\\
952:466b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{36}+e^{17}&1/137(41,79,79,117,120,120,158,161,199)&\{123789,126789,13579,15679,2345678,24578,3467,47\}\\
952:469&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{36}+e^{15}+e^{27}&2/177(49,29,39,69,78,88,98,107,127)&\{\emptyset,123489,124689,36\}\\
952:470&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{25}+e^{37}+e^{16}&1/65(32,29,26,38,61,58,64,93,90)&\{1234689,134569,2568,6\}\\
952:471a&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{47}+e^{36}+e^{25}&1/25(7,16,16,16,23,23,23,30,39)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:471b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15},e^{36}+e^{47}+e^{25}&1/25(7,16,16,16,23,23,23,30,39)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:471c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{47}+e^{36}&1/25(7,16,16,16,23,23,23,30,39)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,13459,13579,14569,\\
15679,2345678,23568,24578,258,3467,36,47\}\end{array}\\
952:474a&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{47}+e^{15}+e^{36}&1/47(23,21,22,22,44,45,45,65,67)&\{134589,135789,145689,156789,234567,2356,2457,25\}\\
952:474b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25},e^{15}+e^{36}+e^{47}&1/47(23,21,22,22,44,45,45,65,67)&\{134589,135789,145689,156789,234567,2356,2457,25\}\\
952:482a&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{36}+e^{47}+e^{25}&2/39(7,11,11,9,18,18,20,25,29)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}\\
952:482b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15},e^{25}+e^{47}+e^{36}&2/39(7,11,11,9,18,18,20,25,29)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}\\
952:484&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{15}+e^{36}+e^{47}&4/233(31,23,27,29,54,58,56,77,85)&\{\emptyset,123489,123789,47\}\\
952:486&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{27}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{1234589,138,249,5\}\\
952:487&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36},e^{17}+e^{25}&4/587(53,81,67,109,134,120,162,187,215)&\{134589,145689,2356,25\}\\
952:491&0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25},e^{37}+e^{15}&1/681(335,297,259,449,632,594,708,929,967)&\{124789,158,23459,37\}\\
952:492&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15},e^{37}+e^{25}&1/79(31,43,37,43,74,68,80,105,117)&\{1234689,124789,37,6\}\\
952:496a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36},e^{25}+e^{47}&16/203(5,7,6,7,12,11,12,17,19)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:496b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{15},e^{25}+e^{47}&16/203(5,7,6,7,12,11,12,17,19)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:501a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{47}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:501b&0,0,0,0,e^{12},- e^{13},e^{24},e^{36}+e^{15},e^{47}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,123789,124689,126789,3467,36,47\}\\
952:502a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134578,1358,145678,\\
1568,234569,235679,2459,2579,3467,36,47\}\end{array}\\
952:502b&0,0,0,0,e^{12},- e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134578,1358,145678,\\
1568,234569,235679,2459,2579,3467,36,47\}\end{array}\\
952:502c&0,0,0,0,- e^{12},- e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\begin{array}{l}\{\emptyset,123489,123789,124689,126789,134578,1358,145678,\\
1568,234569,235679,2459,2579,3467,36,47\}\end{array}\\
952:505&0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25},e^{15}+e^{47}&4/233(25,29,33,23,54,58,56,83,79)&\{\emptyset,123489,123789,47\}\\
952:506&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15},e^{47}+e^{25}&16/747(20,24,22,23,44,42,45,64,68)&\{\emptyset,123489,123789,47\}\\
952:507a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{36},e^{15}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,123789,145678,1568,234569,235679,47\}\\
952:507b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25},e^{47}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,123789,145678,1568,234569,235679,47\}\\
952:551&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{36}+e^{17}&9/31(1,2,2,3,3,3,4,4,5)&\{134579,367\}\\
952:552&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{27}+e^{36}+e^{14}&1/7(2,1,4,8,3,6,9,5,10)&\{123489,134579\}\\
952:553a&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{27}+e^{16}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{123459,134789,23469,3456789\}\\
952:553b&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{23},e^{27}+e^{16}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{123459,134789,23469,3456789\}\\
952:554&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{16}+e^{24}+e^{37}&9/37(1,4,2,0,5,3,2,6,4)&\{1234689,234589\}\\
952:555&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{47}+e^{23}+e^{16}&73/677(3,6,7,5,9,10,8,12,13)&\{124689,23568\}\\
952:556&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23}+e^{47}&14/51(1,2,3,2,3,4,3,5,5)&\{123789,25\}\\
952:557&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{23}+e^{47}+e^{16}&77/767(3,6,8,4,9,11,10,12,14)&\{123489,2345689\}\\
952:558&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{27}+e^{36}+e^{14}&44/511(6,3,5,10,9,11,13,15,16)&\{123489,145679\}\\
952:559a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{23}+e^{47}+e^{16}&(0,0,1,0,0,1,1,0,1)&\{123489,124678,234569,2457\}\\
952:559b&0,0,0,0,e^{12},- e^{13},e^{34},e^{25}+e^{14},e^{16}+e^{47}+e^{23}&(0,0,1,0,0,1,1,0,1)&\{123489,124678,234569,2457\}\\
952:560&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{16}+e^{37}+e^{24}&35/326(5,4,2,8,9,7,10,13,12)&\{124789,245679\}\\
952:562a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{16}+e^{23}+e^{47}&(0,0,1,0,0,1,1,0,1)&\{134569,1457,349,467\}\\
952:562b&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{24},e^{23}+e^{16}+e^{47}&(0,0,1,0,0,1,1,0,1)&\{134569,1457,349,467\}\\
952:564a&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{25}+e^{36}+e^{17}&9/31(1,2,2,3,3,3,4,4,5)&\{123789,13579,2345678,3467\}\\
952:564b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{36}+e^{17}+e^{25}&9/31(1,2,2,3,3,3,4,4,5)&\{123789,13579,2345678,3467\}\\
952:566&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{25}+e^{37}+e^{16}&13/73(2,3,4,0,5,6,4,7,8)&\{1234689,134569\}\\
952:567a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{16}+e^{25}&43/237(2,3,4,3,5,6,5,7,8)&\{\emptyset,24578,258,47\}\\
952:567b&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{16}+e^{25}&43/237(2,3,4,3,5,6,5,7,8)&\{\emptyset,24578,258,47\}\\
952:569&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{16}+e^{47}&43/479(4,6,8,5,10,12,11,14,16)&\{\emptyset,47\}\\
952:570a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{25}+e^{47}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:570b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{47}+e^{25}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:570c&0,0,0,0,- e^{12},e^{13},e^{14},e^{23}+e^{15},e^{25}+e^{47}+e^{36}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:570d&0,0,0,0,- e^{12},- e^{13},e^{14},e^{23}+e^{15},e^{47}+e^{36}+e^{25}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,124689,126789,14569,15679,24578,258,47\}\\
952:579a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{47}+e^{36}+e^{25}&5/33(2,4,4,3,6,6,7,8,10)&\{123489,123789,13459,13579\}\\
952:579b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{23},e^{36}+e^{47}+e^{25}&5/33(2,4,4,3,6,6,7,8,10)&\{123489,123789,13459,13579\}\\
952:581a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{25}+e^{36}&43/237(2,3,3,4,5,5,6,7,8)&\{\emptyset,124689,13459,23568\}\\
952:581b&0,0,0,0,- e^{12},e^{13},e^{14},e^{34}+e^{15},e^{36}+e^{17}+e^{25}&43/237(2,3,3,4,5,5,6,7,8)&\{\emptyset,124689,13459,23568\}\\
952:584&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{27}+e^{36}+e^{15}&35/317(5,3,4,7,8,9,10,11,13)&\{\emptyset,124689\}\\
952:585&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{37}+e^{16}+e^{25}&25/91(2,1,0,4,3,2,4,5,4)&\{1234689,134569\}\\
952:586a&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{36}+e^{47}+e^{25}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,123789,124689,13459,15679,23568,24578,3467\}\\
952:586b&0,0,0,0,e^{12},- e^{13},e^{14},e^{15}+e^{34},e^{25}+e^{47}+e^{36}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,123789,124689,13459,15679,23568,24578,3467\}\\
952:586c&0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{34},e^{47}+e^{36}+e^{25}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,123789,124689,13459,15679,23568,24578,3467\}\\
952:589a&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{36}+e^{47}+e^{15}&3/8(2,0,1,1,2,3,3,2,4)&\{123579,124569,345678,58\}\\
952:589b&0,0,0,0,e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{47}+e^{36}&3/8(2,0,1,1,2,3,3,2,4)&\{123579,124569,345678,58\}\\
952:595a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{16}+e^{25}&1/19(0,11,22,0,11,22,22,11,22)&\{1234689,134569,245678,467\}\\
952:595b&0,0,0,0,e^{12},- e^{13},e^{34},e^{24}+e^{15},e^{16}+e^{47}+e^{25}&1/19(0,11,22,0,11,22,22,11,22)&\{1234689,134569,245678,467\}\\
952:597&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{15}+e^{47}+e^{36}&14/157(7,3,5,6,10,12,11,13,17)&\{123489,47\}\\
952:599a&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24},e^{47}+e^{36}+e^{25}&17/77(1,3,3,2,4,4,5,5,7)&\{1234689,134569,245678,467\}\\
952:599b&0,0,0,0,- e^{12},e^{13},e^{34},e^{15}+e^{24},e^{25}+e^{36}+e^{47}&17/77(1,3,3,2,4,4,5,5,7)&\{1234689,134569,245678,467\}\\
952:601&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{15}+e^{23}+e^{47}&14/153(4,6,8,5,10,12,9,16,14)&\{134589,135789\}\\
952:603&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{27}+e^{34}+e^{15}&1/2(0,1,2,-1,1,2,0,2,1)&\{1234589,138\}\\
952:605&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{15},e^{17}+e^{25}+e^{34}&6/29(1,3,2,5,4,3,6,5,7)&\{123578,345679\}\\
952:606a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36},e^{23}+e^{15}+e^{47}&8/51(2,4,4,3,6,6,5,10,8)&\{123489,123789,3467,36\}\\
952:606b&0,0,0,0,- e^{12},e^{13},e^{14},e^{36}+e^{25},e^{15}+e^{23}+e^{47}&8/51(2,4,4,3,6,6,5,10,8)&\{123489,123789,3467,36\}\\
952:610a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{23}+e^{47}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,134578,1358,234569,235679,3467,36\}\\
952:610b&0,0,0,0,e^{12},- e^{13},e^{24},e^{25}+e^{36},e^{23}+e^{47}+e^{15}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,134578,1358,234569,235679,3467,36\}\\
952:610c&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25},e^{23}+e^{47}+e^{15}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,134578,1358,234569,235679,3467,36\}\\
952:610d&0,0,0,0,- e^{12},- e^{13},e^{24},e^{36}+e^{25},e^{47}+e^{15}+e^{23}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,134578,1358,234569,235679,3467,36\}\\
952:611a&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36},e^{15}+e^{27}+e^{34}&5/8(1,0,0,2,1,1,2,1,2)&\{123578,134789,2367,345679\}\\
952:611b&0,0,0,0,- e^{12},e^{13},e^{24},e^{36}+e^{25},e^{27}+e^{34}+e^{15}&5/8(1,0,0,2,1,1,2,1,2)&\{123578,134789,2367,345679\}\\
952:616&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{16},e^{15}+e^{47}+e^{23}&14/157(4,6,8,3,10,12,11,16,14)&\{123489,123789\}\\
952:617&0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{25},e^{15}+e^{24}+e^{37}&43/253(3,2,1,6,5,4,7,7,8)&\{1234689,245679\}\\
952:618&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{15},e^{37}+e^{25}+e^{14}&5/13(2,0,1,0,2,3,1,4,2)&\{123678,128\}\\
952:619a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{36},e^{23}+e^{47}+e^{15}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,234569,235679\}\\
952:619b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25},e^{23}+e^{47}+e^{15}&4/13(1,2,2,1,3,3,3,5,4)&\{123489,123789,234569,235679\}\\
952:620a&0,0,0,0,e^{12},e^{13},e^{34},e^{36}+e^{25},e^{24}+e^{37}+e^{15}&5/8(1,0,0,2,1,1,2,1,2)&\{1234689,124789,23459,245679\}\\
952:620b&0,0,0,0,- e^{12},e^{13},e^{34},e^{36}+e^{25},e^{37}+e^{15}+e^{24}&5/8(1,0,0,2,1,1,2,1,2)&\{1234689,124789,23459,245679\}\\
952:626&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24}+e^{36},e^{25}+e^{37}&49/319(2,4,3,4,6,5,7,8,10)&\{1234689,124789\}\\
952:628a&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14}+e^{36},e^{15}+e^{47}&4/13(2,1,1,2,3,3,3,4,5)&\{123489,145678,234569,47\}\\
952:628b&0,0,0,0,- e^{12},e^{13},e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{47}&4/13(2,1,1,2,3,3,3,4,5)&\{123489,145678,234569,47\}\\
952:630&0,0,0,0,e^{12},e^{13},e^{34},e^{24}+e^{36}+e^{15},e^{47}+e^{25}&40/431(3,7,5,6,10,8,11,13,17)&\{134569,245678\}\\
952:637a&0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25},e^{15}+e^{47}+e^{36}&8/17(1,1,1,1,2,2,2,3,3)&\{134589,135789,2457,25\}\\
952:637b&0,0,0,0,e^{12},- e^{13},e^{14},e^{16}+e^{25},e^{36}+e^{47}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{134589,135789,2457,25\}\\
951:1&0,0,0,0,e^{12},e^{13},e^{23},e^{34},e^{15}&1/41(16,23,24,29,39,40,47,53,55)&\begin{array}{l}\{123469,123689,124789,1279,134567,135678,1458,15,\\
23459,23589,2456789,25679,347,378,468,6\}\end{array}\\
951:3&0,0,0,0,e^{12},e^{13},e^{14},e^{34},e^{25}&1/24(12,10,15,15,22,27,27,30,32)&\begin{array}{l}\{\emptyset,12349,123789,124689,12679,13459,135789,145689,\\
15679,234567,23568,24578,25,3467,368,478\}\end{array}\\
951:4&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}&1/19(7,11,13,11,18,20,22,24,25)&\begin{array}{l}\{\emptyset,12349,123789,124689,12679,13457,1358,145678,\\
156,234569,2356789,24589,2579,3467,368,478\}\end{array}\\
951:5&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}&1/23(8,13,16,19,21,24,29,27,29)&\begin{array}{l}\{\emptyset,12349,12389,124679,126789,13457,13578,1456,\\
1568,2345689,23569,245789,2579,34678,367,48\}\end{array}\\
951:6&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}&1/31(14,13,22,24,27,36,35,38,40)&\begin{array}{l}\{\emptyset,12349,12389,124679,126789,134579,135789,14569,\\
15689,234568,2356,24578,257,34678,367,48\}\end{array}\\
951:7&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{23},e^{15}&1/40(16,22,23,29,38,39,52,45,54)&\{123679,124789,134568,15,23459,25689,378,467\}\\
951:8&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{23},e^{25}&1/23(11,10,15,14,21,26,29,25,31)&\{123789,124679,13459,15689,234568,25,367,478\}\\
951:9&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{15}&1/38(15,22,24,28,37,39,46,43,52)&\{\emptyset,12389,124679,13457,1568,23569,245789,34678\}\\
951:10&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25}&1/79(38,35,52,56,73,90,87,94,108)&\{\emptyset,12389,124679,135789,14569,234568,257,34678\}\\
951:11&0,0,0,0,e^{12},e^{13},e^{23},e^{34},e^{14}+e^{25}&1/19(11,7,11,14,18,22,18,25,25)&\{123479,124689,13459,1456789,234567,2458,346,478\}\\
951:12&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}&1/63(26,29,45,48,55,71,77,74,81)&\{\emptyset,12349,126789,1358,14567,235679,24589,34678\}\\
951:14&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{15}+e^{23}&1/37(13,22,26,21,35,39,43,47,48)&\{12349,123789,13457,1358,234569,2356789,3467,368\}\\
951:15a&0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{24}+e^{13},e^{15}&1/11(5,5,7,7,10,14,12,12,15)&\{123689,124679,134578,15,23459,25789,367,468\}\\
951:15b&0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{13}+e^{24},e^{15}&1/11(5,5,7,7,10,14,12,12,15)&\{123689,124679,134578,15,23459,25789,367,468\}\\
951:16&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15}&1/13(5,7,9,10,12,14,16,15,17)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\}\\
951:17&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{15}+e^{34}&7/159(10,11,15,16,21,25,27,26,31)&\{\emptyset,235679,24589,34678\}\\
951:18&0,0,0,0,e^{12},e^{13},e^{34},e^{23}+e^{14},e^{24}+e^{15}&7/37(2,3,3,4,5,5,7,6,7)&\{124789,134568,23459,467\}\\
951:19&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{16}&3/17(2,3,4,4,5,6,6,7,8)&\{\emptyset,12349,123789,134589,13579,2457,258,478\}\\
951:20&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{36}&1/297(124,176,150,197,300,274,321,373,424)&\{\emptyset,12349,123789,12469,126789,34678,36,478\}\\
951:21a&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{36}+e^{25}&1/81(38,40,40,55,78,78,93,95,118)&\begin{array}{l}\{\emptyset,12349,123789,12469,126789,134589,13579,145689,\\
15679,234567,23568,2457,258,34678,36,478\}\end{array}\\
951:21b&0,0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{25}+e^{36}&1/81(38,40,40,55,78,78,93,95,118)&\begin{array}{l}\{\emptyset,12349,123789,12469,126789,134589,13579,145689,\\
15679,234567,23568,2457,258,34678,36,478\}\end{array}\\
951:23&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{25}+e^{16}&1/14(6,7,8,9,13,14,16,17,20)&\{\emptyset,12349,123789,134579,13589,2458,257,478\}\\
951:24a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{25}&1/7(4,3,3,5,7,7,8,8,10)&\begin{array}{l}\{\emptyset,12349,123789,124689,12679,134579,13589,1456789,\\
1569,23456,235678,2458,257,3467,368,478\}\end{array}\\
951:24b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{36}+e^{25}&1/7(4,3,3,5,7,7,8,8,10)&\begin{array}{l}\{\emptyset,12349,123789,124689,12679,134579,13589,1456789,\\
1569,23456,235678,2458,257,3467,368,478\}\end{array}\\
951:26&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}&1/49(18,25,32,40,43,50,57,58,68)&\{\emptyset,12349,12389,134579,135789,24578,257,48\}\\
951:27&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{16}&1/227(91,114,137,170,205,228,251,284,319)&\{\emptyset,12349,12389,1345789,13579,2457,2578,48\}\\
951:28a&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{36}+e^{25}&1/19(8,10,10,15,18,18,20,23,28)&\begin{array}{l}\{\emptyset,12349,12389,124679,126789,134579,135789,14569,\\
15689,234568,2356,24578,257,34678,367,48\}\end{array}\\
951:28b&0,0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{36}+e^{25}&1/19(8,10,10,15,18,18,20,23,28)&\begin{array}{l}\{\emptyset,12349,12389,124679,126789,134579,135789,14569,\\
15689,234568,2356,24578,257,34678,367,48\}\end{array}\\
951:30&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{36}&1/257(116,138,127,188,254,243,265,326,370)&\{\emptyset,12349,12389,124679,126789,34678,367,48\}\\
951:31a&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{25}&1/17(9,8,8,13,17,17,16,21,25)&\begin{array}{l}\{123479,123789,12469,12689,134589,1359,1456789,15679,\\
234567,235678,245,258,3468,36,478,7\}\end{array}\\
951:31b&0,0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{36}+e^{25}&1/17(9,8,8,13,17,17,16,21,25)&\begin{array}{l}\{123479,123789,12469,12689,134589,1359,1456789,15679,\\
234567,235678,245,258,3468,36,478,7\}\end{array}\\
951:33&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{16}+e^{25}&3/184(24,31,38,45,55,62,76,69,86)&\{\emptyset,12349,13589,2458\}\\
951:34&0,0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{36}+e^{15}&1/497(209,291,250,332,500,459,623,541,709)&\{\emptyset,12349,126789,34678\}\\
951:35a&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{36}&1/149(63,80,80,97,143,143,177,160,223)&\{123789,12469,134579,15689,234568,257,36,478\}\\
951:35b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{25}&1/149(63,80,80,97,143,143,177,160,223)&\{123789,12469,134579,15689,234568,257,36,478\}\\
951:38a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{25}+e^{36}+e^{14}&1/13(8,5,5,10,13,13,15,15,18)&\{12349,124689,134579,1456789,23456,2458,3467,478\}\\
951:38b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{14}+e^{36}+e^{25}&1/13(8,5,5,10,13,13,15,15,18)&\{12349,124689,134579,1456789,23456,2458,3467,478\}\\
951:40&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{36}+e^{15}&1/41(16,26,21,32,42,37,47,48,58)&\{\emptyset,12389,126789,367\}\\
951:41a&0,0,0,0,e^{12},e^{13},e^{23},e^{24},e^{36}+e^{25}+e^{14}&1/7(4,3,3,6,7,7,6,9,10)&\{123479,12469,134589,1456789,234567,245,3468,478\}\\
951:41b&0,0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{36}+e^{14}+e^{25}&1/7(4,3,3,6,7,7,6,9,10)&\{123479,12469,134589,1456789,234567,245,3468,478\}\\
951:44&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{34}+e^{25}&21/167(3,4,5,6,7,8,10,9,11)&\{12349,2458\}\\
951:45&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{37}+e^{16}+e^{25}&1/49(24,24,24,37,48,48,48,61,72)&\{\emptyset,12349,12389,48\}\\
951:47&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{36}+e^{15}&1/43(20,26,19,28,46,47,39,45,66)&\{123479,124689,135678,15,23459,2456789,368,7\}\\
951:48&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{46}+e^{15}&1/107(49,62,60,50,111,110,109,122,160)&\{\emptyset,12349,12369,14567,157,234579,235679,46\}\\
951:49&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{36}+e^{15}&1/23(11,13,11,13,24,24,22,26,35)&\{123479,12469,13567,15,23459,245679,36,7\}\\
951:50&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{25}+e^{36}&1/17(11,7,7,11,18,18,18,18,25)&\{\emptyset,12349,124679,134589,1456789,235678,258,367\}\\
951:51&0,0,0,0,e^{12},e^{34},e^{13},e^{23}+e^{14},e^{36}+e^{15}&3/53(8,11,8,11,19,19,16,19,27)&\{123479,135678,2456789,7\}\\
951:52&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{23},e^{25}+e^{36}&1/191(97,100,98,101,197,199,195,198,297)&\{124679,13459,25,367\}\\
951:53&0,0,0,0,e^{12},e^{34},e^{13},e^{14}+e^{23},e^{46}+e^{25}&1/65(37,30,37,30,67,67,74,67,97)&\{\emptyset,12349,135689,24568\}\\
951:57&0,0,0,0,e^{12},e^{34},e^{13},e^{23},e^{36}+e^{25}+e^{14}&1/31(22,12,11,24,34,35,33,23,46)&\{123489,124679,13459,1456789\}\\
951:58&0,0,0,0,e^{12},e^{34},e^{13},e^{24},e^{46}+e^{23}+e^{15}&11/31(1,2,2,1,3,3,3,3,4)&\{12349,123689,234579,2356789\}\\
951:62&0,0,0,0,e^{12},e^{34},e^{13},e^{23}+e^{14},e^{36}+e^{15}+e^{24}&7/19(1,2,1,2,3,3,2,3,4)&\{123479,2456789\}\\
951:64a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{36}+e^{17}+e^{25}&3/16(2,3,3,4,5,5,6,6,8)&\{\emptyset,12349,124689,134589,14569,2356,258,368\}\\
951:64b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23},e^{17}+e^{25}+e^{36}&3/16(2,3,3,4,5,5,6,6,8)&\{\emptyset,12349,124689,134589,14569,2356,258,368\}\\
951:66&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{15}+e^{27}+e^{36}&3/211(39,31,35,47,70,74,78,66,109)&\{123489,12469,36,8\}\\
951:67a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{16}+e^{25}+e^{47}&1/149(63,80,97,80,143,160,143,177,223)&\{\emptyset,12349,12379,134589,135789,24578,258,47\}\\
951:67b&0,0,0,0,- e^{12},e^{13},e^{14},e^{23},e^{16}+e^{25}+e^{47}&1/149(63,80,97,80,143,160,143,177,223)&\{\emptyset,12349,12379,134589,135789,24578,258,47\}\\
951:69&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{47}+e^{25}+e^{16}&1/557(256,294,332,275,550,588,569,626,844)&\{\emptyset,12349,12379,47\}\\
951:70a&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{47}+e^{36}+e^{25}&1/9(4,5,5,5,9,9,9,10,14)&\begin{array}{l}\{\emptyset,12349,12379,124689,126789,134589,135789,14569,\\
15679,234567,2356,24578,258,34678,368,47\}\end{array}\\
951:70b&0,0,0,0,e^{12},- e^{13},e^{14},e^{23},e^{47}+e^{25}+e^{36}&1/9(4,5,5,5,9,9,9,10,14)&\begin{array}{l}\{\emptyset,12349,12379,124689,126789,134589,135789,14569,\\
15679,234567,2356,24578,258,34678,368,47\}\end{array}\\
951:70c&0,0,0,0,- e^{12},- e^{13},e^{14},e^{23},e^{36}+e^{47}+e^{25}&1/9(4,5,5,5,9,9,9,10,14)&\begin{array}{l}\{\emptyset,12349,12379,124689,126789,134589,135789,14569,\\
15679,234567,2356,24578,258,34678,368,47\}\end{array}\\
951:73a&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{15}+e^{47}+e^{36}&1/79(40,42,41,40,82,81,82,83,122)&\{\emptyset,12349,12379,124689,126789,34678,368,47\}\\
951:73b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{15}+e^{36}+e^{47}&1/79(40,42,41,40,82,81,82,83,122)&\{\emptyset,12349,12379,124689,126789,34678,368,47\}\\
951:75a&0,0,0,0,e^{12},e^{13},e^{24},e^{23},e^{25}+e^{36}+e^{47}&5/161(18,16,16,17,34,34,33,32,50)&\{123489,123789,12469,12679,3467,36,478,8\}\\
951:75b&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{25}+e^{47}+e^{36}&5/161(18,16,16,17,34,34,33,32,50)&\{123489,123789,12469,12679,3467,36,478,8\}\\
951:77&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{15}+e^{27}&1/43(23,19,21,27,42,44,46,48,65)&\{\emptyset,12349,124689,368\}\\
951:78a&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{15}+e^{47}&1/55(27,31,29,27,58,56,58,56,85)&\{\emptyset,12349,123789,124689,12679,3467,368,478\}\\
951:78b&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{47}+e^{36}+e^{15}&1/55(27,31,29,27,58,56,58,56,85)&\{\emptyset,12349,123789,124689,12679,3467,368,478\}\\
951:80&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{36}+e^{15}+e^{27}&15/29(1,1,1,1,2,2,2,2,3)&\{134579,257\}\\
951:81a&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{47}+e^{36}&15/29(1,1,1,1,2,2,2,2,3)&\{12379,124689,368,47\}\\
951:81b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{36}+e^{47}&15/29(1,1,1,1,2,2,2,2,3)&\{12379,124689,368,47\}\\
951:94a&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{48}+e^{37}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12389,48\}\\
951:94b&0,0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{48}+e^{25}+e^{37}+e^{16}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12389,48\}\\
951:97&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{36}+e^{48}+e^{15}+e^{27}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349\}\\
94321:4&0,0,0,0,0,e^{12},e^{16},e^{17},e^{18}+e^{45}+e^{23}&1/317(65,204,260,232,232,269,334,399,464)&\{\emptyset,12479,12579,14568,168,246789,256789,45\}\\
9431:5&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{35}+e^{17}&1/29(8,16,17,23,23,24,32,40,40)&\{\emptyset,123578,12478,13689,145689,234679,25679,345\}\\
9431:6&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{45}+e^{13},e^{17}&1/25(6,14,28,17,17,20,26,34,32)&\{123478,123578,134689,135689,2345679,23679,3,345\}\\
9431:10&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{17}+e^{45}&1/83(26,40,80,59,59,66,92,106,118)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\}\\
9431:11&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{17}+e^{25}&4/29(2,4,5,5,6,6,8,10,10)&\{\emptyset,123578,124578,135689,145689,234679,2679,34\}\\
9431:12&0,0,0,0,0,e^{12},e^{16},e^{45}+e^{13}+e^{26},e^{34}+e^{17}&1/49(16,23,46,25,37,39,55,62,71)&\{123478,135689,23679,345\}\\
9431:15&0,0,0,0,0,e^{12},e^{16},e^{26},e^{23}+e^{45}+e^{17}&7/107(5,7,15,11,11,12,17,19,22)&\{\emptyset,1234578,12378,134689,135689,24679,25679,45\}\\
9431:16&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34},e^{45}+e^{23}+e^{17}&7/701(27,56,81,58,79,83,110,139,137)&\{124578,14689,234679,345\}\\
9431:17&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13}+e^{45},e^{23}+e^{17}&4/25(2,3,6,4,4,5,7,8,9)&\{123478,123578,134689,135689\}\\
9431:18&0,0,0,0,0,e^{12},e^{16},e^{35}+e^{14}+e^{26},e^{23}+e^{17}&1/224(52,127,156,254,150,179,231,306,283)&\{124578,145689,2345679,345\}\\
9431:19&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{45}+e^{17}+e^{23}&49/617(4,6,12,9,9,10,14,16,18)&\{\emptyset,24679,25679,45\}\\
9431:20&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{17}+e^{35}+e^{24}&7/139(7,8,16,21,13,15,22,23,29)&\{123578,13689,234679,345\}\\
9431:21&0,0,0,0,0,e^{12},e^{16},e^{14}+e^{26}+e^{35},e^{45}+e^{17}+e^{23}&7/71(3,5,9,10,4,8,11,13,14)&\{124578,345\}\\
9421:4&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{35}&1/33(7,24,18,24,27,31,42,38,45)&\begin{array}{l}\{\emptyset,123458,123578,12478,128,13469,13679,145679,\\
1569,234689,236789,2456789,25689,345,357,47\}\end{array}\\
9421:5&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{18}&1/11(2,8,12,7,7,10,14,12,14)&\begin{array}{l}\{123478,123578,12458,128,134679,135679,14569,169,\\
2345689,23689,246789,256789,3,345,47,57\}\end{array}\\
9421:6&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{28}&1/33(21,7,27,24,24,28,48,35,42)&\begin{array}{l}\{\emptyset,123458,1238,12478,12578,1345689,13689,146789,\\
156789,234679,235679,24569,269,347,357,45\}\end{array}\\
9421:11&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{45}&1/27(6,20,24,19,19,26,30,32,38)&\begin{array}{l}\{\emptyset,123458,1238,124578,1278,13469,13569,14679,\\
15679,2346789,2356789,24689,25689,3457,37,45\}\end{array}\\
9421:12&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{45}&2/33(9,5,12,12,12,14,21,19,24)&\begin{array}{l}\{\emptyset,123458,1238,124578,1278,134689,135689,146789,\\
156789,234679,235679,2469,2569,3457,37,45\}\end{array}\\
9421:14&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}+e^{34}&1/29(7,20,27,14,20,27,34,34,41)&\{123478,128,135679,14569,23689,246789,345,57\}\\
9421:15&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{28}+e^{34}&1/111(72,26,81,69,84,98,153,124,150)&\{\emptyset,123458,12578,13689,146789,235679,24569,347\}\\
9421:20&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{35}&2/29(5,7,12,10,10,12,17,17,22)&\{123578,1248,134679,1569,234689,256789,35,47\}\\
9421:21&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{16},e^{18}+e^{35}&1/81(21,50,49,78,64,71,99,92,113)&\{\emptyset,123458,1278,13679,14569,23689,2456789,3457\}\\
9421:22&0,0,0,0,0,e^{12},e^{34},e^{16},e^{23}+e^{45}+e^{18}&1/69(16,48,48,39,57,64,87,80,96)&\{\emptyset,123458,12378,13469,135679,246789,25689,457\}\\
9421:23&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{23}+e^{18}&1/13(4,7,12,8,8,11,16,15,19)&\{123478,123578,134679,135679,246789,256789,47,57\}\\
9421:24&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16},e^{23}+e^{18}&1/59(12,41,36,63,39,53,75,65,77)&\{123478,12358,134679,13569,24689,256789,4,57\}\\
9421:25&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26},e^{28}+e^{13}&1/69(42,16,48,57,51,58,99,74,90)&\{\emptyset,123458,12378,14689,156789,234679,23569,457\}\\
9421:28&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{18}+e^{23}&1/144(39,95,117,106,106,134,156,173,212)&\{\emptyset,123458,1238,13469,13569,24689,25689,45\}\\
9421:29&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{35}+e^{24}&1/83(24,52,61,72,63,76,85,100,124)&\{\emptyset,123458,12478,13469,145679,236789,25689,357\}\\
9421:30&0,0,0,0,0,e^{12},e^{13},e^{26},e^{14}+e^{28}+e^{35}&1/33(18,10,21,30,27,28,39,38,48)&\{\emptyset,123458,12478,13689,156789,234679,24569,357\}\\
9421:31&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{18}+e^{25}&3/83(8,14,27,21,24,22,35,30,38)&\{\emptyset,123458,12578,13569,145679,236789,24689,347\}\\
9421:32&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{24}+e^{35}+e^{18}&11/47(1,3,4,3,2,4,5,5,6)&\{123578,128,345,47\}\\
9421:33a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{14}+e^{35}+e^{28}&2/57(18,7,21,21,18,25,39,32,39)&\{\emptyset,123458,12478,13689,156789,234679,24569,357\}\\
9421:33b&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{26},e^{28}+e^{35}+e^{14}&2/57(18,7,21,21,18,25,39,32,39)&\{\emptyset,123458,12478,13689,156789,234679,24569,357\}\\
9421:36&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{35}+e^{18}&1/7(2,4,4,5,6,6,9,8,10)&\{\emptyset,13469,13679,145679,1569,345,357,47\}\\
9421:37&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}+e^{26}&1/139(38,76,144,91,91,114,182,152,190)&\{134679,135679,14569,169,3,345,47,57\}\\
9421:38&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{16}+e^{28}&1/41(22,11,36,29,29,33,58,44,55)&\{\emptyset,234679,235679,24569,269,347,357,45\}\\
9421:39&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{45}+e^{18}+e^{23}&1/171(51,95,153,109,139,146,204,197,248)&\{\emptyset,123458,13569,24689\}\\
9421:46&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{18}+e^{26}&1/34(10,20,29,25,25,30,39,40,50)&\{\emptyset,13469,13569,14679,15679,3457,37,45\}\\
9421:47&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{28}+e^{45}&1/139(80,40,99,100,100,120,179,160,200)&\{123458,1238,124578,1278,134689,135689,146789,156789\}\\
9421:48&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{18}+e^{34}+e^{26}&1/107(31,62,99,56,74,93,130,124,155)&\{135679,14569,345,57\}\\
9421:49&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{28}+e^{16}+e^{34}&1/57(32,16,45,35,42,48,77,64,80)&\{\emptyset,235679,24569,347\}\\
9421:55&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{26}+e^{35}&2/101(15,30,44,29,31,45,59,60,75)&\{123578,1248,234689,256789\}\\
9421:56&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16},e^{18}+e^{26}+e^{35}&1/14(4,8,9,13,11,12,17,16,20)&\{\emptyset,13679,14569,3457\}\\
9421:57&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{45}+e^{37}&1/83(22,60,52,63,63,82,74,104,126)&\{\emptyset,13469,13569,14679,15679,3457,37,45\}\\
9421:58&0,0,0,0,0,e^{12},e^{13},e^{26},e^{28}+e^{37}+e^{45}&1/204(108,70,105,159,159,178,213,248,318)&\{\emptyset,134689,135689,146789,156789,3457,37,45\}\\
9421:69&0,0,0,0,0,e^{12},e^{13},e^{26},e^{45}+e^{17}+e^{28}&1/93(39,35,66,72,72,74,105,109,144)&\{\emptyset,124578,1278,134689,135689,234679,235679,45\}\\
9421:70&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{47}+e^{35}&1/27(7,19,16,12,24,26,28,33,40)&\{\emptyset,12478,128,13469,13679,234689,236789,47\}\\
9421:84&0,0,0,0,0,e^{12},e^{34},e^{16},e^{25}+e^{37}+e^{18}&1/24(7,15,10,16,21,22,26,29,36)&\{\emptyset,123578,1258,134569,145679,234689,246789,37\}\\
9421:104a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{18}+e^{37}+e^{26}+e^{45}&25/161(2,4,4,5,5,6,6,8,10)&\{\emptyset,13469,13569,14679,15679,3457,37,45\}\\
9421:104b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{18}+e^{26}+e^{37}+e^{45}&25/161(2,4,4,5,5,6,6,8,10)&\{\emptyset,13469,13569,14679,15679,3457,37,45\}\\
9421:106&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{28}+e^{37}+e^{45}&25/164(4,2,3,5,5,6,7,8,10)&\{134689,135689,146789,156789\}\\
9421:114&0,0,0,0,0,e^{12},e^{34},e^{16},e^{18}+e^{26}+e^{35}+e^{47}&5/33(2,4,4,3,6,6,7,8,10)&\{\emptyset,13469,13679,47\}\\
942:8&0,0,0,0,0,e^{12},e^{34},e^{16},e^{35}+e^{26}&1/33(13,16,18,24,27,29,42,42,45)&\begin{array}{l}\{\emptyset,123489,123789,1245789,12589,13469,13679,145679,\\
1569,234568,235678,24678,268,345,357,47\}\end{array}\\
942:9&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{26}&1/47(19,20,45,32,32,39,64,58,59)&\begin{array}{l}\{\emptyset,1234589,12389,124789,125789,134569,1369,14679,\\
15679,234678,235678,24568,268,347,357,45\}\end{array}\\
942:12&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{45}&1/18(6,10,15,13,13,16,21,22,26)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,13469,13569,14679,\\
15679,2345678,23678,24568,268,3457,37,45\}\end{array}\\
942:13&0,0,0,0,0,e^{12},e^{13},e^{26},e^{45}+e^{16}&2/47(11,10,18,16,16,21,29,31,32)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,134568,1368,145678,\\
1678,234679,235679,2469,2569,3457,37,45\}\end{array}\\
942:16&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{26}+e^{45}&1/111(50,50,69,69,81,100,138,150,150)&\{\emptyset,123489,12589,135679,14679,23678,245678,345\}\\
942:17&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16},e^{26}+e^{34}&1/139(56,67,117,73,100,123,173,179,190)&\{1235789,124589,135679,14569,234568,25678,345,57\}\\
942:18&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{16}+e^{34}&1/317(152,126,255,175,232,278,407,404,430)&\{\emptyset,12389,124789,134568,15678,235679,24569,347\}\\
942:25&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{26}+e^{35}&1/81(37,38,47,65,66,75,84,112,113)&\{\emptyset,12389,1245789,13469,15679,235678,2468,3457\}\\
942:26&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{45}+e^{26}&1/24(10,12,17,15,19,22,27,32,34)&\{\emptyset,123589,124789,13469,15679,23678,24568,3457\}\\
942:27&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{16}&1/11(5,5,8,7,8,10,13,15,15)&\{\emptyset,123589,124789,1368,145678,234679,2569,3457\}\\
942:29&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{16},e^{26}+e^{35}&1/34(12,18,23,29,25,30,41,42,48)&\{\emptyset,123489,125789,13679,14569,23568,24678,3457\}\\
942:30&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{35}+e^{16}&1/29(16,9,18,20,23,25,38,34,41)&\{123489,123789,134568,135678,23469,23679,345,357\}\\
942:31&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{45}+e^{13}&1/29(13,12,24,14,23,25,38,38,37)&\{123489,1235789,13469,135679,234568,23678,345,37\}\\
942:32&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{45}&1/139(69,52,104,75,115,121,179,173,190)&\{123489,1235789,134568,13678,23469,235679,345,37\}\\
942:33&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{35}+e^{16}&1/317(151,128,174,230,256,279,404,407,430)&\{\emptyset,123489,123789,14678,168,23469,23679,47\}\\
942:34&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16},e^{13}+e^{26}&1/43(19,16,32,41,28,35,60,54,51)&\{1234589,123789,134569,13679,234678,23568,347,35\}\\
942:35&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26},e^{23}+e^{16}&1/293(132,115,264,198,198,247,396,362,379)&\{\emptyset,124789,125789,14678,15678,24569,269,45\}\\
942:37&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{34}+e^{16},e^{35}+e^{26}&1/561(258,251,423,344,337,509,681,767,760)&\{124589,134679,24678,345\}\\
942:40&0,0,0,0,0,e^{12},e^{13},e^{16},e^{14}+e^{26}+e^{35}&1/37(14,19,25,38,27,33,39,47,52)&\{123489,1245789,13469,145679,2345678,2468,3457,4\}\\
942:41&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{45}+e^{23}&2/43(9,10,18,14,14,19,27,29,28)&\{123489,123589,134568,1368,234679,235679,3457,37\}\\
942:42&0,0,0,0,0,e^{12},e^{13},e^{26},e^{16}+e^{35}+e^{24}&1/227(111,91,143,222,170,202,254,293,313)&\{\emptyset,12389,125789,13568,1678,23679,2569,357\}\\
942:43&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{45}+e^{26}&1/297(114,155,228,212,212,269,342,383,424)&\{\emptyset,124789,125789,14679,15679,24568,268,45\}\\
942:44&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{16}+e^{35}&1/11(5,5,7,10,8,10,12,15,15)&\{\emptyset,12389,125789,13568,1678,23679,2569,357\}\\
942:45&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{35}+e^{26}&1/23(10,11,15,20,17,21,25,31,32)&\{\emptyset,12389,125789,1369,15679,235678,268,357\}\\
942:46&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{45}+e^{16}&2/43(11,8,16,16,14,19,27,27,30)&\{123489,124789,134568,145678,234679,2469,3457,45\}\\
942:47&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{45}&1/257(90,139,212,180,188,229,302,319,368)&\{\emptyset,123589,125789,13569,15679,23678,268,37\}\\
942:48&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{26}+e^{15}&1/29(11,13,26,24,26,24,37,35,37)&\{\emptyset,123489,12789,1369,14679,23678,2468,347\}\\
942:49&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{23},e^{26}+e^{15}&1/59(21,28,42,38,56,49,80,70,77)&\{123489,123789,13469,13679,23468,23678,34,37\}\\
942:52&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{26}+e^{35}&2/85(20,19,29,30,29,39,49,59,58)&\{123789,124589,134679,1569\}\\
942:54a&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{16},e^{45}+e^{26}&1/11(5,5,8,8,7,10,13,15,15)&\{\emptyset,123489,125789,13569,14679,23678,24568,3457\}\\
942:54b&0,0,0,0,0,e^{12},-e^{13}+e^{24},e^{35}+e^{16},e^{45}+e^{26}&1/11(5,5,8,8,7,10,13,15,15)&\{\emptyset,123489,125789,13569,14679,23678,24568,3457\}\\
942:56&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{26}+e^{13}+e^{45}&1/191(100,69,138,107,131,169,245,269,238)&\{123489,135679,23678,345\}\\
942:57&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26},e^{34}+e^{16}&1/557(304,175,350,433,387,479,737,654,783)&\{123789,134568,23569,347\}\\
942:58&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{23},e^{26}+e^{34}&1/53(22,25,44,28,38,47,66,69,72)&\{124589,14569,25678,57\}\\
942:59&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{23},e^{26}+e^{34}&1/101(29,60,58,91,62,89,120,118,149)&\{123589,13569,234568,345\}\\
942:60a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16},e^{14}+e^{26}+e^{35}&1/61(28,25,50,50,28,53,78,81,78)&\{1234789,124589,134679,14569,234568,24678,345,47\}\\
942:60b&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{16},e^{35}+e^{14}+e^{26}&1/61(28,25,50,50,28,53,78,81,78)&\{1234789,124589,134679,14569,234568,24678,345,47\}\\
942:61&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{26},e^{24}+e^{35}+e^{16}&1/67(28,30,57,56,29,58,85,88,86)&\{1234789,124589,345,47\}\\
942:62&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26},e^{45}+e^{16}&1/53(26,20,40,43,29,46,69,66,72)&\{134568,13678,234679,23569\}\\
942:63a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{23}+e^{16},e^{45}+e^{26}&1/8(3,4,6,7,4,7,10,10,11)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:63b&0,0,0,0,0,e^{12},-e^{14}+e^{35},e^{23}+e^{16},e^{26}+e^{45}&1/8(3,4,6,7,4,7,10,10,11)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:64&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{15}&1/29(12,13,23,24,26,25,35,37,38)&\{\emptyset,12389,12789,1369,1679,23678,268,37\}\\
942:66&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{26}+e^{35}+e^{14}&1/151(74,65,83,130,121,139,157,213,204)&\{1245789,13469,2468,3457\}\\
942:67&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{16}+e^{23}&1/10(4,5,8,6,7,9,12,14,13)&\{123589,1368,234679,3457\}\\
942:71&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16},e^{26}+e^{34}+e^{15}&1/53(21,26,39,34,52,47,60,68,73)&\{\emptyset,1369,14679,347\}\\
942:72&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{45}+e^{16}&1/109(55,43,86,74,79,98,129,141,153)&\{\emptyset,125789,14568,24679\}\\
942:73a&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{45}+e^{16}+e^{23}&1/61(26,26,52,29,49,52,81,78,78)&\{123489,1235789,134568,13678,23469,235679,345,37\}\\
942:73b&0,0,0,0,0,e^{12},e^{34},e^{26}-e^{13},e^{16}+e^{45}+e^{23}&1/61(26,26,52,29,49,52,81,78,78)&\{123489,1235789,134568,13678,23469,235679,345,37\}\\
942:74&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{35}+e^{24}&1/17(8,5,10,16,11,13,26,18,21)&\{123489,134568,23469,345\}\\
942:75&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{34},e^{15}+e^{26}&1/83(38,37,56,57,74,75,94,113,112)&\{\emptyset,23678,2468,347\}\\
942:76&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{14}+e^{35}+e^{26}&1/10(5,4,7,8,6,9,12,14,13)&\{123489,145679,2468,3457\}\\
942:77&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{35}+e^{24}+e^{16}&1/155(63,79,110,126,95,142,173,221,205)&\{123489,14678,24569,3457\}\\
942:78&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15},e^{35}+e^{16}&1/457(239,165,313,387,330,404,552,569,643)&\{\emptyset,123489,14678,23679\}\\
942:79&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{26},e^{16}+e^{35}&2/61(17,11,23,17,22,28,34,39,45)&\{123578,156789,234567,4579\}\\
942:80&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{45}+e^{23}&1/67(29,28,58,30,56,57,88,85,86)&\{1235789,134568,235679,345\}\\
942:82&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{23}+e^{16},e^{14}+e^{26}&1/217(100,79,200,158,142,179,300,279,258)&\{124789,14679,24568,45\}\\
942:83&0,0,0,0,0,e^{12},e^{15}+e^{34},e^{16}+e^{23},e^{14}+e^{26}&1/61(23,22,46,44,67,45,90,68,67)&\{123489,13469,234568,345\}\\
942:84a&0,0,0,0,0,e^{12},e^{13}+e^{45},e^{34}+e^{16},e^{14}+e^{35}+e^{26}&43/241(3,2,4,4,3,5,7,8,7)&\{124589,134679,24678,345\}\\
942:84b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
-e^{13}+e^{45},e^{34}+e^{16},e^{26}+e^{35}+e^{14}
\end{array}&43/241(3,2,4,4,3,5,7,8,7)&\{124589,134679,24678,345\}\\
942:85&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{34}+e^{26},e^{35}+e^{16}+e^{24}&67/589(3,5,7,6,4,8,10,13,11)&\{124589,345\}\\
942:86&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{14}+e^{26}+e^{35}&3/17(2,3,4,6,4,5,6,7,8)&\{123489,13469,2345678,3457\}\\
942:87&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{23}+e^{16}+e^{45}&2/31(7,6,14,12,8,13,21,19,20)&\{123489,134568,234679,3457\}\\
942:91&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{15}+e^{26}+e^{34}&1/73(27,38,49,54,76,65,76,92,103)&\{1245789,145679,2345678,3457\}\\
942:92&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{23},e^{26}+e^{15}&1/86(36,37,72,71,74,73,108,109,110)&\{\emptyset,12789,14679,2468\}\\
942:93a&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{25}+e^{16},e^{26}+e^{15}&1/43(18,18,37,37,36,36,55,54,54)&\{\emptyset,123489,12789,1369,14679,23678,2468,347\}\\
942:93b&0,0,0,0,0,e^{12},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26}&1/43(18,18,37,37,36,36,55,54,54)&\{\emptyset,123489,12789,1369,14679,23678,2468,347\}\\
942:94&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{16},e^{35}+e^{14}+e^{26}&10/77(4,3,5,6,5,7,9,11,10)&\{124589,134679\}\\
942:95&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{16},e^{34}+e^{26}+e^{15}&77/757(5,4,6,7,8,9,11,14,13)&\{13569,3457\}\\
942:97&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{35}+e^{16},e^{26}+e^{34}+e^{15}&7/38(3,2,4,3,4,5,6,8,7)&\{123579,234567\}\\
942:98&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{24}+e^{16},e^{26}+e^{13}+e^{45}&19/49(1,1,2,2,1,2,4,3,3)&\{123489,345\}\\
942:99a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26},e^{45}+e^{23}+e^{16}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,345,37\}\\
942:99b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
e^{14}+e^{35},-e^{13}+e^{26},e^{45}+e^{16}+e^{23}
\end{array}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,345,37\}\\
942:100&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{26}+e^{13},e^{25}+e^{16}+e^{34}&41/229(3,1,2,5,6,4,8,5,7)&\{123589,345\}\\
942:101a&0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{23},e^{14}+e^{26}+e^{35}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,134679,234568,345\}\\
942:101b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
-e^{13}+e^{45},e^{23}+e^{16},e^{14}+e^{26}+e^{35}
\end{array}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,134679,234568,345\}\\
942:102a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16}+e^{23},e^{13}+e^{45}+e^{26}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:102b&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}-e^{16},e^{13}+e^{45}+e^{26}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:102c&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{23}+e^{16},e^{45}+e^{26}+e^{13}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:102d&\begin{array}{c}
0,0,0,0,0,e^{12},\\
-e^{14}+e^{35},e^{23}-e^{16},e^{13}+e^{26}+e^{45}
\end{array}&3/7(1,1,2,2,1,2,3,3,3)&\{1234789,123589,134679,13569,234568,23678,345,37\}\\
942:103a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{23},e^{26}+e^{34}+e^{15}&1/19(0,11,0,22,22,11,22,11,22)&\{123589,13569,234568,345\}\\
942:103b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{16}+e^{23},e^{26}+e^{15}+e^{34}&1/19(0,11,0,22,22,11,22,11,22)&\{123589,13569,234568,345\}\\
942:105&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{16}+e^{25}+e^{34}&21/167(4,3,6,5,8,7,9,10,11)&\{23569,3457\}\\
942:106&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45}+e^{16},e^{35}+e^{26}+e^{14}&3/7(1,1,2,2,1,2,3,3,3)&\{123489,3457\}\\
942:107&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{34}+e^{16},e^{14}+e^{35}+e^{26}&17/37(1,1,1,2,2,2,2,3,3)&\{124589,345\}\\
942:108&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15},e^{23}+e^{16}+e^{45}&1/2(0,1,0,-1,2,1,0,2,1)&\{124578,156789\}\\
942:126&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{17}&1/19(5,14,16,13,13,19,21,24,26)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,13469,13569,14567,\\
167,2346789,2356789,24568,268,3479,3579,45\}\end{array}\\
942:127&0,0,0,0,0,e^{12},e^{13},e^{26},e^{45}+e^{17}&4/33(3,4,6,6,6,7,9,11,12)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,134689,135689,145678,\\
1678,234679,235679,2456,26,3479,3579,45\}\end{array}\\
942:128&0,0,0,0,0,e^{12},e^{13},e^{16},e^{45}+e^{37}&1/28(8,20,17,21,21,28,25,36,42)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,13469,13569,14679,\\
15679,2345678,23678,24568,268,3457,37,45\}\end{array}\\
942:129&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{45}&1/12(6,5,6,9,9,11,12,16,18)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,134689,135689,146789,\\
156789,234567,2367,2456,26,3457,37,45\}\end{array}\\
942:142&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{17}+e^{45}&4/29(3,3,5,6,5,6,8,9,11)&\{123489,124578,134689,145678,234679,2456,3479,45\}\\
942:143&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{45}&1/13(4,9,10,8,10,13,14,17,18)&\{\emptyset,123589,1278,13569,167,2356789,268,3579\}\\
942:144&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{45}+e^{37}&1/172(90,67,85,134,126,157,175,224,260)&\{123489,124789,134689,146789,234567,2456,3457,45\}\\
942:145&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{45}+e^{37}&1/99(34,65,56,68,78,99,90,133,146)&\{\emptyset,123589,125789,13569,15679,23678,268,37\}\\
942:146&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{45}+e^{17}&1/23(7,17,17,14,17,24,24,31,31)&\{\emptyset,123589,124578,13469,167,2356789,24568,3479\}\\
942:147&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{17}&1/16(6,8,11,11,12,14,17,22,23)&\{\emptyset,123589,124578,135689,145678,234679,26,3479\}\\
942:148&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{37}+e^{45}&1/83(25,59,49,60,63,84,74,109,123)&\{\emptyset,123589,124789,13469,15679,23678,24568,3457\}\\
942:149&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{37}+e^{45}&1/172(84,70,89,135,127,154,173,224,262)&\{123489,125789,134689,156789,2367,2456,37,45\}\\
942:154&0,0,0,0,0,e^{12},e^{13},e^{16},e^{37}+e^{14}+e^{25}&1/17(6,10,9,18,14,16,15,22,24)&\{123489,124789,134569,145679,2345678,24568,347,4\}\\
942:155&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{45}+e^{23}&1/227(73,146,176,161,161,219,249,292,322)&\{\emptyset,13469,13569,14567,167,3479,3579,45\}\\
942:157&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{25}+e^{14}&1/293(138,125,136,272,285,263,274,388,410)&\{\emptyset,12389,12789,135689,156789,23567,256,37\}\\
942:158&0,0,0,0,0,e^{12},e^{13},e^{26},e^{17}+e^{23}+e^{45}&4/29(2,4,6,5,5,6,8,10,10)&\{123489,123589,124578,1278,234679,235679,2456,26\}\\
942:159&0,0,0,0,0,e^{12},e^{13},e^{26},e^{35}+e^{24}+e^{17}&1/81(33,37,49,78,66,70,82,107,115)&\{\emptyset,12389,12478,134689,1678,23679,246,3479\}\\
942:160&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{45}+e^{17}&1/20(7,13,14,14,14,20,21,27,28)&\{\emptyset,124578,1278,14567,167,24568,268,45\}\\
942:161&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{45}&1/107(32,75,64,80,80,107,96,139,160)&\{\emptyset,124789,125789,14679,15679,24568,268,45\}\\
942:162&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{17}+e^{25}&1/227(75,111,161,222,200,186,236,297,311)&\{\emptyset,12389,12578,135689,1678,23679,256,3579\}\\
942:164&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{15}+e^{37}&1/32(14,15,15,30,30,29,29,44,44)&\{\emptyset,12389,12789,13689,16789,2367,26,37\}\\
942:165&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{15}+e^{37}&1/81(32,49,39,64,78,81,71,113,110)&\{\emptyset,12389,12789,1369,1679,23678,268,37\}\\
942:166&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{35}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,1278,1369,167,236789,268,379\}\\
942:167&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{25}&1/281(132,127,128,254,261,259,260,386,388)&\{\emptyset,12389,12789,135689,156789,23567,256,37\}\\
942:168&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{25}+e^{37}&1/24(10,13,12,20,21,23,22,33,34)&\{\emptyset,12389,12789,13569,15679,235678,2568,37\}\\
942:169&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{17}+e^{25}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,124578,134569,167,236789,24568,34579\}\\
942:170&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{17}+e^{25}&1/61(24,31,36,50,53,55,60,86,84)&\{\emptyset,12389,124578,135689,14678,234679,256,34579\}\\
942:171&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{25}+e^{37}&1/17(9,7,7,16,16,16,16,23,23)&\{\emptyset,12389,124789,135689,1456789,234567,256,347\}\\
942:190&0,0,0,0,0,e^{12},e^{13},e^{16},e^{17}+e^{26}+e^{45}&1/257(82,147,212,188,188,229,294,311,376)&\{\emptyset,123489,123589,13469,13569,24568,268,45\}\\
942:191a&0,0,0,0,0,e^{12},e^{13},e^{16},e^{26}+e^{45}+e^{37}&1/89(28,55,55,69,69,83,83,111,138)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,13469,13569,14679,\\
15679,2345678,23678,24568,268,3457,37,45\}\end{array}\\
942:191b&0,0,0,0,0,- e^{12},e^{13},e^{16},e^{37}+e^{45}+e^{26}&1/89(28,55,55,69,69,83,83,111,138)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,13469,13569,14679,\\
15679,2345678,23678,24568,268,3457,37,45\}\end{array}\\
942:193&0,0,0,0,0,e^{12},e^{13},e^{26},e^{37}+e^{45}+e^{16}&1/172(92,70,81,127,127,162,173,232,254)&\{134689,135689,146789,156789,234567,2367,2456,26\}\\
942:195&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{26}+e^{17}&1/139(53,76,99,91,91,129,152,182,205)&\{123459,1239,134689,135689,2456,26,48,58\}\\
942:196a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{37}+e^{26}&2/23(5,6,6,8,8,11,11,16,17)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,134569,1369,145679,\\
1679,234678,235678,2468,2568,3457,37,45\}\end{array}\\
942:196b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{16},e^{37}+e^{26}&2/23(5,6,6,8,8,11,11,16,17)&\begin{array}{l}\{\emptyset,123489,123589,124789,125789,134569,1369,145679,\\
1679,234678,235678,2468,2568,3457,37,45\}\end{array}\\
942:198&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45},e^{16}+e^{37}&1/23(10,12,11,17,17,22,21,34,32)&\{\emptyset,123489,123589,124789,125789,3457,37,45\}\\
942:203&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{14}+e^{25}+e^{37}&3/14(2,3,2,4,3,5,4,7,6)&\{123489,124789,134569,145679\}\\
942:204&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{35}+e^{17}+e^{24}&1/77(26,53,54,53,52,79,80,105,106)&\{\emptyset,12478,167,2468\}\\
942:205&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{14}+e^{25}+e^{37}&6/47(4,4,3,6,6,8,7,12,10)&\{134689,146789,3457,45\}\\
942:206&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{35}+e^{24}+e^{17}&1/525(181,296,345,411,362,477,526,773,707)&\{\emptyset,12478,134689,23679\}\\
942:207&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{24}+e^{37}+e^{15}&1/117(52,54,55,108,110,106,107,160,162)&\{\emptyset,12389,12789,37\}\\
942:208&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{17}+e^{45}+e^{23}&4/17(1,2,4,4,2,3,5,5,6)&\{123489,124578,234679,2456\}\\
942:209&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{24}+e^{17}+e^{35}&1/102(41,48,62,96,82,89,103,137,144)&\{\emptyset,12389,1678,23679\}\\
942:212&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{16},e^{45}+e^{23}+e^{17}&1/49(16,32,37,32,37,48,53,64,69)&\{\emptyset,13569,167,3579\}\\
942:214&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{25}+e^{37}+e^{14}&1/113(48,63,53,106,91,111,101,159,154)&\{124789,134569,24568,347\}\\
942:215&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{15}+e^{24}+e^{37}&1/25(9,15,13,20,26,24,22,33,35)&\{123589,134569,24568,5\}\\
942:216&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{17}+e^{45}+e^{23}&1/83(28,56,59,53,62,84,87,112,115)&\{\emptyset,13469,167,3479\}\\
942:217a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{17}+e^{35}+e^{24}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,12478,13469,167,236789,2468,3479\}\\
942:217b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{34},e^{17}+e^{35}+e^{24}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,12478,13469,167,236789,2468,3479\}\\
942:218&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{25}+e^{14}+e^{37}&1/49(24,21,22,44,47,45,46,66,68)&\{\emptyset,12389,135689,256\}\\
942:219&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{24}+e^{37}+e^{15}&1/53(25,24,24,49,48,49,49,73,73)&\{\emptyset,12389,146789,23467\}\\
942:220&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{23}+e^{17}&1/14(4,8,11,9,10,12,15,20,19)&\{123589,124578,234679,26\}\\
942:230&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{45}+e^{26}&1/41(14,23,32,28,32,37,46,51,60)&\{\emptyset,123589,13569,268\}\\
942:231&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{45}+e^{16}&2/47(13,9,11,18,17,22,24,31,35)&\{134689,146789,234567,2456\}\\
942:233a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{37}+e^{45}&1/153(55,89,89,110,123,144,144,199,233)&\{\emptyset,123589,125789,13569,15679,23678,268,37\}\\
942:233b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{26}+e^{37}+e^{45}&1/153(55,89,89,110,123,144,144,199,233)&\{\emptyset,123589,125789,13569,15679,23678,268,37\}\\
942:235&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{45}+e^{17}+e^{26}&1/489(191,261,331,312,401,452,522,643,713)&\{\emptyset,123589,13469,24568\}\\
942:236a&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{37}+e^{45}+e^{26}&1/153(55,89,89,110,123,144,144,199,233)&\{\emptyset,123589,124789,13469,15679,23678,24568,3457\}\\
942:236b&0,0,0,0,0,- e^{12},e^{13},e^{34}+e^{16},e^{37}+e^{45}+e^{26}&1/153(55,89,89,110,123,144,144,199,233)&\{\emptyset,123589,124789,13469,15679,23678,24568,3457\}\\
942:238&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{45}+e^{37}+e^{16}&1/28(16,10,13,23,19,26,29,36,42)&\{134689,156789,2367,2456\}\\
942:240a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{37}+e^{14}+e^{26}&2/19(5,4,4,8,6,9,9,14,13)&\{123489,124789,134569,145679,234678,2468,3457,45\}\\
942:240b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{45},e^{37}+e^{26}+e^{14}&2/19(5,4,4,8,6,9,9,14,13)&\{123489,124789,134569,145679,234678,2468,3457,45\}\\
942:242&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45},e^{17}+e^{26}+e^{34}&2/61(11,17,23,22,17,28,34,39,45)&\{123459,134689,2456,48\}\\
942:243&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{26},e^{16}+e^{24}+e^{37}&16/201(5,7,6,10,9,12,11,19,17)&\{123489,124789,3457,45\}\\
942:245&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{25}+e^{14}&1/14(4,9,8,16,11,13,12,17,20)&\{123489,134569,2345678,347\}\\
942:246&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{24}+e^{35}+e^{17}&1/73(26,43,52,61,52,69,78,95,104)&\{123458,1356,2345678,357\}\\
942:250&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{45}+e^{17}+e^{26}&43/235(2,3,4,4,4,5,6,7,8)&\{\emptyset,24568,268,45\}\\
942:251a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16},e^{26}+e^{37}+e^{45}&25/161(2,4,4,5,5,6,6,8,10)&\{123489,123589,13469,13569,2345678,23678,3457,37\}\\
942:251b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{16},e^{37}+e^{45}+e^{26}&25/161(2,4,4,5,5,6,6,8,10)&\{123489,123589,13469,13569,2345678,23678,3457,37\}\\
942:253&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{37}+e^{16}+e^{25}&1/159(74,72,73,144,148,146,147,218,220)&\{\emptyset,12389,12789,37\}\\
942:257&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{35}+e^{17}+e^{26}&1/77(31,40,49,62,62,71,80,102,111)&\{\emptyset,12389,1369,268\}\\
942:260&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{16},e^{26}+e^{35}+e^{17}&1/14(6,7,8,11,12,13,14,19,20)&\{\emptyset,12389,13469,2468\}\\
942:261&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{16}+e^{25}+e^{37}&1/59(28,26,27,53,56,54,55,80,82)&\{\emptyset,12389,124789,347\}\\
942:263&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}+e^{23},e^{17}+e^{26}&6/65(4,6,8,7,7,10,12,14,16)&\{2456,26,48,58\}\\
942:265&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{16}+e^{37}&1/59(26,28,27,56,55,54,53,82,80)&\{\emptyset,12389,125789,357\}\\
942:266a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16}+e^{45},e^{26}+e^{37}&6/19(1,2,2,2,2,3,3,4,5)&\{123489,123589,134569,1369,234678,235678,3457,37\}\\
942:266b&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{23}+e^{45},e^{37}+e^{26}&6/19(1,2,2,2,2,3,3,4,5)&\{123489,123589,134569,1369,234678,235678,3457,37\}\\
942:267a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{37}+e^{26}&1/27(12,13,13,24,24,25,25,37,38)&\{\emptyset,12389,125789,13569,1679,23678,2568,357\}\\
942:267b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{26}+e^{37}&1/27(12,13,13,24,24,25,25,37,38)&\{\emptyset,12389,125789,13569,1679,23678,2568,357\}\\
942:276&0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26},e^{37}+e^{45}+e^{16}&16/67(2,2,2,3,3,4,4,6,6)&\{134689,135689,2456,26\}\\
942:281&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{15}+e^{34},e^{37}+e^{14}+e^{25}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389\}\\
942:282&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{16}+e^{45},e^{14}+e^{25}+e^{37}&1/8(2,7,4,8,3,9,6,11,10)&\{123489,134569\}\\
942:284a&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}+e^{16},e^{23}+e^{45}+e^{17}&23/67(1,2,2,2,2,3,3,4,4)&\{\emptyset,13569,167,3579\}\\
942:284b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{24}+e^{16},e^{45}+e^{23}+e^{17}&23/67(1,2,2,2,2,3,3,4,4)&\{\emptyset,13569,167,3579\}\\
942:286&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24}+e^{16},e^{45}+e^{26}+e^{17}&59/445(3,4,5,6,5,7,8,10,11)&\{\emptyset,13569\}\\
942:287&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{16}+e^{37}+e^{45}&11/95(5,3,4,6,7,8,9,11,13)&\{146789,2456\}\\
942:288a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35},e^{37}+e^{26}+e^{45}&41/217(2,3,3,4,4,5,5,7,8)&\{\emptyset,125789,13569,23678\}\\
942:288b&\begin{array}{c}
0,0,0,0,0,- e^{12},\\
e^{13},e^{16}+e^{35}+e^{24},e^{26}+e^{37}+e^{45}
\end{array}&41/217(2,3,3,4,4,5,5,7,8)&\{\emptyset,125789,13569,23678\}\\
942:291a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45},e^{14}+e^{26}+e^{37}&2/7(1,2,2,4,0,3,3,4,5)&\{123489,134569,234678,3457\}\\
942:291b&\begin{array}{c}
0,0,0,0,0,- e^{12},\\
e^{13},e^{45}+e^{23}+e^{16},e^{37}+e^{14}+e^{26}
\end{array}&2/7(1,2,2,4,0,3,3,4,5)&\{123489,134569,234678,3457\}\\
942:293a&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{25}+e^{34},e^{37}+e^{14}+e^{26}&17/37(1,1,1,2,2,2,2,3,3)&\{124789,13469,2468,347\}\\
942:293b&\begin{array}{c}
0,0,0,0,0,- e^{12},\\
e^{13},e^{25}+e^{16}+e^{34},e^{26}+e^{37}+e^{14}
\end{array}&17/37(1,1,1,2,2,2,2,3,3)&\{124789,13469,2468,347\}\\
942:294a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{16}+e^{24}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,125789,357\}\\
942:294b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
e^{13},-e^{14}+e^{26}+e^{35},e^{16}+e^{24}+e^{37}
\end{array}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,125789,357\}\\
942:295&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{34}+e^{26},e^{16}+e^{24}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389\}\\
942:300&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23}+e^{16},e^{17}+e^{26}+e^{34}&7/38(2,3,4,4,3,5,6,7,8)&\{123459,134689\}\\
942:311&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{17}+e^{34},e^{16}+e^{25}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389\}\\
942:316&0,0,0,0,0,e^{12},e^{34},e^{16},e^{25}+e^{37}&2/21(4,6,4,7,9,10,11,14,15)&\begin{array}{l}\{\emptyset,123489,123578,124789,1258,134569,1367,145679,\\
16,234689,235678,246789,2568,3459,37,4579\}\end{array}\\
942:319&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{25},e^{15}+e^{37}&1/123(54,69,40,82,108,123,122,177,162)&\{12378,128,1367,16,234689,246789,349,479\}\\
942:321&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{25}+e^{37}&1/57(21,32,23,37,51,53,60,74,83)&\{123578,124789,1367,145679,235678,246789,37,4579\}\\
942:322a&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{35}+e^{47}&1/5(3,2,3,2,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,123789,12478,128,134689,136789,14678,\\
168,23469,23679,2467,26,349,379,47\}\end{array}\\
942:322b&0,0,0,0,0,- e^{12},e^{34},e^{26}+e^{15},e^{35}+e^{47}&1/5(3,2,3,2,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,123789,12478,128,134689,136789,14678,\\
168,23469,23679,2467,26,349,379,47\}\end{array}\\
942:323a&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{47}+e^{25}&1/5(2,3,3,2,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,123789,124578,1258,134569,135679,1467,\\
16,234689,236789,245678,2568,3459,3579,47\}\end{array}\\
942:323b&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{35},e^{47}+e^{25}&1/5(2,3,3,2,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,123789,124578,1258,134569,135679,1467,\\
16,234689,236789,245678,2568,3459,3579,47\}\end{array}\\
942:328&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{15}+e^{37}&2/17(6,2,4,5,7,8,9,10,13)&\{123489,123578,134689,135678,234569,2367,3459,37\}\\
942:329&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{23},e^{15}+e^{37}&1/21(4,17,8,12,24,21,20,25,28)&\{1234589,12378,134569,1367,234689,235678,349,357\}\\
942:330&0,0,0,0,0,e^{12},e^{34},e^{16},e^{47}+e^{13}+e^{25}&2/17(4,4,7,2,7,8,9,12,11)&\{123489,123789,124578,1258,134569,135679,1467,16\}\\
942:332&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{15}&1/57(34,20,40,21,48,54,61,74,82)&\{123489,123789,134689,136789,234569,235679,3459,3579\}\\
942:334&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{35}&1/57(40,17,34,24,48,57,58,74,82)&\{123489,123789,134689,136789,23469,23679,349,379\}\\
942:335&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{37}+e^{45}&1/31(24,7,14,17,28,31,31,38,45)&\{123489,12378,134689,13678,23469,2367,349,37\}\\
942:339&0,0,0,0,0,e^{12},e^{34},e^{16},e^{26}+e^{15}+e^{37}&1/123(48,63,46,82,126,111,128,159,174)&\{1234589,1245789,134569,145679,235678,2568,357,5\}\\
942:340&0,0,0,0,0,e^{12},e^{34},e^{16},e^{47}+e^{26}+e^{35}&1/27(10,15,16,12,24,25,28,35,40)&\{\emptyset,123489,123789,13469,13679,24678,268,47\}\\
942:341&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{37}+e^{16}&1/27(13,12,10,18,24,25,28,37,38)&\{\emptyset,123489,124789,13678,168,23469,24679,37\}\\
942:342&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{37}+e^{26}&1/57(23,29,21,39,54,52,60,75,81)&\{\emptyset,123489,1245789,134569,14679,23678,2568,357\}\\
942:343&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{47}+e^{26}&1/18(8,9,10,8,15,17,18,25,26)&\{\emptyset,123489,123789,134569,135679,245678,2568,47\}\\
942:345&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{15},e^{13}+e^{25}+e^{47}&1/657(386,282,460,193,564,668,653,950,846)&\{12478,128,134689,136789\}\\
942:346a&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{47}+e^{13}+e^{25}&1/4(2,2,3,1,3,4,4,6,5)&\{123489,123789,124578,1258,134569,135679,1467,16\}\\
942:346b&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{35},e^{13}+e^{47}+e^{25}&1/4(2,2,3,1,3,4,4,6,5)&\{123489,123789,124578,1258,134569,135679,1467,16\}\\
942:347&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{15}+e^{47}+e^{23}&2/41(8,14,12,7,18,22,19,30,26)&\{234689,236789,245678,2568\}\\
942:348&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{14}+e^{25}+e^{37}&2/109(26,17,13,47,56,43,60,69,73)&\{123578,124789,1367,145679\}\\
942:351&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{26}+e^{37}+e^{15}&1/211(89,103,75,145,206,192,220,281,295)&\{1245789,134569,2568,357\}\\
942:352a&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{47}+e^{16}+e^{35}&1/31(16,13,19,13,26,29,32,42,45)&\{\emptyset,123489,123789,14678,168,23469,23679,47\}\\
942:352b&0,0,0,0,0,- e^{12},e^{34},e^{26}+e^{15},e^{16}+e^{47}+e^{35}&1/31(16,13,19,13,26,29,32,42,45)&\{\emptyset,123489,123789,14678,168,23469,23679,47\}\\
942:353&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{26}+e^{15}+e^{47}&16/747(23,21,25,20,42,44,45,67,65)&\{134569,135679,245678,2568\}\\
942:354&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{45}+e^{26}+e^{37}&1/681(259,373,297,411,594,632,708,891,1005)&\{\emptyset,123489,14679,23678\}\\
942:372&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{15}+e^{23}+e^{47}&1/46(23,20,40,10,37,43,50,63,60)&\{123489,123789,234569,235679\}\\
942:373&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{14}+e^{25}+e^{37}&1/121(96,24,48,67,139,120,115,144,163)&\{234569,2367,349,357\}\\
942:374&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{37}+e^{24}+e^{15}&2/5(2,0,0,3,1,2,3,2,3)&\{123489,123578,234569,2367\}\\
942:377&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{25}+e^{37}+e^{16}&1/13(8,3,6,7,16,11,13,14,19)&\{1234589,135678,234569,357\}\\
942:378&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{16}+e^{25}&1/279(147,100,200,97,294,247,297,347,394)&\{1234589,1235789,234569,235679\}\\
942:379&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{47}+e^{16}+e^{35}&1/69(41,22,44,30,60,63,74,85,104)&\{123489,123789,23469,23679\}\\
942:380&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{13},e^{16}+e^{37}+e^{45}&1/91(59,22,44,52,88,81,96,103,140)&\{123489,13678,23469,37\}\\
942:381&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26},e^{16}+e^{23}+e^{47}&1/91(37,44,74,22,88,81,96,125,118)&\{123489,123789,23469,23679\}\\
942:382&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35},e^{13}+e^{26}+e^{47}&1/14(8,5,10,4,11,13,14,21,18)&\{123489,123789,134569,135679\}\\
942:383&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{16},e^{37}+e^{26}+e^{14}&5/133(12,11,6,22,29,23,28,35,34)&\{1234589,124789,13469,145679\}\\
942:384&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45}+e^{26},e^{37}+e^{16}&1/14(9,4,8,6,11,13,14,17,22)&\{123489,135678,234569,37\}\\
942:385&0,0,0,0,0,e^{12},e^{34},e^{26}+e^{35}+e^{14},e^{37}+e^{16}&1/81(43,30,28,60,75,73,88,103,116)&\{123489,1245789,234569,24679\}\\
942:387&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{37},e^{15}+e^{47}+e^{26}&1/81(37,39,37,39,78,76,76,113,115)&\{\emptyset,123489,13679,24678\}\\
942:397&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{14}+e^{26},e^{25}+e^{13}+e^{47}&11/98(8,2,3,4,9,10,7,12,11)&\{134689,145678\}\\
942:398a&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35}+e^{24},e^{25}+e^{47}+e^{13}&(0,1,1,0,0,1,1,1,1)&\{123489,124578,134569,1467\}\\
942:398b&\begin{array}{c}
0,0,0,0,0,- e^{12},\\
e^{34},e^{16}+e^{35}+e^{24},e^{25}+e^{13}+e^{47}
\end{array}&(0,1,1,0,0,1,1,1,1)&\{123489,124578,134569,1467\}\\
942:401&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{23}+e^{16},e^{37}+e^{15}+e^{26}&32/287(3,5,6,1,10,8,7,11,13)&\{134569,235678\}\\
942:402&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{24}+e^{35},e^{15}+e^{37}+e^{26}&7/71(4,5,3,8,10,9,11,13,14)&\{1245789,134569\}\\
942:403&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45}+e^{26},e^{35}+e^{47}+e^{16}&91/1093(7,4,8,5,10,11,13,15,18)&\{123489,23679\}\\
942:425a&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{37}+e^{16},e^{26}+e^{15}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,13679,24678\}\\
942:425b&0,0,0,0,0,e^{12},e^{34},e^{37}-e^{16}+e^{25},e^{47}+e^{15}+e^{26}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,13679,24678\}\\
942:426a&0,0,0,0,0,e^{12},e^{34},e^{37}+e^{26}+e^{15},e^{47}+e^{16}+e^{35}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,14678,23679\}\\
942:426b&\begin{array}{c}
0,0,0,0,0,- e^{12},\\
e^{34},e^{26}+e^{15}+e^{37},e^{16}+e^{35}+e^{47}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,14678,23679\}\\
942:430a&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{16}+e^{23},e^{47}+e^{26}+e^{13}&35/163(2,2,4,1,5,4,5,6,6)&\{1234589,123789,13469,135679\}\\
942:430b&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{23}-e^{16},e^{47}+e^{13}+e^{26}&35/163(2,2,4,1,5,4,5,6,6)&\{1234589,123789,13469,135679\}\\
942:431&0,0,0,0,0,e^{12},e^{34},e^{16}+e^{24}+e^{35},e^{13}+e^{47}+e^{26}&1/2(0,1,2,0,-1,1,2,1,2)&\{123489,134569\}\\
942:433&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{47}+e^{16},e^{37}+e^{26}+e^{15}&5/17(1,2,2,1,4,3,3,4,5)&\{1234589,235678\}\\
941:11&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{16}&1/11(4,7,9,5,8,11,14,13,15)&\begin{array}{l}\{123489,1235789,124579,129,13468,135678,14567,16,\\
234569,23679,246789,25689,345,37,478,58\}\end{array}\\
941:12&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{26}&1/39(24,14,27,21,30,38,48,51,52)&\begin{array}{l}\{\emptyset,123459,12379,124789,12589,134569,13679,146789,\\
15689,23468,235678,24567,26,348,3578,457\}\end{array}\\
941:13&0,0,0,0,0,e^{12},e^{34},e^{35},e^{16}+e^{45}&1/39(14,26,21,27,27,40,48,48,54)&\begin{array}{l}\{\emptyset,123489,123579,12479,12589,13456,13678,145678,\\
16,234689,235679,24679,25689,345,378,4578\}\end{array}\\
941:23&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{35}&1/41(16,27,24,29,35,43,40,53,59)&\begin{array}{l}\{123479,123789,124589,1259,134567,135678,1468,16,\\
23469,23689,2456789,25679,345,358,478,7\}\end{array}\\
941:24&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35}&1/27(16,11,14,20,24,27,30,34,38)&\begin{array}{l}\{\emptyset,12349,12389,1245789,12579,13469,13689,1456789,\\
15679,234567,235678,2468,26,3457,3578,48\}\end{array}\\
941:25&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{45}&1/19(7,13,13,11,16,20,20,24,27)&\begin{array}{l}\{\emptyset,12349,123589,124789,12579,13456,1368,145678,\\
167,234679,2356789,24689,2569,3457,378,458\}\end{array}\\
941:26&0,0,0,0,0,e^{12},e^{13},e^{34},e^{45}+e^{26}&1/18(10,8,11,11,15,18,21,22,26)&\begin{array}{l}\{\emptyset,12349,123589,124789,12579,13469,135689,146789,\\
15679,234567,23678,24568,26,3457,378,458\}\end{array}\\
941:28&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{26}&1/24(12,10,15,21,18,22,27,33,32)&\begin{array}{l}\{\emptyset,123459,12389,12479,125789,134569,13689,14679,\\
156789,234678,23567,24568,26,3478,357,458\}\end{array}\\
941:29&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{16}&1/27(9,17,21,19,19,26,30,38,35)&\begin{array}{l}\{\emptyset,123459,1239,124789,125789,13468,13568,14567,\\
167,2345679,23679,24689,25689,3478,3578,45\}\end{array}\\
941:30&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{16}&1/19(7,11,13,16,14,18,20,27,25)&\begin{array}{l}\{\emptyset,123459,12389,12479,125789,13468,1356,145678,\\
167,2345679,236789,2469,25689,3478,357,458\}\end{array}\\
941:31&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{26}&1/11(5,5,9,7,7,10,14,14,15)&\begin{array}{l}\{123489,123589,124579,1279,134569,1369,146789,156789,\\
234678,235678,2456,26,3457,37,48,58\}\end{array}\\
941:32&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{26}&1/19(11,7,11,18,14,18,22,25,25)&\begin{array}{l}\{\emptyset,123459,12389,12479,125789,134689,13569,1456789,\\
1679,234567,23678,246,2568,3478,357,458\}\end{array}\\
941:33&0,0,0,0,0,e^{12},e^{13},e^{45},e^{34}+e^{16}&1/27(9,19,21,16,19,28,30,35,37)&\begin{array}{l}\{\emptyset,123589,1239,124579,124789,13456,13468,15678,\\
167,2356789,23679,24569,24689,3457,3478,58\}\end{array}\\
941:34&0,0,0,0,0,e^{12},e^{13},e^{45},e^{34}+e^{26}&2/47(12,10,17,15,16,22,29,31,32)&\begin{array}{l}\{\emptyset,123589,1239,124579,124789,135689,1369,145679,\\
146789,234567,234678,2568,26,3457,3478,58\}\end{array}\\
941:35&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{16}&1/11(5,5,8,7,8,10,15,13,15)&\begin{array}{l}\{123489,123789,124579,1259,134568,135678,1467,16,\\
234569,235679,246789,2689,34,37,4578,58\}\end{array}\\
941:36&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}&1/27(9,17,16,19,24,26,35,33,35)&\begin{array}{l}\{\emptyset,123459,123579,124789,1289,13468,13678,14567,\\
156,23469,23679,2456789,25689,3458,3578,47\}\end{array}\\
941:37&0,0,0,0,0,e^{12},e^{34},e^{35},e^{13}+e^{26}&1/11(8,3,6,8,8,11,14,14,14)&\begin{array}{l}\{123459,123489,123579,123789,134569,134689,135679,136789,\\
23456,23468,23567,23678,345,348,357,378\}\end{array}\\
941:38&0,0,0,0,0,e^{12},e^{34},e^{35},e^{26}+e^{14}&1/47(30,17,24,34,35,47,58,59,64)&\begin{array}{l}\{\emptyset,123579,123789,12589,129,135679,136789,15689,\\
169,23567,23678,2568,26,357,378,58\}\end{array}\\
941:39&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{16}+e^{35}&1/71(28,45,54,35,47,73,89,82,101)&\{123489,124579,135678,16,23679,25689,345,478\}\\
941:40&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{26}+e^{35}&1/32(20,12,21,18,23,32,39,41,44)&\{\emptyset,12379,12589,13679,15689,235678,26,3578\}\\
941:41a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{13},e^{16}&1/5(2,3,4,4,2,5,6,6,7)&\begin{array}{l}\{1234789,123589,124579,129,134678,13568,14567,16,\\
234569,23679,24689,256789,345,37,48,578\}\end{array}\\
941:41b&0,0,0,0,0,e^{12},-e^{14}+e^{35},e^{13}+e^{45},e^{16}&1/5(2,3,4,4,2,5,6,6,7)&\begin{array}{l}\{1234789,123589,124579,129,134678,13568,14567,16,\\
234569,23679,24689,256789,345,37,48,578\}\end{array}\\
941:42a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{26}&1/21(12,8,15,15,12,20,27,27,28)&\begin{array}{l}\{\emptyset,123459,12379,12489,125789,134569,13679,14689,\\
156789,234678,23568,24567,26,3478,358,457\}\end{array}\\
941:42b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{13}+e^{45},e^{26}&1/21(12,8,15,15,12,20,27,27,28)&\begin{array}{l}\{\emptyset,123459,12379,12489,125789,134569,13679,14689,\\
156789,234678,23568,24567,26,3478,358,457\}\end{array}\\
941:43&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{16}&1/59(22,36,41,48,29,58,70,77,80)&\{134678,13568,14567,16,234569,23679,24689,256789\}\\
941:47&0,0,0,0,0,e^{12},e^{13},e^{23},e^{45}+e^{16}&1/68(31,38,45,50,50,69,76,83,100)&\begin{array}{l}\{\emptyset,12349,12359,124789,125789,134568,1368,14567,\\
167,234679,235679,24689,25689,34578,378,45\}\end{array}\\
941:48&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{35}&1/23(8,17,16,19,17,25,24,27,33)&\begin{array}{l}\{\emptyset,12349,12389,124579,125789,13456,13568,1467,\\
1678,2346789,23679,245689,2569,34578,357,48\}\end{array}\\
941:49&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}&1/68(30,35,46,53,54,65,76,83,100)&\begin{array}{l}\{\emptyset,12349,12389,124579,125789,13469,13689,145679,\\
156789,2345678,23567,2468,26,34578,357,48\}\end{array}\\
941:50&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{35}&1/68(31,36,45,50,53,67,76,86,98)&\begin{array}{l}\{\emptyset,12349,12389,124579,125789,134568,1356,14678,\\
167,234679,236789,24569,25689,34578,357,48\}\end{array}\\
941:51&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26}&1/5(3,2,3,4,4,5,6,6,7)&\begin{array}{l}\{\emptyset,12349,12389,124579,125789,134689,1369,1456789,\\
15679,234567,235678,246,268,34578,357,48\}\end{array}\\
941:52&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{15}&1/27(14,12,16,19,24,26,30,35,38)&\begin{array}{l}\{\emptyset,12349,12389,124789,1279,13469,13689,146789,\\
1679,23467,23678,2468,26,347,378,48\}\end{array}\\
941:53&0,0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{16}&1/19(8,11,12,13,16,19,20,25,27)&\begin{array}{l}\{\emptyset,12349,12389,124789,1279,1346,1368,14678,\\
167,234679,236789,24689,269,347,378,48\}\end{array}\\
941:54&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}&1/23(8,13,19,22,17,21,27,30,29)&\begin{array}{l}\{\emptyset,123459,12389,124579,12789,1346,13568,1467,\\
15678,2346789,235679,24689,2569,34578,37,458\}\end{array}\\
941:55&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}&1/31(14,13,24,26,27,27,38,40,40)&\begin{array}{l}\{\emptyset,123459,12389,124579,12789,13469,135689,14679,\\
156789,234678,23567,2468,256,34578,37,458\}\end{array}\\
941:57&0,0,0,0,0,e^{12},e^{13},e^{45},e^{26}+e^{14}&1/11(6,4,8,8,7,10,14,15,14)&\begin{array}{l}\{123459,123489,124579,124789,134569,134689,145679,146789,\\
234567,234678,2456,2468,3457,3478,45,48\}\end{array}\\
941:58&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}+e^{24}&1/19(6,13,16,12,13,19,22,25,25)&\begin{array}{l}\{\emptyset,123589,1239,125789,1279,13568,136,15678,\\
167,2356789,23679,25689,269,3578,37,58\}\end{array}\\
941:63&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{16}+e^{35}&1/17(8,9,11,10,14,17,21,19,25)&\{123789,124579,134568,16,23469,25689,357,478\}\\
941:64&0,0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{16}+e^{35}&1/227(91,137,119,165,200,228,284,256,319)&\{\emptyset,12349,12589,135678,1467,23679,2456789,3458\}\\
941:65&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{35},e^{34}+e^{16}&1/40(16,26,23,35,28,42,39,51,58)&\{123579,124589,134678,16,23689,24679,345,578\}\\
941:66&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{26}+e^{34}&1/144(76,62,83,117,110,138,159,193,200)&\{\emptyset,12389,12479,13689,14679,234678,26,3478\}\\
941:67&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{34}+e^{16}&1/11(4,7,8,7,8,11,12,15,15)&\{\emptyset,1239,124789,13468,167,23679,24689,3478\}\\
941:68&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{16}+e^{34}&1/227(91,135,141,176,170,226,232,311,317)&\{\emptyset,12389,12479,13468,167,236789,2469,3478\}\\
941:69&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{34}+e^{26}&2/43(10,10,17,13,14,20,27,27,30)&\{123589,124579,1369,146789,234678,26,3457,58\}\\
941:70&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{26}+e^{34}&1/227(135,91,119,198,170,226,254,289,317)&\{\emptyset,12389,12479,13569,1456789,234567,2568,3478\}\\
941:71&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35},e^{16}+e^{34}&2/43(10,10,15,15,14,20,25,29,30)&\{123579,123789,124589,1249,134567,134678,1568,16\}\\
941:72&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{35},e^{34}+e^{16}&1/11(4,7,6,9,8,11,13,14,15)&\{\emptyset,23569,23689,2456789,24679,3457,3478,58\}\\
941:73&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{16}&1/10(5,4,8,7,6,9,12,13,14)&\{123589,124579,134678,16,234569,256789,37,48\}\\
941:74&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{16}&7/37(2,3,4,3,5,5,6,7,7)&\{123789,12489,134567,156,23469,2679,358,4578\}\\
941:75&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{45},e^{26}&1/144(80,54,117,91,106,134,171,197,188)&\{\emptyset,123459,125789,13679,14689,23568,24567,3478\}\\
941:76&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{26}&1/83(42,34,53,61,72,76,95,114,110)&\{\emptyset,123459,12579,13689,146789,235678,24568,347\}\\
941:77&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{14},e^{26}+e^{13}&1/71(48,21,42,47,53,69,89,95,90)&\{123459,123789,134569,136789,23468,23567,348,357\}\\
941:78&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{16}+e^{23}&1/43(17,26,34,20,31,43,54,51,60)&\{124579,129,14567,16,246789,25689,478,58\}\\
941:79&0,0,0,0,0,e^{12},e^{34},e^{35}+e^{14},e^{23}+e^{16}&1/8(2,6,4,7,5,8,11,9,10)&\{123489,123579,13468,13567,234569,236789,345,378\}\\
941:80&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{45}+e^{16}&1/37(14,25,25,32,21,39,39,46,53)&\{123489,12359,145678,167,2469,25689,3457,378\}\\
941:81&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{35},e^{45}+e^{26}&1/297(152,136,190,231,193,288,342,383,424)&\{\emptyset,12479,125789,14679,156789,24568,26,458\}\\
941:82&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{16}+e^{45}&1/23(9,14,16,17,15,23,25,31,32)&\{\emptyset,12479,125789,145678,167,2469,25689,458\}\\
941:83&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{26}&1/257(144,112,158,207,161,256,302,319,368)&\{\emptyset,12479,125789,134689,13569,234567,23678,458\}\\
941:85&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{45}&1/34(14,20,21,21,27,34,42,41,48)&\{\emptyset,123579,124789,13678,14567,23469,25689,3458\}\\
941:86&0,0,0,0,0,e^{12},e^{34},e^{35},e^{45}+e^{26}+e^{13}&1/71(52,21,42,47,47,73,89,89,94)&\{123489,123579,134689,135679,23456,23678,345,378\}\\
941:87&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{45},e^{15}+e^{26}&1/293(176,110,203,159,220,286,362,379,396)&\{\emptyset,12379,124789,13679,146789,23468,26,348\}\\
941:89a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{34}+e^{16}&1/64(28,38,47,47,28,66,75,75,94)&\{123589,124579,134678,16,23679,24689,345,578\}\\
941:89b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{34}+e^{16}&1/64(28,38,47,47,28,66,75,75,94)&\{123589,124579,134678,16,23679,24689,345,578\}\\
941:90a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{45},e^{26}+e^{34}&4/41(6,4,7,7,6,10,13,13,14)&\{\emptyset,12379,12489,13679,14689,234678,26,3478\}\\
941:90b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{26}+e^{34}&4/41(6,4,7,7,6,10,13,13,14)&\{\emptyset,12379,12489,13679,14689,234678,26,3478\}\\
941:91&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{16}+e^{34}&1/232(92,144,151,177,118,236,269,295,328)&\{134678,16,23679,24689\}\\
941:92&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{26}&1/31(12,15,25,25,30,27,37,37,42)&\begin{array}{l}\{\emptyset,12349,12389,12479,12789,13469,13689,14679,\\
16789,234678,2367,2468,26,3478,37,48\}\end{array}\\
941:93&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}&1/16(6,10,13,13,12,16,19,19,22)&\begin{array}{l}\{\emptyset,12349,12389,12479,12789,1346,1368,1467,\\
1678,2346789,23679,24689,269,3478,37,48\}\end{array}\\
941:94&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15}&1/37(18,16,28,29,32,34,46,45,50)&\begin{array}{l}\{\emptyset,12349,12389,12479,12789,134689,1369,146789,\\
1679,23467,23678,246,268,3478,37,48\}\end{array}\\
941:96&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{16}&3/38(5,8,8,11,10,13,13,16,18)&\{\emptyset,12349,125789,13568,1467,23679,245689,34578\}\\
941:97&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35}&1/67(29,35,46,52,53,64,75,81,99)&\{12389,124579,13469,156789,2345678,26,357,48\}\\
941:98&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{45}+e^{16}&1/67(31,37,44,50,49,68,75,81,99)&\{12359,124789,134568,167,234679,25689,378,45\}\\
941:99&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{45}&1/44(22,21,31,30,34,43,53,52,64)&\{\emptyset,12349,125789,135689,14679,2367,24568,34578\}\\
941:100&0,0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35}+e^{14}&1/26(16,10,13,20,23,26,29,33,36)&\{12349,1245789,13469,1456789,234567,2468,3457,48\}\\
941:101&0,0,0,0,0,e^{12},e^{13},e^{34},e^{16}+e^{23}+e^{45}&1/37(13,26,26,21,31,39,39,47,52)&\{12349,123589,13456,1368,234679,2356789,3457,378\}\\
941:102&0,0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{16}+e^{24}&1/19(7,13,11,14,16,20,18,25,27)&\{123479,124589,134567,1468,23469,2456789,345,478\}\\
941:103&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{26}+e^{15}&1/227(119,100,137,156,200,219,293,256,319)&\{\emptyset,12349,1289,13679,146789,23678,2467,348\}\\
941:105&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{23}+e^{16}&1/37(13,22,26,31,27,35,39,53,48)&\{123459,12389,13468,1356,2345679,236789,3478,357\}\\
941:106&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{34}&1/67(31,35,44,53,49,66,75,84,97)&\{12359,124789,134568,167,236789,24569,347,58\}\\
941:107&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{16}+e^{34}&1/29(11,18,21,19,26,29,32,37,40)&\{\emptyset,12389,124579,13468,1567,2356789,2469,34578\}\\
941:108&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{34}&1/49(26,21,32,36,41,47,58,62,68)&\{\emptyset,12389,124579,135689,14679,234678,256,34578\}\\
941:109&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{26}+e^{34}&1/59(27,29,40,45,47,56,67,74,85)&\{\emptyset,12389,124579,13569,146789,23467,2568,34578\}\\
941:110&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{14}+e^{26}&1/23(12,9,14,18,20,21,26,32,30)&\{123459,124789,134569,146789,23467,24568,347,458\}\\
941:111&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{24}+e^{16}&1/37(16,21,23,32,25,37,39,48,53)&\{12359,1279,1356,167,236789,25689,378,58\}\\
941:113&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{26}+e^{14}&1/8(4,3,7,6,4,7,11,10,10)&\{123489,124579,134569,146789,234678,2456,3457,48\}\\
941:114&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{14}+e^{26}&1/227(119,99,135,198,162,218,254,297,317)&\{\emptyset,12389,125789,13569,1679,23678,2568,357\}\\
941:116&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{16}+e^{24}&1/227(78,141,176,156,161,219,254,317,297)&\{\emptyset,1239,125789,13568,167,23679,25689,3578\}\\
941:118&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{25},e^{16}&1/63(26,29,52,55,49,55,81,78,81)&\{\emptyset,123459,12789,1367,14568,23689,245679,34578\}\\
941:119&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{26}&1/10(5,4,8,6,7,9,14,12,13)&\{123489,123789,134569,135679,234568,235678,34,37\}\\
941:121&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{34}&1/21(10,10,15,15,16,20,25,26,30)&\{\emptyset,13569,13689,145679,146789,34578,347,58\}\\
941:122&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{14}+e^{26}&1/227(141,78,137,156,200,219,293,278,297)&\{\emptyset,123579,1289,13679,15689,23678,256,3578\}\\
941:123&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{15},e^{26}+e^{14}&1/8(4,3,6,6,5,7,12,9,10)&\{123489,124579,134569,146789,234568,2467,34,4578\}\\
941:124&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35},e^{26}+e^{14}&1/144(83,57,88,114,100,140,171,188,197)&\{\emptyset,125789,1279,13569,13689,23567,23678,58\}\\
941:125&0,0,0,0,0,e^{12},e^{13},e^{45},e^{14}+e^{26}+e^{35}&2/43(12,8,15,16,13,20,27,29,28)&\{123489,124579,134689,145679,234567,2468,3457,48\}\\
941:126&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}+e^{24}+e^{35}&1/227(78,157,176,156,137,235,254,293,313)&\{\emptyset,1239,125789,13568,167,23679,25689,3578\}\\
941:128&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{16}+e^{34}&2/39(10,8,15,13,12,18,23,25,28)&\{123589,124579,134678,16\}\\
941:129&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{26}+e^{34}&1/56(32,22,43,33,42,54,65,75,76)&\{\emptyset,13679,14689,3478\}\\
941:131&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{35}+e^{16}&7/485(32,37,46,41,55,69,78,87,101)&\{123789,134567,23469,358\}\\
941:132&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}&1/53(21,32,28,39,46,53,60,67,74)&\{\emptyset,12579,1468,2456789\}\\
941:133&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{26}+e^{35}&1/109(59,47,82,70,71,106,129,141,153)&\{\emptyset,125789,13679,23568\}\\
941:134&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{26}+e^{35}&1/449(246,187,269,328,351,433,515,597,620)&\{\emptyset,12579,13689,235678\}\\
941:135&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{26}+e^{35}&1/461(233,216,305,288,360,449,521,593,665)&\{123789,15679,26,358\}\\
941:137&0,0,0,0,0,e^{12},e^{34},e^{45}+e^{13},e^{35}+e^{24}+e^{16}&1/25(7,19,20,14,13,26,34,27,33)&\{123489,124579,345,478\}\\
941:138a&0,0,0,0,0,e^{12},e^{15}+e^{34},e^{14}+e^{35},e^{13}+e^{26}&1/19(12,6,12,13,13,18,25,25,24)&\{123459,123789,134569,136789,23468,23567,348,357\}\\
941:138b&0,0,0,0,0,e^{12},e^{34}-e^{15},e^{35}+e^{14},e^{13}+e^{26}&1/19(12,6,12,13,13,18,25,25,24)&\{123459,123789,134569,136789,23468,23567,348,357\}\\
941:140a&0,0,0,0,0,e^{12},e^{34}+e^{15},e^{35}+e^{14},e^{23}+e^{16}&(0,1,0,1,1,1,1,1,1)&\{123489,123579,13468,13567,234569,236789,345,378\}\\
941:140b&0,0,0,0,0,e^{12},-e^{15}+e^{34},e^{14}+e^{35},e^{16}+e^{23}&(0,1,0,1,1,1,1,1,1)&\{123489,123579,13468,13567,234569,236789,345,378\}\\
941:141&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{45}+e^{23},e^{13}+e^{26}&1/217(128,86,172,151,107,214,279,258,300)&\{14689,156789,24567,26\}\\
941:143&0,0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{14}+e^{26}&1/13(7,6,8,12,11,13,15,14,19)&\{\emptyset,1239,125789,13689,15679,23567,268,3578\}\\
941:144&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{15}&1/17(7,8,13,14,16,15,20,21,23)&\{\emptyset,12349,12789,13689,14679,2367,2468,3478\}\\
941:145&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16}&1/22(9,12,16,19,18,21,25,28,30)&\{\emptyset,12349,12789,1368,1467,23679,24689,3478\}\\
941:146&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{26}+e^{34}&1/63(28,31,45,45,62,59,73,73,90)&\{\emptyset,12389,12479,13689,14679,234678,26,3478\}\\
941:147&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{23}+e^{16}&1/13(5,9,10,9,10,14,15,14,19)&\{\emptyset,12479,125789,14567,1678,24689,2569,458\}\\
941:148&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}+e^{34}&1/22(9,14,16,16,18,23,25,25,32)&\{\emptyset,12389,12479,1346,1678,23679,24689,3478\}\\
941:150&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{34}+e^{15}&1/29(15,13,20,21,26,28,35,34,41)&\{\emptyset,12389,12479,1369,146789,23467,268,3478\}\\
941:151&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{23}+e^{16}&1/13(5,7,10,12,10,12,15,17,17)&\{\emptyset,124579,12789,1467,15678,24689,2569,458\}\\
941:152&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{26}+e^{14}&1/63(28,27,49,54,53,55,77,81,82)&\{\emptyset,12389,12789,13569,15679,235678,2568,37\}\\
941:153&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24}&1/38(16,19,30,32,29,35,46,48,51)&\{\emptyset,12389,12789,13568,15678,235679,2569,37\}\\
941:155&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{35}+e^{26}+e^{14}&1/437(274,165,221,330,383,439,551,495,604)&\{12349,1456789,2467,3458\}\\
941:156&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{16}&1/41(20,19,30,29,31,39,49,50,59)&\{23569,246789,347,58\}\\
941:157&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{34}+e^{16}&3/97(14,17,24,21,27,31,38,41,45)&\{123579,12489,134678,156\}\\
941:158&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{13}+e^{26}&1/159(84,61,122,99,137,145,183,221,206)&\{123459,136789,23568,347\}\\
941:159&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{35},e^{16}+e^{23}&3/7(1,1,2,2,1,2,3,3,3)&\{123579,134678,234569,38\}\\
941:162&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14},e^{23}+e^{45}+e^{16}&3/17(2,4,4,5,3,6,6,7,8)&\{123489,12359,3457,378\}\\
941:163&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{35},e^{25}+e^{34}+e^{16}&1/32(12,22,17,29,24,34,29,41,46)&\{123579,124589,345,578\}\\
941:164&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{26}+e^{35}+e^{14}&2/31(8,6,13,12,7,14,21,19,20)&\{123489,124579,3457,48\}\\
941:169&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{45}&1/107(50,54,77,81,73,104,131,127,154)&\{\emptyset,1367,14568,34578\}\\
941:172&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{16}+e^{35}+e^{24}&2/31(6,8,11,12,9,14,23,17,20)&\{123489,124579,134568,1467\}\\
941:173&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{15}+e^{26}&1/113(63,42,92,71,84,105,134,155,147)&\{123459,125789,23568,24567\}\\
941:174&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{45},e^{16}+e^{25}&1/2(1,0,2,1,2,1,2,3,2)&\{123589,124579,234569,256789\}\\
941:175&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{25}&1/53(23,28,37,32,46,51,60,69,74)&\{\emptyset,1368,14678,347\}\\
941:177a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{13},e^{16}+e^{25}+e^{34}&1/8(0,10,5,5,0,10,5,5,10)&\{123589,124579,345,578\}\\
941:177b&0,0,0,0,0,e^{12},e^{35}-e^{14},e^{45}+e^{13},e^{25}+e^{16}+e^{34}&1/8(0,10,5,5,0,10,5,5,10)&\{123589,124579,345,578\}\\
941:178a&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{45},e^{15}+e^{26}+e^{34}&29/109(3,1,3,2,2,4,5,4,5)&\{123589,124579,345,578\}\\
941:178b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
-e^{14}+e^{35},e^{23}+e^{45},e^{15}+e^{26}+e^{34}
\end{array}&29/109(3,1,3,2,2,4,5,4,5)&\{123589,124579,345,578\}\\
941:179&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34}+e^{26}&1/33(15,16,23,24,32,31,38,39,47)&\{\emptyset,13689,14679,3478\}\\
941:180&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{24}+e^{16}&1/41(17,25,26,34,33,42,43,51,59)&\{\emptyset,125789,13568,23679\}\\
941:181&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{25}+e^{16}&1/32(14,18,21,25,28,32,35,39,46)&\{\emptyset,23679,24689,3478\}\\
941:182a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15}+e^{26}&1/40(18,18,31,31,36,36,49,49,54)&\{\emptyset,12349,12789,13679,14689,2368,2467,3478\}\\
941:182b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15}&1/40(18,18,31,31,36,36,49,49,54)&\{\emptyset,12349,12789,13679,14689,2368,2467,3478\}\\
941:183&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{26}+e^{14}&1/33(15,14,27,28,26,29,42,41,43)&\{\emptyset,12789,13689,2367\}\\
941:184&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{26}+e^{34}&1/97(52,41,63,71,82,93,115,123,134)&\{124579,135689,256,34578\}\\
941:186&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{35}+e^{16}&1/86(36,49,62,72,59,85,98,108,121)&\{\emptyset,12389,13568,2569\}\\
941:189&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{45}+e^{13},e^{16}+e^{25}+e^{34}&2/7(2,0,3,1,4,2,3,5,4)&\{123589,124579\}\\
941:191&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{45}+e^{23}+e^{16}&21/167(3,5,6,4,7,8,9,10,11)&\{12349,3457\}\\
941:192a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{26}+e^{15}&17/72(2,2,3,3,4,4,5,5,6)&\{\emptyset,13679,14689,3478\}\\
941:192b&\begin{array}{c}
0,0,0,0,0,e^{12},\\
-e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{34}+e^{15}
\end{array}&17/72(2,2,3,3,4,4,5,5,6)&\{\emptyset,13679,14689,3478\}\\
941:193&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{26}+e^{34}+e^{15}&5/47(5,4,7,6,8,9,11,12,13)&\{123579,256\}\\
941:214&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{26}+e^{17}&1/21(8,12,16,15,17,20,24,23,32)&\{\emptyset,12349,123589,13469,135689,24568,26,458\}\\
941:215&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{45}+e^{17}&1/20(8,11,14,13,17,19,22,24,30)&\{\emptyset,12349,123589,134689,13569,2456,268,458\}\\
941:216a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{37}+e^{45}&1/7(3,4,4,5,6,7,7,8,11)&\begin{array}{l}\{\emptyset,12349,123589,12479,125789,13469,135689,14679,\\
156789,2345678,2367,24568,26,34578,37,458\}\end{array}\\
941:216b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{45}+e^{26}+e^{37}&1/7(3,4,4,5,6,7,7,8,11)&\begin{array}{l}\{\emptyset,12349,123589,12479,125789,13469,135689,14679,\\
156789,2345678,2367,24568,26,34578,37,458\}\end{array}\\
941:218&0,0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{45}+e^{37}&1/61(28,36,32,39,53,64,60,75,92)&\{\emptyset,12349,123589,12479,125789,34578,37,458\}\\
941:219a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{45}+e^{26}&1/81(44,40,40,55,69,84,84,95,124)&\begin{array}{l}\{\emptyset,12349,123589,12479,125789,134689,13569,146789,\\
15679,234567,23678,2456,268,34578,37,458\}\end{array}\\
941:219b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{37}+e^{45}+e^{26}&1/81(44,40,40,55,69,84,84,95,124)&\begin{array}{l}\{\emptyset,12349,123589,12479,125789,134689,13569,146789,\\
15679,234567,23678,2456,268,34578,37,458\}\end{array}\\
941:221&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{17}&1/17(6,9,12,16,13,15,18,22,24)&\{\emptyset,123459,12389,13469,135689,2468,256,458\}\\
941:222&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{37}&1/297(124,176,150,273,221,300,274,397,424)&\{\emptyset,123459,12389,124579,12789,34578,37,458\}\\
941:223a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{37}+e^{26}&1/81(38,40,40,69,67,78,78,107,118)&\begin{array}{l}\{\emptyset,123459,12389,124579,12789,13469,135689,14679,\\
156789,234678,23567,2468,256,34578,37,458\}\end{array}\\
941:223b&0,0,0,0,0,- e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{37}&1/81(38,40,40,69,67,78,78,107,118)&\begin{array}{l}\{\emptyset,123459,12389,124579,12789,13469,135689,14679,\\
156789,234678,23567,2468,256,34578,37,458\}\end{array}\\
941:225&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{23},e^{17}+e^{26}&7/139(7,11,15,13,13,18,22,26,29)&\{123489,123589,134569,1369,2456,26,48,58\}\\
941:226&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{17}+e^{26}&1/14(6,7,8,12,11,13,14,19,20)&\{\emptyset,123459,12389,134689,13569,246,2568,458\}\\
941:227a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{37}+e^{26}&1/5(2,3,3,3,3,5,5,6,8)&\begin{array}{l}\{123489,123589,124579,1279,134569,1369,146789,156789,\\
234678,235678,2456,26,3457,37,48,58\}\end{array}\\
941:227b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{23},e^{37}+e^{26}&1/5(2,3,3,3,3,5,5,6,8)&\begin{array}{l}\{123489,123589,124579,1279,134569,1369,146789,156789,\\
234678,235678,2456,26,3457,37,48,58\}\end{array}\\
941:228a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{26}+e^{37}&1/7(4,3,3,6,6,7,7,9,10)&\begin{array}{l}\{\emptyset,123459,12389,12479,125789,134689,13569,1456789,\\
1679,234567,23678,246,2568,3478,357,458\}\end{array}\\
941:228b&0,0,0,0,0,- e^{12},e^{13},e^{35}+e^{24},e^{37}+e^{26}&1/7(4,3,3,6,6,7,7,9,10)&\begin{array}{l}\{\emptyset,123459,12389,12479,125789,134689,13569,1456789,\\
1679,234567,23678,246,2568,3478,357,458\}\end{array}\\
941:231a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{37}+e^{14}+e^{26}&1/5(3,2,2,4,3,5,5,7,7)&\begin{array}{l}\{123459,123489,124579,124789,134569,134689,145679,146789,\\
234567,234678,2456,2468,3457,3478,45,48\}\end{array}\\
941:231b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{26}+e^{37}+e^{14}&1/5(3,2,2,4,3,5,5,7,7)&\begin{array}{l}\{123459,123489,124579,124789,134569,134689,145679,146789,\\
234567,234678,2456,2468,3457,3478,45,48\}\end{array}\\
941:232&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}+e^{24}+e^{37}&1/139(48,104,76,96,91,152,124,187,200)&\{123459,123489,124579,124789,3457,3478,45,48\}\\
941:237&0,0,0,0,0,e^{12},e^{13},e^{23},e^{45}+e^{17}+e^{26}&1/13(6,7,8,10,10,13,14,15,20)&\{\emptyset,12349,12359,134689,135689,24568,268,45\}\\
941:238a&0,0,0,0,0,e^{12},e^{13},e^{23},e^{37}+e^{45}+e^{26}&5/19(2,2,2,3,3,4,4,4,6)&\begin{array}{l}\{\emptyset,12349,12359,124789,125789,134689,135689,14679,\\
15679,234567,2367,24568,268,34578,378,45\}\end{array}\\
941:238b&0,0,0,0,0,- e^{12},e^{13},e^{23},e^{37}+e^{45}+e^{26}&5/19(2,2,2,3,3,4,4,4,6)&\begin{array}{l}\{\emptyset,12349,12359,124789,125789,134689,135689,14679,\\
15679,234567,2367,24568,268,34578,378,45\}\end{array}\\
941:240a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{37}+e^{15}&1/19(8,10,10,15,20,18,18,23,28)&\begin{array}{l}\{123459,123589,124579,125789,134569,135689,145679,156789,\\
2345678,23567,24568,256,34578,357,458,5\}\end{array}\\
941:240b&0,0,0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{37}+e^{26}&1/19(8,10,10,15,20,18,18,23,28)&\begin{array}{l}\{123459,123589,124579,125789,134569,135689,145679,156789,\\
2345678,23567,24568,256,34578,357,458,5\}\end{array}\\
941:241&0,0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{37}+e^{25}&1/59(24,40,32,47,48,64,56,71,88)&\{\emptyset,12349,12389,12479,12789,3478,37,48\}\\
941:243a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{15}+e^{37}&1/17(9,8,8,13,16,17,17,21,25)&\begin{array}{l}\{\emptyset,12349,12389,12479,12789,134689,1369,146789,\\
1679,23467,23678,246,268,3478,37,48\}\end{array}\\
941:243b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{26}+e^{37}&1/17(9,8,8,13,16,17,17,21,25)&\begin{array}{l}\{\emptyset,12349,12389,12479,12789,134689,1369,146789,\\
1679,23467,23678,246,268,3478,37,48\}\end{array}\\
941:244&0,0,0,0,0,e^{12},e^{13},e^{24},e^{37}+e^{16}+e^{25}&1/34(16,18,17,25,32,34,33,43,50)&\{\emptyset,12349,12389,12479,12789,3478,37,48\}\\
941:246&0,0,0,0,0,e^{12},e^{13},e^{24},e^{17}+e^{35}+e^{26}&1/23(10,12,14,17,20,22,24,29,34)&\{\emptyset,12349,12389,134689,1369,246,268,48\}\\
941:247&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{45}+e^{17}+e^{26}&1/69(27,38,49,57,46,65,76,84,103)&\{\emptyset,13469,135689,458\}\\
941:248&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{37}+e^{16}+e^{45}&1/59(26,36,31,49,39,62,57,75,88)&\{\emptyset,34578,37,458\}\\
941:249a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{37}+e^{45}+e^{26}&1/27(13,14,14,21,20,27,27,34,41)&\{\emptyset,13469,135689,14679,156789,34578,37,458\}\\
941:249b&0,0,0,0,0,- e^{12},e^{13},e^{14}+e^{25},e^{37}+e^{26}+e^{45}&1/27(13,14,14,21,20,27,27,34,41)&\{\emptyset,13469,135689,14679,156789,34578,37,458\}\\
941:251&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{17}+e^{26}+e^{45}&1/223(99,116,133,174,157,215,232,290,331)&\{\emptyset,134689,13569,458\}\\
941:252a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{26}+e^{37}&1/61(34,29,29,46,46,63,63,75,92)&\{\emptyset,12479,125789,134689,13569,234567,23678,458\}\\
941:252b&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{35},e^{26}+e^{45}+e^{37}&1/61(34,29,29,46,46,63,63,75,92)&\{\emptyset,12479,125789,134689,13569,234567,23678,458\}\\
941:255&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{17}+e^{45}+e^{26}&1/473(209,256,303,350,371,465,512,559,721)&\{\emptyset,12349,135689,24568\}\\
941:258&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24}+e^{37}&1/109(48,62,55,96,82,110,103,144,158)&\{\emptyset,12389,12789,37\}\\
941:259&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{17}+e^{26}+e^{34}&1/193(82,101,120,164,145,183,202,246,284)&\{\emptyset,12389,135689,256\}\\
941:260a&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{26}+e^{37}+e^{14}&1/149(76,67,67,134,125,143,143,201,210)&\{123459,124579,134689,146789,23467,246,34578,458\}\\
941:260b&0,0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{26}+e^{37}&1/149(76,67,67,134,125,143,143,201,210)&\{123459,124579,134689,146789,23467,246,34578,458\}\\
941:262&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{26}+e^{34}&1/32(12,17,22,24,29,29,34,41,46)&\{\emptyset,12389,13569,2568\}\\
941:263a&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{14}+e^{37}+e^{26}&1/2(1,1,1,2,0,2,2,2,3)&\{123489,124579,134569,146789,234678,2456,3457,48\}\\
941:263b&0,0,0,0,0,- e^{12},e^{13},e^{45}+e^{23},e^{37}+e^{14}+e^{26}&1/2(1,1,1,2,0,2,2,2,3)&\{123489,124579,134569,146789,234678,2456,3457,48\}\\
941:264&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45},e^{24}+e^{37}+e^{16}&2/65(11,25,18,22,21,36,29,43,47)&\{123489,124579,3457,48\}\\
941:269a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{26}+e^{37}&3/16(2,3,3,4,6,5,5,6,8)&\{123589,124579,134569,156789,2345678,256,357,458\}\\
941:269b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{26}+e^{37}&3/16(2,3,3,4,6,5,5,6,8)&\{123589,124579,134569,156789,2345678,256,357,458\}\\
941:270&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{37}+e^{16}&1/176(72,118,95,141,144,190,167,213,262)&\{\emptyset,12349,12789,3478\}\\
941:274&0,0,0,0,0,e^{12},e^{13},e^{23},e^{45}+e^{38}+e^{17}+e^{26}&5/19(2,2,2,3,3,4,4,4,6)&\{\emptyset,12349,12359,45\}\\
941:279&0,0,0,0,0,e^{12},e^{34},e^{15},e^{37}+e^{16}&1/33(12,24,13,22,27,36,35,39,48)&\begin{array}{l}\{\emptyset,123459,123489,124579,124789,13567,13678,156,\\
168,2345689,23469,2456789,24679,3578,37,58\}\end{array}\\
941:280&0,0,0,0,0,e^{12},e^{34},e^{15},e^{37}+e^{26}&1/12(6,6,5,8,9,12,13,15,18)&\begin{array}{l}\{\emptyset,123459,123489,124579,124789,134569,134689,145679,\\
146789,235678,2367,2568,26,3578,37,58\}\end{array}\\
941:283&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{16}+e^{37}&1/10(6,4,5,6,7,10,11,11,16)&\{123489,124579,135678,16,234569,246789,37,58\}\\
941:284&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{37}&7/139(7,15,8,13,16,22,21,23,29)&\{123489,124579,13567,168,2345689,24679,37,58\}\\
941:285&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{16}+e^{47}&1/172(89,82,120,70,127,171,190,209,260)&\{123489,123789,1467,16,234569,235679,4578,58\}\\
941:286&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{47}+e^{16}&1/353(143,230,212,152,299,373,364,442,516)&\{\emptyset,123459,123579,14567,156,23469,23679,47\}\\
941:287&0,0,0,0,0,e^{12},e^{34},e^{15},e^{16}+e^{25}+e^{37}&1/69(27,48,28,46,54,75,74,81,102)&\{\emptyset,123489,124789,13678,168,23469,24679,37\}\\
941:288&0,0,0,0,0,e^{12},e^{34},e^{35},e^{37}+e^{26}+e^{15}&1/317(208,128,117,230,256,336,347,373,464)&\{\emptyset,123489,12479,134689,14679,23678,26,378\}\\
941:289&0,0,0,0,0,e^{12},e^{34},e^{15},e^{26}+e^{35}+e^{47}&1/172(84,85,120,67,134,169,187,218,254)&\{123459,123579,134569,135679,245678,2568,4578,58\}\\
941:299&0,0,0,0,0,e^{12},e^{34},e^{13},e^{37}+e^{15}+e^{26}&1/293(176,136,125,198,272,312,323,301,448)&\{\emptyset,12349,124789,13469,146789,23678,26,378\}\\
941:300&0,0,0,0,0,e^{12},e^{34},e^{13},e^{37}+e^{16}+e^{25}&1/59(28,36,27,38,56,64,65,55,92)&\{123489,12479,13678,16,23469,246789,37,8\}\\
941:301&0,0,0,0,0,e^{12},e^{34},e^{13},e^{26}+e^{15}+e^{47}&1/83(46,40,48,39,80,86,87,94,126)&\{\emptyset,12349,12379,13469,13679,2467,26,47\}\\
941:302&0,0,0,0,0,e^{12},e^{34},e^{13},e^{47}+e^{16}+e^{25}&1/281(127,176,174,128,254,303,302,301,430)&\{\emptyset,12349,12379,14678,168,234689,236789,47\}\\
941:303&0,0,0,0,0,e^{12},e^{34},e^{15},e^{47}+e^{13}+e^{26}&1/10(6,4,8,3,7,10,11,13,14)&\{123459,123489,123579,123789,134569,134689,135679,136789\}\\
941:304&0,0,0,0,0,e^{12},e^{34},e^{15},e^{16}+e^{23}+e^{47}&1/139(48,104,96,52,115,152,148,163,200)&\{123459,123489,123579,123789,2345689,23469,2356789,23679\}\\
941:305&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{37}+e^{26}+e^{15}&7/569(59,31,34,53,62,90,87,93,121)&\{123489,14679,268,37\}\\
941:306&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{47}+e^{26}+e^{15}&1/53(34,22,32,23,44,56,55,66,78)&\{\emptyset,13469,13679,47\}\\
941:307&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{47}+e^{16}+e^{35}&2/47(12,11,17,9,18,23,26,29,35)&\{234569,235679,4578,58\}\\
941:308&0,0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{16}+e^{37}+e^{45}&1/29(19,7,12,21,24,26,33,31,45)&\{124579,135678,234569,58\}\\
941:309&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{16}+e^{35}+e^{47}&1/129(52,84,78,55,110,136,133,162,188)&\{123459,123579,14567,156\}\\
941:330&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{26}+e^{37}&3/53(11,8,8,11,16,19,19,19,27)&\{\emptyset,12349,146789,23678\}\\
941:331&0,0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{25}+e^{37}+e^{16}&1/224(115,118,117,114,230,233,231,232,348)&\{124579,156,234569,357\}\\
941:332&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{23}+e^{47}+e^{16}&1/143(60,82,120,41,98,142,161,180,202)&\{123489,123789,234569,235679\}\\
941:333&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{26}+e^{37}+e^{14}&1/65(50,22,25,44,53,72,69,75,94)&\{123489,124579,1345689,14679\}\\
941:334&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{37}+e^{16}+e^{24}&1/4(2,2,1,4,1,4,5,3,6)&\{123489,124579,234569,246789\}\\
941:397a&0,0,0,0,0,e^{12},e^{13},e^{14},e^{37}+e^{26}+e^{15}+e^{48}&1/9(4,5,5,5,10,9,9,9,14)&\begin{array}{l}\{123459,123589,124579,125789,134569,135689,145679,156789,\\
2345678,23567,24568,256,34578,357,458,5\}\end{array}\\
941:397b&0,0,0,0,0,e^{12},- e^{13},e^{14},e^{26}+e^{15}+e^{37}+e^{48}&1/9(4,5,5,5,10,9,9,9,14)&\begin{array}{l}\{123459,123589,124579,125789,134569,135689,145679,156789,\\
2345678,23567,24568,256,34578,357,458,5\}\end{array}\\
941:401a&0,0,0,0,0,e^{12},e^{13},e^{24},e^{48}+e^{37}+e^{26}+e^{15}&5/161(18,16,16,17,32,34,34,33,50)&\{\emptyset,12349,12389,12479,12789,3478,37,48\}\\
941:401b&0,0,0,0,0,- e^{12},e^{13},e^{24},e^{37}+e^{48}+e^{26}+e^{15}&5/161(18,16,16,17,32,34,34,33,50)&\{\emptyset,12349,12389,12479,12789,3478,37,48\}\\
941:403&0,0,0,0,0,e^{12},e^{13},e^{24},e^{48}+e^{26}+e^{35}+e^{17}&5/109(10,12,14,11,20,22,24,23,34)&\{\emptyset,12349,12389,48\}\\
941:439&0,0,0,0,0,e^{12},e^{13},e^{45},e^{48}+e^{26}+e^{17}&1/204(84,117,150,91,136,201,234,227,318)&\{\emptyset,123459,123589,134569,135689,2468,26,48\}\\
941:440a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{37}+e^{26}+e^{48}&1/60(30,33,33,28,40,63,63,68,96)&\begin{array}{l}\{\emptyset,123459,123589,124579,125789,134569,135689,145679,\\
156789,234678,2367,2468,26,3478,37,48\}\end{array}\\
941:440b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{26}+e^{37}+e^{48}&1/60(30,33,33,28,40,63,63,68,96)&\begin{array}{l}\{\emptyset,123459,123589,124579,125789,134569,135689,145679,\\
156789,234678,2367,2468,26,3478,37,48\}\end{array}\\
941:449a&0,0,0,0,0,e^{12},e^{13},e^{45},e^{58}+e^{14}+e^{26}+e^{37}&5/47(6,4,4,8,3,10,10,11,14)&\{123459,123489,124579,124789,134569,134689,145679,146789\}\\
941:449b&0,0,0,0,0,- e^{12},e^{13},e^{45},e^{58}+e^{37}+e^{14}+e^{26}&5/47(6,4,4,8,3,10,10,11,14)&\{123459,123489,124579,124789,134569,134689,145679,146789\}\\
941:450&0,0,0,0,0,e^{12},e^{13},e^{45},e^{16}+e^{24}+e^{58}+e^{37}&5/164(12,26,19,24,13,38,31,37,50)&\{123459,123489,124579,124789\}\\
95:1&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}&1/11(6,6,7,7,12,13,13,13,13)&\begin{array}{l}\{\emptyset,1234,12389,12467,126789,134579,13578,14569,\\
1568,234568,23569,24578,2579,346789,367,489\}\end{array}\\
95:2&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{14}+e^{23}&7/12(1,1,1,1,2,2,2,2,2)&\{\emptyset,1234,12679,13589,145678,235678,24589,34679\}\\
94:6&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}&1/6(2,5,5,5,5,7,7,7,7)&\begin{array}{l}\{\emptyset,12345,12349,12358,12389,12457,12479,12578,\\
12789,13456,13469,13568,13689,14567,14679,15678,\\
16789,23456789,234678,235679,2367,245689,2468,2569,\\
26,345789,3478,3579,37,4589,48,59\}\end{array}\\
94:7&0,0,0,0,0,e^{12},e^{13},e^{14},e^{25}&1/13(6,8,10,10,9,14,16,16,17)&\begin{array}{l}\{\emptyset,12345,12349,12358,12389,12457,12479,12578,\\
12789,134569,1346,135689,1368,145679,1467,156789,\\
1678,2345678,2346789,23567,23679,24568,24689,256,\\
269,345789,3478,3579,37,4589,48,59\}\end{array}\\
94:8&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}&1/11(7,6,6,8,8,13,13,14,14)&\begin{array}{l}\{\emptyset,12345,12349,12358,12389,124579,1247,125789,\\
1278,134568,134689,1356,1369,1456789,14678,15679,\\
167,234567,234679,235678,236789,24569,246,25689,\\
268,34578,34789,357,379,4589,48,59\}\end{array}\\
94:9&0,0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}&1/11(6,6,7,9,9,12,13,13,15)&\begin{array}{l}\{\emptyset,12345,1239,124578,12789,13468,135689,1467,\\
15679,234679,23567,24689,2568,345789,378,459\}\end{array}\\
94:10&0,0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&1/9(4,6,6,7,8,10,10,11,12)&\begin{array}{l}\{\emptyset,12345,12358,12479,12789,13469,13689,14567,\\
15678,234678,2367,245689,2569,345789,3579,48\}\end{array}\\
94:11&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&1/14(7,8,10,10,11,15,17,18,18)&\begin{array}{l}\{\emptyset,12345,12358,12479,12789,134689,1369,145678,\\
1567,23467,23678,24569,25689,345789,3579,48\}\end{array}\\
94:12&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{23}&1/16(8,11,11,10,12,19,19,18,22)&\begin{array}{l}\{\emptyset,12345,1238,12479,125789,13469,135689,14567,\\
1678,2345678,2367,24689,2569,34789,3579,458\}\end{array}\\
94:13&0,0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14}&1/23(14,13,13,16,17,27,27,29,30)&\begin{array}{l}\{\emptyset,12345,12389,1247,125789,134568,1369,14678,\\
15679,234679,235678,24569,268,34789,357,4589\}\end{array}\\
94:14&0,0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34}&1/16(8,10,11,10,13,18,19,20,21)&\begin{array}{l}\{\emptyset,12345,12389,12479,12578,134568,1369,146789,\\
1567,23467,2356789,24569,268,3478,3579,4589\}\end{array}\\
94:15&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{45}&1/31(18,19,19,20,21,37,37,38,41)&\begin{array}{l}\{\emptyset,12345,12349,125789,1278,135689,1368,14567,\\
14679,235679,2367,24568,24689,34578,34789,59\}\end{array}\\
94:16&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}&1/23(12,15,16,13,17,27,29,28,29)&\begin{array}{l}\{\emptyset,12345,12349,1258,1289,13567,13679,145678,\\
146789,2356789,23678,245679,2467,34589,348,59\}\end{array}\\
94:17&0,0,0,0,0,e^{12},e^{13},e^{45},e^{35}+e^{24}&1/37(21,24,24,23,23,45,45,46,47)&\begin{array}{l}\{\emptyset,12345,1239,12478,125789,134689,13568,145679,\\
167,234567,23679,2468,25689,34789,3578,459\}\end{array}\\
94:18&0,0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{24}&1/12(6,7,8,9,10,13,14,15,16)&\{\emptyset,12345,12789,13568,14679,235679,2468,345789\}\\
94:19&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&1/17(9,11,10,12,13,20,19,21,23)&\{\emptyset,12345,125789,13568,145679,23679,2468,34789\}\\
94:20a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}&1/15(8,8,11,11,11,16,19,19,19)&\begin{array}{l}\{\emptyset,12345,12349,12578,12789,13567,13679,14568,\\
14689,235689,2368,245679,2467,345789,3478,59\}\end{array}\\
94:20b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{24}+e^{13},e^{15}&1/15(8,8,11,11,11,16,19,19,19)&\begin{array}{l}\{\emptyset,12345,12349,12578,12789,13567,13679,14568,\\
14689,235689,2368,245679,2467,345789,3478,59\}\end{array}\\
94:21&0,0,0,0,0,e^{12},e^{34},e^{23}+e^{14},e^{13}+e^{25}&1/24(15,13,16,14,18,28,30,29,31)&\{\emptyset,12345,1289,13678,145679,23679,245678,34589\}\\
94:22a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{35}&1/32(19,19,20,20,22,38,39,39,42)&\begin{array}{l}\{\emptyset,12345,12349,125789,1278,13567,13679,145689,\\
1468,23568,23689,245679,2467,34578,34789,59\}\end{array}\\
94:22b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{35}&1/32(19,19,20,20,22,38,39,39,42)&\begin{array}{l}\{\emptyset,12345,12349,125789,1278,13567,13679,145689,\\
1468,23568,23689,245679,2467,34578,34789,59\}\end{array}\\
94:23&0,0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35}&1/24(14,14,14,17,17,28,28,31,31)&\{\emptyset,12345,12389,14678,15679,234679,235678,4589\}\\
94:24&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{23}+e^{45}&1/13(7,8,9,9,8,15,16,16,17)&\{\emptyset,12345,1238,13469,135689,24689,2569,458\}\\
94:25&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{24}+e^{35}&1/22(12,13,14,16,15,25,26,28,29)&\{\emptyset,12345,12389,13469,13568,2468,2569,4589\}\\
94:26a&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{45}+e^{23}&1/19(11,12,12,12,12,23,23,24,24)&\begin{array}{l}\{\emptyset,12345,1238,12479,125789,134689,13569,145678,\\
167,234567,23678,2469,25689,34789,3579,458\}\end{array}\\
94:26b&0,0,0,0,0,e^{12},e^{13},e^{35}-e^{24},e^{45}+e^{23}&1/19(11,12,12,12,12,23,23,24,24)&\begin{array}{l}\{\emptyset,12345,1238,12479,125789,134689,13569,145678,\\
167,234567,23678,2469,25689,34789,3579,458\}\end{array}\\
94:27a&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35}&1/11(7,6,6,8,8,13,13,14,14)&\begin{array}{l}\{\emptyset,12345,12389,12478,12579,13469,13568,1456789,\\
167,234567,236789,2468,2569,3479,3578,4589\}\end{array}\\
94:27b&0,0,0,0,0,e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35}&1/11(7,6,6,8,8,13,13,14,14)&\begin{array}{l}\{\emptyset,12345,12389,12478,12579,13469,13568,1456789,\\
167,234567,236789,2468,2569,3479,3578,4589\}\end{array}\\
94:28&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{25}+e^{14}&1/17(10,10,11,11,11,20,22,21,21)&\{\emptyset,12345,1289,13468,1569,23469,2568,34589\}\\
94:29&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{45}&1/38(23,24,24,22,25,47,46,48,47)&\{\emptyset,12345,124789,13678,1569,23469,245678,35789\}\\
94:30&0,0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{14}&1/13(7,9,7,9,9,16,16,16,16)&\{\emptyset,12345,12478,136789,1569,23469,2456789,3578\}\\
94:31a&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34}+e^{15}&1/9(5,5,6,6,7,10,11,11,12)&\{\emptyset,12345,12578,13679,14689,235689,245679,3478\}\\
94:31b&0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{34}+e^{15}&1/9(5,5,6,6,7,10,11,11,12)&\{\emptyset,12345,12578,13679,14689,235689,245679,3478\}\\
94:32a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{34}+e^{12},e^{15}&1/33(20,20,20,20,23,40,40,40,43)&\begin{array}{l}\{\emptyset,12345,12349,12567,12679,13568,13689,14578,\\
14789,235789,2378,245689,2468,345679,3467,59\}\end{array}\\
94:32b&0,0,0,0,0,e^{23}+e^{14},e^{24}-e^{13},e^{34}+e^{12},e^{15}&1/33(20,20,20,20,23,40,40,40,43)&\begin{array}{l}\{\emptyset,12345,12349,12567,12679,13568,13689,14578,\\
14789,235789,2378,245689,2468,345679,3467,59\}\end{array}\\
94:33&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{25}&1/15(8,8,11,11,11,16,19,19,19)&\{\emptyset,12345,12789,345789\}\\
94:34&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{35}+e^{14}&1/27(16,15,18,19,17,31,34,33,35)&\{\emptyset,12345,13689,245689\}\\
94:35a&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{45}+e^{13}&1/39(24,23,25,24,25,47,48,49,49)&\{\emptyset,12345,12579,13678,14689,235689,245678,3479\}\\
94:35b&0,0,0,0,0,e^{12},e^{23}+e^{14},-e^{15}+e^{34},e^{13}+e^{45}&1/39(24,23,25,24,25,47,48,49,49)&\{\emptyset,12345,12579,13678,14689,235689,245678,3479\}\\
94:36&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{35},e^{23}+e^{45}&1/41(25,25,26,26,25,50,51,51,51)&\{\emptyset,12345,125789,34789\}\\
94:37&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{34}+e^{15},e^{45}+e^{23}&1/32(18,20,21,19,22,38,39,40,41)&\{\emptyset,12345,12579,3479\}\\
94:38a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{45}+e^{23}&1/40(24,25,25,24,26,49,49,50,50)&\{\emptyset,12345,12569,13579,14567,2367,2479,3469\}\\
94:38b&0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15},e^{23}+e^{45}&1/40(24,25,25,24,26,49,49,50,50)&\{\emptyset,12345,12569,13579,14567,2367,2479,3469\}\\
94:39a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{23}+e^{15},e^{25}+e^{14}&13/21(1,1,1,1,1,2,2,2,2)&\{\emptyset,12345,12689,345689\}\\
94:39b&\begin{array}{c}
0,0,0,0,0,-e^{13}+e^{24},\\
e^{34}+e^{12},e^{15}+e^{23},e^{25}+e^{14}
\end{array}
&13/21(1,1,1,1,1,2,2,2,2)&\{\emptyset,12345,12689,345689\}\\
94:40&0,0,0,0,0,e^{34}+e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{45}+e^{13}&13/21(1,1,1,1,1,2,2,2,2)&\{\emptyset,12345\}\\
9321:4&0,0,0,0,0,0,e^{12},e^{17},e^{18}+e^{34}+e^{56}&1/39(11,27,30,30,30,30,38,49,60)&\begin{array}{l}\{\emptyset,1234568,12348,12568,128,13579,13679,14579,\\
14679,235789,236789,245789,246789,34,3456,56\}\end{array}\\
9321:8&0,0,0,0,0,0,e^{12},e^{17},e^{56}+e^{34}+e^{27}+e^{18}&5/32(2,4,5,5,5,5,6,8,10)&\{\emptyset,13579,13679,14579,14679,34,3456,56\}\\
932:10&0,0,0,0,0,0,e^{12},e^{17},e^{56}+e^{34}+e^{27}&1/39(14,23,30,30,30,30,37,51,60)&\begin{array}{l}\{\emptyset,123589,123689,124589,124689,13579,13679,14579,\\
14679,2345678,23478,25678,278,34,3456,56\}\end{array}\\
932:11&0,0,0,0,0,0,e^{12},e^{34}+e^{17},e^{27}+e^{56}&8/33(2,2,3,3,3,3,4,6,6)&\begin{array}{l}\{\emptyset,123589,123689,124589,124689,134579,134679,1579,\\
1679,235678,2378,245678,2478,34,3456,56\}\end{array}\\
932:13&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{35}+e^{46}&1/48(20,26,33,33,39,39,46,66,72)&\{\emptyset,123689,124589,13479,15679,23578,24678,3456\}\\
932:16&0,0,0,0,0,0,e^{12},e^{13}+e^{27},e^{56}+e^{17}+e^{34}&1/293(169,110,220,228,224,224,279,389,448)&\{\emptyset,124589,124689,15678,178,24579,24679,56\}\\
932:17&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{27}+e^{13}+e^{56}&4/29(4,3,6,5,5,5,7,11,10)&\{123589,123689,134579,134679,235678,2378,34,3456\}\\
932:18&0,0,0,0,0,0,e^{12},e^{17}+e^{34},e^{15}+e^{27}+e^{36}&1/81(37,39,49,64,78,66,76,113,115)&\{\emptyset,12389,124689,13479,1679,23678,2478,346\}\\
932:19a&0,0,0,0,0,0,e^{12},e^{35}+e^{46}+e^{17},e^{34}+e^{56}+e^{27}&8/33(2,2,3,3,3,3,4,6,6)&\{\emptyset,123689,124589,13579,14679,23478,25678,3456\}\\
932:19b&0,0,0,0,0,0,e^{12},e^{46}-e^{35}+e^{17},e^{56}+e^{34}+e^{27}&8/33(2,2,3,3,3,3,4,6,6)&\{\emptyset,123689,124589,13579,14679,23478,25678,3456\}\\
932:20&0,0,0,0,0,0,e^{12},e^{13}+e^{27},e^{24}+e^{17}+e^{56}&1/227(111,100,200,222,161,161,211,311,322)&\{\emptyset,12589,12689,15678,178,2579,2679,56\}\\
932:22&0,0,0,0,0,0,e^{12},e^{45}+e^{27}+e^{13},e^{56}+e^{34}+e^{17}&1/163(89,67,134,111,112,133,156,223,245)&\{123589,13478,23679,3456\}\\
932:23a&0,0,0,0,0,0,e^{12},e^{23}+e^{17}+e^{45},e^{13}+e^{27}+e^{46}&1/51(24,24,48,31,41,41,48,72,72)&\{\emptyset,12489,125689,14579,1679,24678,2578,456\}\\
932:23b&0,0,0,0,0,0,e^{12},-e^{17}+e^{45}+e^{23},e^{27}+e^{46}+e^{13}&1/51(24,24,48,31,41,41,48,72,72)&\{\emptyset,12489,125689,14579,1679,24678,2578,456\}\\
932:24&0,0,0,0,0,0,e^{12},e^{17}+e^{35}+e^{24},e^{27}+e^{46}+e^{13}&8/17(1,1,2,2,1,1,2,3,3)&\{123489,134579,234678,3456\}\\
931:22&0,0,0,0,0,0,e^{12},e^{35}+e^{46},e^{34}+e^{17}&1/39(14,26,27,27,30,30,40,57,54)&\begin{array}{l}\{\emptyset,12359,123689,124589,12469,134567,13478,15678,\\
17,23579,236789,245789,24679,3456,348,568\}\end{array}\\
931:30&0,0,0,0,0,0,e^{12},e^{34},e^{46}+e^{35}+e^{17}&1/24(10,16,15,15,21,21,26,30,36)&\begin{array}{l}\{\emptyset,12349,123689,124589,12569,134567,13578,14678,\\
17,23479,236789,245789,25679,3456,358,468\}\end{array}\\
931:31&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{36}+e^{17}&1/11(5,7,9,7,7,8,12,14,17)&\begin{array}{l}\{123489,123589,124569,1269,134678,135678,1457,17,\\
234579,2379,246789,256789,3456,36,48,58\}\end{array}\\
931:32&0,0,0,0,0,0,e^{12},e^{35}+e^{14},e^{36}+e^{17}&1/19(7,13,11,18,14,16,20,25,27)&\begin{array}{l}\{\emptyset,123459,12389,12469,125689,134567,13678,147,\\
1578,234789,23579,2456789,2679,3468,356,458\}\end{array}\\
931:33&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{27}+e^{36}&2/47(15,10,17,16,16,18,25,32,35)&\begin{array}{l}\{\emptyset,123459,1239,124689,125689,134579,1379,146789,\\
156789,234678,235678,2457,27,3468,3568,45\}\end{array}\\
931:34&0,0,0,0,0,0,e^{12},e^{14}+e^{35},e^{36}+e^{27}&1/18(10,8,11,15,14,15,18,25,26)&\begin{array}{l}\{\emptyset,123459,12389,12469,125689,134579,13789,14679,\\
156789,234678,23567,24578,27,3468,356,458\}\end{array}\\
931:35&0,0,0,0,0,0,e^{12},e^{56}+e^{13}+e^{24},e^{17}&1/41(16,23,42,35,29,29,39,58,55)&\begin{array}{l}\{123589,123689,124569,1249,134578,134678,1567,17,\\
2345679,23479,25789,26789,3,356,458,468\}\end{array}\\
931:36&0,0,0,0,0,0,e^{12},e^{56}+e^{34},e^{27}+e^{13}&1/47(30,17,34,36,35,35,47,70,64)&\begin{array}{l}\{\emptyset,124589,124689,12569,129,145789,146789,15679,\\
179,24578,24678,2567,27,458,468,56\}\end{array}\\
931:37a&0,0,0,0,0,0,e^{12},e^{34}+e^{56},e^{35}+e^{46}+e^{17}&1/21(8,14,15,15,15,15,22,30,30)&\begin{array}{l}\{\emptyset,12349,123689,124589,12569,134567,13578,14678,\\
17,23479,236789,245789,25679,3456,358,468\}\end{array}\\
931:37b&0,0,0,0,0,0,e^{12},e^{56}-e^{34},e^{17}+e^{46}+e^{35}&1/21(8,14,15,15,15,15,22,30,30)&\begin{array}{l}\{\emptyset,12349,123689,124589,12569,134567,13578,14678,\\
17,23479,236789,245789,25679,3456,358,468\}\end{array}\\
931:42&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{34}+e^{56}&1/31(13,22,22,26,24,24,35,35,48)&\begin{array}{l}\{\emptyset,12359,12369,124589,124689,134567,1347,15678,\\
178,235789,236789,24579,24679,34568,348,56\}\end{array}\\
931:43&0,0,0,0,0,0,e^{12},e^{13},e^{56}+e^{34}+e^{27}&1/68(36,35,46,60,53,53,71,82,106)&\begin{array}{l}\{\emptyset,12359,12369,124589,124689,13579,13679,145789,\\
146789,2345678,23478,2567,27,34568,348,56\}\end{array}\\
931:44&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{17}&1/68(31,38,60,53,50,50,69,91,100)&\begin{array}{l}\{\emptyset,123459,123469,12589,12689,13567,137,145678,\\
1478,235789,236789,24579,24679,34568,348,56\}\end{array}\\
931:45&0,0,0,0,0,0,e^{12},e^{34},e^{27}+e^{56}+e^{13}&1/11(8,4,8,7,8,8,12,15,16)&\begin{array}{l}\{123459,123469,123589,123689,134579,134679,135789,136789,\\
234567,2347,235678,2378,34,3456,3568,38\}\end{array}\\
931:46&0,0,0,0,0,0,e^{12},e^{34},e^{15}+e^{27}+e^{36}&1/27(16,12,16,19,24,24,28,35,40)&\begin{array}{l}\{\emptyset,12349,12389,124689,1269,13479,13789,146789,\\
1679,23467,23678,2478,27,346,368,48\}\end{array}\\
931:47&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{16}+e^{27}&1/27(14,12,24,19,19,24,26,38,38)&\begin{array}{l}\{\emptyset,123459,1239,12489,12589,134579,1379,14789,\\
15789,23478,23578,2457,27,348,358,45\}\end{array}\\
931:48&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{17}+e^{26}&1/19(8,11,18,13,13,16,19,26,27)&\begin{array}{l}\{\emptyset,123459,1239,12489,12589,13457,137,1478,\\
1578,234789,235789,24579,279,348,358,45\}\end{array}\\
931:51&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{17}+e^{56}+e^{34}&1/83(34,56,71,53,52,72,90,105,124)&\{\emptyset,12369,124689,134567,15678,235789,24579,348\}\\
931:52&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{56}+e^{34}+e^{27}&1/297(170,136,231,211,190,252,306,401,442)&\{\emptyset,12369,124689,13679,146789,23478,27,348\}\\
931:53&0,0,0,0,0,0,e^{12},e^{24}+e^{13}+e^{56},e^{34}+e^{17}&2/43(10,13,18,15,14,14,23,28,33)&\{123589,123689,124569,1249,134578,134678,1567,17\}\\
931:54&0,0,0,0,0,0,e^{12},e^{46}+e^{13}+e^{25},e^{17}+e^{34}&1/17(8,9,15,10,14,13,17,23,25)&\{123689,124569,134578,17,23579,24789,346,568\}\\
931:55&0,0,0,0,0,0,e^{12},e^{15}+e^{46}+e^{23},e^{17}+e^{34}&1/227(91,137,176,143,222,170,228,313,319)&\{\emptyset,12359,12489,13478,157,2379,245789,3458\}\\
931:56&0,0,0,0,0,0,e^{12},e^{34}+e^{56},e^{27}+e^{45}+e^{13}&1/293(190,110,220,207,203,224,300,427,410)&\{\emptyset,124689,12569,146789,15679,24578,27,458\}\\
931:58&0,0,0,0,0,0,e^{12},e^{13},e^{17}+e^{24}+e^{56}&1/37(16,24,29,32,28,28,40,45,56)&\begin{array}{l}\{\emptyset,12359,12369,12589,12689,13567,137,15678,\\
178,235789,236789,2579,2679,3568,38,56\}\end{array}\\
931:61&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{34}+e^{17}&1/21(10,12,17,15,16,16,22,27,32)&\{\emptyset,235789,236789,24579,24679,34568,348,56\}\\
931:62&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{46}+e^{35}+e^{17}&1/59(29,33,44,40,47,51,62,73,91)&\{\emptyset,12349,125689,1357,14678,236789,24579,34568\}\\
931:63&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{27}+e^{36}+e^{14}&2/43(15,8,15,16,14,16,23,30,31)&\{123459,124689,134579,146789,234678,2457,3468,45\}\\
931:64&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{27}+e^{34}&1/11(6,5,9,7,8,10,11,15,16)&\{\emptyset,1239,12489,1379,14789,23478,27,348\}\\
931:65&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{23}+e^{17}+e^{46}&1/227(99,137,198,135,162,200,236,297,335)&\{\emptyset,12489,125689,14678,1578,24579,2679,456\}\\
931:66&0,0,0,0,0,0,e^{12},e^{45}+e^{13},e^{17}+e^{36}+e^{24}&1/8(3,6,7,6,4,5,9,10,12)&\{123489,124569,134678,1457,234579,246789,3456,48\}\\
931:67&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{17}+e^{26}+e^{34}&1/227(100,135,198,137,161,200,235,298,335)&\{\emptyset,1239,12489,13457,1578,235789,24579,348\}\\
931:68&0,0,0,0,0,0,e^{12},e^{34}+e^{15},e^{46}+e^{27}+e^{13}&1/17(10,7,14,10,14,14,17,24,24)&\{123459,123689,134579,136789,23467,23578,346,358\}\\
931:70&0,0,0,0,0,0,e^{12},e^{56}+e^{14}+e^{23},e^{13}+e^{27}&1/26(13,12,24,23,18,18,25,36,37)&\{124569,1249,15789,16789,2567,27,458,468\}\\
931:71&0,0,0,0,0,0,e^{12},e^{36}+e^{25}+e^{14},e^{27}+e^{13}&1/19(11,7,14,16,20,13,18,27,25)&\{123469,123589,1345679,13789,234578,2367,348,356\}\\
931:72&0,0,0,0,0,0,e^{12},e^{46}+e^{13}+e^{25},e^{17}+e^{56}+e^{34}&1/461(216,257,401,288,360,329,473,617,689)&\{123689,17,23579,568\}\\
931:73&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{36}+e^{15}+e^{27}&1/29(17,13,20,24,26,23,30,37,43)&\{\emptyset,12349,12689,1379,146789,23678,247,3468\}\\
931:74&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{17}+e^{23}+e^{56}&1/67(30,38,60,52,49,49,68,90,98)&\{123459,123469,13567,137,235789,236789,34568,348\}\\
931:77&0,0,0,0,0,0,e^{12},e^{14}+e^{25}+e^{36},e^{13}+e^{45}+e^{27}&2/31(11,6,12,9,14,8,17,20,23)&\{123469,123589,234578,2367\}\\
931:79&0,0,0,0,0,0,e^{12},e^{16}+e^{24}+e^{35},e^{13}+e^{27}+e^{45}&1/14(8,6,12,13,7,11,14,19,20)&\{123489,123569,345,368\}\\
931:89a&0,0,0,0,0,0,e^{12},e^{13},e^{38}+e^{27}+e^{56}+e^{14}&5/19(2,2,2,4,3,3,4,4,6)&\begin{array}{l}\{123459,123469,124589,124689,134579,134679,145789,146789,\\
2345678,23478,24567,247,34568,348,4,456\}\end{array}\\
931:89b&0,0,0,0,0,0,- e^{12},e^{13},e^{56}+e^{27}+e^{38}+e^{14}&5/19(2,2,2,4,3,3,4,4,6)&\begin{array}{l}\{123459,123469,124589,124689,134579,134679,145789,146789,\\
2345678,23478,24567,247,34568,348,4,456\}\end{array}\\
931:90&0,0,0,0,0,0,e^{12},e^{13},e^{38}+e^{17}+e^{24}+e^{56}&5/44(4,6,5,8,7,7,10,9,14)&\{\emptyset,12359,12369,12589,12689,3568,38,56\}\\
931:96&0,0,0,0,0,0,e^{12},e^{34},e^{17}+e^{56}+e^{38}&1/15(7,10,7,10,12,12,17,17,24)&\begin{array}{l}\{\emptyset,123459,123469,124589,124689,135678,1378,1567,\\
17,234579,234679,245789,246789,3568,38,56\}\end{array}\\
931:102&0,0,0,0,0,0,e^{12},e^{34},e^{48}+e^{56}+e^{27}+e^{13}&5/13(2,1,2,1,2,2,3,3,4)&\{123459,123469,123589,123689,134579,134679,135789,136789\}\\
931:103&0,0,0,0,0,0,e^{12},e^{34},e^{36}+e^{48}+e^{15}+e^{27}&5/32(4,3,4,3,6,6,7,7,10)&\{\emptyset,12349,12389,13479,13789,2478,27,48\}\\
93:22&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{56}&1/13(6,10,10,12,9,9,16,16,18)&\begin{array}{l}\{\emptyset,1234,123456,12359,12369,124568,1248,12589,\\
12689,134567,1347,13579,13679,145678,1478,15789,\\
16789,2345789,2346789,235678,2378,24579,24679,2567,\\
27,34589,34689,3568,38,459,469,56\}\end{array}\\
93:23&0,0,0,0,0,0,e^{12},e^{13},e^{56}+e^{24}&1/11(6,7,8,9,8,8,13,14,16)&\begin{array}{l}\{\emptyset,1234,123456,12359,12369,124568,1248,12589,\\
12689,134579,134679,13567,137,145789,146789,15678,\\
178,2345678,23478,235789,236789,24567,247,2579,\\
2679,34589,34689,3568,38,459,469,56\}\end{array}\\
93:26&0,0,0,0,0,0,e^{12},e^{34},e^{15}+e^{36}&1/11(6,8,6,8,9,9,14,14,15)&\begin{array}{l}\{\emptyset,123456,12349,123568,12389,12458,124689,125,\\
1269,134567,13479,135678,13789,14578,146789,157,\\
1679,234579,23467,235789,23678,2456789,2478,25679,\\
27,3459,346,3589,368,45689,48,569\}\end{array}\\
93:27&0,0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23}+e^{56}&1/14(7,10,10,13,10,10,17,17,20)&\begin{array}{l}\{\emptyset,1234,123456,12589,12689,13579,13679,145678,\\
1478,235678,2378,24579,24679,34589,34689,56\}\end{array}\\
93:28&0,0,0,0,0,0,e^{12},e^{13},e^{36}+e^{25}+e^{14}&1/11(6,7,7,10,9,9,13,13,16)&\begin{array}{l}\{\emptyset,123456,1239,12458,12689,13467,13579,1478,\\
156789,234789,235678,24679,257,34589,368,4569\}\end{array}\\
93:29&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{26}+e^{15}&3/11(2,2,3,3,3,3,4,5,5)&\begin{array}{l}\{\emptyset,123456,12349,12568,1289,1357,13679,14578,\\
146789,235789,23678,24579,2467,345689,348,569\}\end{array}\\
93:30&0,0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{56}&1/31(18,19,24,25,21,21,37,43,42)&\begin{array}{l}\{\emptyset,1234,123456,12589,12689,135678,1378,14579,\\
14679,23579,23679,245678,2478,34589,34689,56\}\end{array}\\
93:31&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{36}+e^{15}&1/23(14,13,16,17,19,17,27,30,33)&\begin{array}{l}\{\emptyset,123456,12349,1258,12689,13567,1379,14578,\\
146789,235789,23678,245679,247,34589,3468,569\}\end{array}\\
93:32&0,0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{36}&1/16(8,11,10,13,14,12,19,21,22)&\begin{array}{l}\{\emptyset,123456,12349,1258,12689,135678,13789,1457,\\
14679,23579,2367,2456789,2478,34589,3468,569\}\end{array}\\
93:34&0,0,0,0,0,0,e^{12},e^{34},e^{25}+e^{46}+e^{13}&1/23(16,13,16,13,19,19,29,29,32)&\begin{array}{l}\{\emptyset,123456,12358,12489,1269,13467,1378,145789,\\
15679,23479,236789,245678,257,3459,35689,468\}\end{array}\\
93:35&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{34}&1/31(19,19,22,22,22,22,38,41,44)&\begin{array}{l}\{\emptyset,1234,123456,12568,128,13579,13679,145789,\\
146789,235789,236789,24579,24679,34568,348,56\}\end{array}\\
93:36&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{46}&1/37(23,23,24,24,29,29,46,47,53)&\begin{array}{l}\{\emptyset,123456,12349,125689,128,1357,13679,145789,\\
14678,23578,236789,24579,2467,34568,3489,569\}\end{array}\\
93:39&0,0,0,0,0,0,e^{12},e^{34}+e^{15},e^{13}+e^{46}&1/23(12,17,18,13,19,17,29,31,30)&\begin{array}{l}\{\emptyset,123456,1238,12489,12569,134567,1378,14789,\\
15679,23479,2356789,245678,27,349,35689,4568\}\end{array}\\
93:40&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{23}+e^{46}&1/37(23,23,27,21,29,29,46,50,50)&\begin{array}{l}\{\emptyset,123,123456,12489,125689,134579,13679,14678,\\
1578,234678,23578,24579,2679,3489,35689,456\}\end{array}\\
93:42&0,0,0,0,0,0,e^{12},e^{15}+e^{34},e^{46}+e^{23}&1/37(21,24,27,23,29,28,45,50,51)&\begin{array}{l}\{\emptyset,123456,1238,12489,12569,134579,136789,14678,\\
157,23467,23578,245789,2679,349,35689,4568\}\end{array}\\
93:43&0,0,0,0,0,0,e^{34}+e^{12},e^{15},e^{46}+e^{23}&1/31(18,22,21,19,22,24,40,40,43)&\begin{array}{l}\{\emptyset,123456,123468,12569,12689,135679,136789,14567,\\
14678,23578,237,245789,2479,34589,349,58\}\end{array}\\
93:44a&0,0,0,0,0,0,e^{12},e^{24}+e^{13},e^{56}+e^{14}+e^{23}&1/32(19,19,25,25,22,22,38,44,44)&\begin{array}{l}\{\emptyset,1234,123456,12589,12689,13579,13679,145678,\\
1478,235678,2378,24579,24679,34589,34689,56\}\end{array}\\
93:44b&0,0,0,0,0,0,e^{12},e^{24}-e^{13},e^{56}+e^{23}+e^{14}&1/32(19,19,25,25,22,22,38,44,44)&\begin{array}{l}\{\emptyset,1234,123456,12589,12689,13579,13679,145678,\\
1478,235678,2378,24579,24679,34589,34689,56\}\end{array}\\
93:45&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{46}+e^{23}&1/17(9,11,13,11,15,13,20,22,24)&\{\emptyset,123456,12689,13679,145678,2378,24579,34589\}\\
93:46&0,0,0,0,0,0,e^{12},e^{13}+e^{24},e^{26}+e^{34}+e^{15}&1/7(4,4,5,5,6,6,8,9,10)&\{\emptyset,123456,12568,13679,146789,235789,24579,348\}\\
93:48a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{26}+e^{15}&3/19(4,4,4,4,5,5,8,8,9)&\begin{array}{l}\{\emptyset,123456,12349,12567,1279,1358,13689,14578,\\
146789,235789,23678,24589,2468,345679,347,569\}\end{array}\\
93:48b&0,0,0,0,0,0,-e^{13}+e^{24},e^{34}+e^{12},e^{26}+e^{15}&3/19(4,4,4,4,5,5,8,8,9)&\begin{array}{l}\{\emptyset,123456,12349,12567,1279,1358,13689,14578,\\
146789,235789,23678,24589,2468,345679,347,569\}\end{array}\\
93:49a&0,0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{15}+e^{26}&1/11(6,6,8,8,9,9,14,14,15)&\begin{array}{l}\{\emptyset,123456,12349,125678,12789,1357,13679,1458,\\
14689,23589,2368,24579,2467,3456789,3478,569\}\end{array}\\
93:49b&0,0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{15}+e^{26}&1/11(6,6,8,8,9,9,14,14,15)&\begin{array}{l}\{\emptyset,123456,12349,125678,12789,1357,13679,1458,\\
14689,23589,2368,24579,2467,3456789,3478,569\}\end{array}\\
93:51&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{46}+e^{12}&1/63(44,38,43,37,49,45,81,87,82)&\{\emptyset,123456,1278,13679,14589,23689,24579,345678\}\\
93:52&0,0,0,0,0,0,e^{34}+e^{12},e^{13}+e^{25},e^{26}+e^{14}&3/38(9,7,8,8,10,10,16,17,17)&\{\emptyset,123456,1289,13679,14578,23678,24579,345689\}\\
93:54&0,0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{26}&1/13(7,7,10,10,10,10,17,17,17)&\{\emptyset,123456,12789,13689,1457,2367,24589,3456789\}\\
93:55&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{56}+e^{14}+e^{23}&1/38(23,24,28,29,22,30,47,51,52)&\{\emptyset,123456,12589,13679,1478,235678,24579,34689\}\\
93:57a&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{14}+e^{26}+e^{35}&1/19(12,11,14,14,12,15,23,26,26)&\begin{array}{l}\{\emptyset,123456,1239,12468,12589,13457,13679,1478,\\
156789,234789,235678,24579,267,34689,358,4569\}\end{array}\\
93:57b&0,0,0,0,0,0,e^{12},e^{45}-e^{13},e^{35}+e^{26}+e^{14}&1/19(12,11,14,14,12,15,23,26,26)&\begin{array}{l}\{\emptyset,123456,1239,12468,12589,13457,13679,1478,\\
156789,234789,235678,24579,267,34689,358,4569\}\end{array}\\
93:58&0,0,0,0,0,0,e^{12},e^{13}+e^{45},e^{35}+e^{24}+e^{16}&1/13(7,9,10,9,8,11,16,17,18)&\{\emptyset,123456,1239,12468,12589,34689,358,4569\}\\
93:59&0,0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{56}+e^{14}&1/112(72,73,79,78,66,84,151,145,150)&\{\emptyset,123456,12679,13689,145678,2378,24589,34579\}\\
93:60&0,0,0,0,0,0,e^{12}+e^{34},e^{15}+e^{23},e^{14}+e^{56}&1/79(52,53,49,56,50,58,105,102,108)&\{\emptyset,123456,12689,136789,14567,237,245789,34589\}\\
93:62&0,0,0,0,0,0,e^{14}+e^{23},e^{35}+e^{12},e^{16}+e^{45}&1/29(17,20,18,21,19,23,38,37,40)&\{\emptyset,123456,1267,13678,14568,238,24578,3457\}\\
93:63&0,0,0,0,0,0,e^{12},e^{34}+e^{56},e^{25}+e^{13}+e^{46}&1/79(50,50,56,53,56,53,100,109,106)&\{\emptyset,123456,12358,145789,15679,23479,236789,468\}\\
93:64a&0,0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{26},e^{34}+e^{56}&2/3(1,1,1,1,1,1,2,2,2)&\begin{array}{l}\{\emptyset,123456,12348,12567,1278,1359,13689,14579,\\
146789,235789,23679,24589,2469,345678,347,568\}\end{array}\\
93:64b&0,0,0,0,0,0,e^{24}-e^{13},e^{26}+e^{15},e^{56}+e^{34}&2/3(1,1,1,1,1,1,2,2,2)&\begin{array}{l}\{\emptyset,123456,12348,12567,1278,1359,13689,14579,\\
146789,235789,23679,24589,2469,345678,347,568\}\end{array}\\
93:65a&0,0,0,0,0,0,e^{13}+e^{24},e^{26}+e^{15},e^{46}+e^{35}&2/3(1,1,1,1,1,1,2,2,2)&\begin{array}{l}\{\emptyset,123456,123489,125679,1278,135,13689,14579,\\
14678,23578,23679,24589,246,345678,3479,5689\}\end{array}\\
93:65b&0,0,0,0,0,0,e^{24}-e^{13},e^{26}+e^{15},e^{35}+e^{46}&2/3(1,1,1,1,1,1,2,2,2)&\begin{array}{l}\{\emptyset,123456,123489,125679,1278,135,13689,14579,\\
14678,23578,23679,24589,246,345678,3479,5689\}\end{array}\\
93:68a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{46}+e^{15}+e^{23}&1/23(13,16,16,13,19,19,29,29,32)&\{\emptyset,123456,12679,13689,145678,2378,24589,34579\}\\
93:68b&0,0,0,0,0,0,e^{24}-e^{13},e^{12}+e^{34},e^{15}+e^{23}+e^{46}&1/23(13,16,16,13,19,19,29,29,32)&\{\emptyset,123456,12679,13689,145678,2378,24589,34579\}\\
93:69a&0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{14}+e^{56}+e^{23}&1/113(73,73,79,79,67,85,152,146,152)&\{\emptyset,123456,12679,13689,145678,2378,24589,34579\}\\
93:69b&0,0,0,0,0,0,-e^{13}+e^{24},e^{35}+e^{12},e^{14}+e^{23}+e^{56}&1/113(73,73,79,79,67,85,152,146,152)&\{\emptyset,123456,12679,13689,145678,2378,24589,34579\}\\
93:70&0,0,0,0,0,0,e^{24}+e^{13},e^{35}+e^{12},e^{36}+e^{25}+e^{14}&1/41(29,25,23,27,31,33,52,54,56)&\{\emptyset,123456,12679,34579\}\\
93:73&0,0,0,0,0,0,e^{12},e^{15}+e^{46}+e^{23},e^{56}+e^{13}+e^{24}&1/41(25,25,31,31,31,25,50,56,56)&\{\emptyset,123456,12689,34589\}\\
93:75&0,0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{56},e^{15}+e^{23}+e^{46}&1/401(265,259,277,283,271,253,542,524,536)&\{\emptyset,123456,13689,24589\}\\
93:76a&0,0,0,0,0,0,e^{24}+e^{13},e^{56}+e^{12},e^{34}+e^{26}+e^{15}&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456,12567,13689,146789,235789,24589,347\}\\
93:76b&0,0,0,0,0,0,e^{13}+e^{24},e^{56}-e^{12},e^{26}+e^{34}+e^{15}&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456,12567,13689,146789,235789,24589,347\}\\
93:78a&0,0,0,0,0,0,e^{13}+e^{24},e^{26}+e^{15},e^{14}+e^{23}+e^{56}&1/43(26,26,32,32,29,29,58,55,58)&\{\emptyset,123456,12348,1359,13689,24589,2469,568\}\\
93:78b&0,0,0,0,0,0,e^{24}-e^{13},e^{15}+e^{26},e^{14}+e^{23}+e^{56}&1/43(26,26,32,32,29,29,58,55,58)&\{\emptyset,123456,12348,1359,13689,24589,2469,568\}\\
93:82a&0,0,0,0,0,0,e^{34}+e^{12},e^{46}+e^{15}+e^{23},e^{56}+e^{24}+e^{13}&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456,12689,34589\}\\
93:82b&
\begin{array}{c}
0,0,0,0,0,0,\\
-e^{12}+e^{34},e^{15}+e^{23}+e^{46},e^{24}+e^{13}+e^{56}
\end{array}
&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456,12689,34589\}\\
921:6&0,0,0,0,0,0,0,e^{12},e^{67}+e^{45}+e^{28}+e^{13}&5/31(4,3,6,5,5,5,5,7,10)&\begin{array}{l}\{\emptyset,12469,12479,12569,12579,14689,14789,15689,\\
15789,245678,2458,2678,28,45,4567,67\}\end{array}\\
92:14&0,0,0,0,0,0,0,e^{12},e^{45}+e^{67}+e^{13}&1/13(8,9,12,10,10,10,10,17,20)&\begin{array}{l}\{\emptyset,123,12345,1234567,12367,12469,12479,12569,\\
12579,1345678,13458,13678,138,14689,14789,15689,\\
15789,234689,234789,235689,235789,245678,2458,2678,\\
28,3469,3479,3569,3579,45,4567,67\}\end{array}\\
92:15&0,0,0,0,0,0,0,e^{12}+e^{34},e^{67}+e^{15}&1/11(7,9,8,8,9,8,8,16,16)&\begin{array}{l}\{\emptyset,12345,1234567,123469,123479,125,12567,1269,\\
1279,135678,1358,13689,13789,145678,1458,14689,\\
14789,235689,235789,23678,238,245689,245789,24678,\\
248,34,34569,34579,3467,569,579,67\}\end{array}\\
92:16&0,0,0,0,0,0,0,e^{34}+e^{12},e^{13}+e^{25}+e^{67}&1/23(18,15,16,17,19,17,17,33,34)&\begin{array}{l}\{\emptyset,12345,1234567,1269,1279,13678,138,145689,\\
145789,23689,23789,245678,2458,34569,34579,67\}\end{array}\\
92:17&0,0,0,0,0,0,0,e^{34}+e^{12},e^{37}+e^{15}+e^{26}&1/16(11,11,10,12,13,13,14,22,24)&\begin{array}{l}\{\emptyset,1234567,12349,1256,1279,13578,13689,1458,\\
146789,23589,23678,245789,2468,34569,347,5679\}\end{array}\\
92:18a&0,0,0,0,0,0,0,e^{13}+e^{56}+e^{24},e^{12}+e^{57}+e^{34}&1/11(8,8,8,8,7,9,9,16,16)&\begin{array}{l}\{\emptyset,1234,1234567,12578,1268,13569,1379,14589,\\
146789,23589,236789,24569,2479,34578,3468,567\}\end{array}\\
92:18b&0,0,0,0,0,0,0,e^{56}-e^{13}+e^{24},e^{57}+e^{34}+e^{12}&1/11(8,8,8,8,7,9,9,16,16)&\begin{array}{l}\{\emptyset,1234,1234567,12578,1268,13569,1379,14589,\\
146789,23589,236789,24569,2479,34578,3468,567\}\end{array}\\
92:19&0,0,0,0,0,0,0,e^{46}+e^{25}+e^{13},e^{57}+e^{34}+e^{12}&1/13(9,10,10,9,9,10,10,19,19)&\{\emptyset,1234567,1268,1379,14589,236789,24569,34578\}\\
91:4&0,0,0,0,0,0,0,0,e^{12}+e^{34}+e^{56}+e^{78}&5/6(1,1,1,1,1,1,1,1,2)&\begin{array}{l}\{\emptyset,12,1234,123456,12345678,123478,1256,125678,\\
1278,13579,13589,13679,13689,14579,14589,14679,\\
14689,23579,23589,23679,23689,24579,24589,24679,\\
24689,34,3456,345678,3478,56,5678,78\}\end{array}\\[-7pt]


==> anc/Sources/9corankgt0.tex <==
97654321:12&0,0, a_1 e^{12},e^{13},- e^{14} {(-1+a_1)},e^{15},e^{16}+e^{23},e^{17}+e^{24},e^{18}+e^{34}+e^{25}&61/493(1,4,5,6,7,8,9,10,11)&\{\emptyset,13579\}  \\
97654321:21&0,0,e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{16}+e^{24},e^{34}+e^{17},e^{26}+e^{18}+e^{35}&53/381(1,3,4,5,6,7,8,9,10)&\{\emptyset,12468\}  \\
97654321:25&\begin{array}{c}
0,0, {(-1+a_5)} e^{12},e^{13},e^{14},\\
- {(-2+a_5)} e^{15}+e^{23},e^{16}+e^{24},e^{25}+e^{34}+ e^{17} a_5,e^{18}+e^{26}+e^{35}
\end{array}&53/381(1,3,4,5,6,7,8,9,10)&\{\emptyset,12468\}  \\
97654321:31&0,0,e^{12},e^{13},e^{14}-e^{23},-e^{15}+e^{24},e^{34}+e^{16},e^{35}+e^{17}+e^{26},e^{45}+e^{18}+e^{27}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
97654321:40&\begin{array}{c}
0,0,e^{12},\frac{1}{2}  e^{13},\frac{3}{2} e^{14}+e^{23},\\
\frac{1}{2} e^{15}+e^{24},\frac{5}{2} e^{16}+e^{34}+e^{25},\frac{3}{2} e^{17}+e^{35}+e^{26},e^{18}+e^{36}+e^{45}
\end{array}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
97654321:42&\begin{array}{c}
0,0,e^{12},\frac{3}{5}  e^{13},-3 e^{23}+e^{14},\\
-2 e^{24}+\frac{2}{5} e^{15},-e^{16}+e^{25}+e^{34},e^{35}+e^{17},e^{36}+e^{45}+e^{27}+e^{18}
\end{array}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
97654321:43&\begin{array}{c}
0,0,-2 \frac{ {(a_8-a_8^{2})} e^{12}}{ {(2+a_8)} {(-1+2 a_8)}},\\
\frac{ {(-1+a_8)} e^{13}}{-1+2 a_8}, {(-1+a_8)} e^{23}+3 \frac{ a_8^{2} e^{14}}{ {(2+a_8)} {(-1+2 a_8)}},\frac{ a_8 e^{15}}{-1+2 a_8}+ a_8 e^{24},\\
\frac{ e^{16} {(-2+5 a_8)}}{-2+3 a_8+2 a_8^{2}}+e^{25}+e^{34},e^{26}+e^{35}+3 \frac{ a_8^{2} e^{17}}{ {(2+a_8)} {(-1+2 a_8)}},e^{18}+e^{45}+e^{36}+e^{27}
\end{array}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
9765432:4&0,0,- e^{12},e^{13},e^{14},- e^{15},e^{16}+e^{23},e^{17}+e^{24},e^{27}+e^{36}+e^{45}&63/541(1,4,5,6,7,8,9,10,13)&\{\emptyset,13579\}  \\
9765432:6&0,0,- e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25},e^{27}+e^{45}+e^{36}&9/67(1,3,4,5,6,7,8,9,11)&\{\emptyset,124689\}  \\
9765432:7&0,0,e^{12},- e^{13},e^{14},e^{15}+e^{23},-e^{16}+e^{24},e^{17}+e^{34},e^{27}+e^{36}+e^{45}&9/67(1,3,4,5,6,7,8,9,11)&\{\emptyset,124689\}  \\
9765432:12&\begin{array}{c}
0,0,- e^{12} a_1, e^{13} a_1, e^{14} {(1+a_1)},\\
- e^{15} a_1+e^{23}, e^{16} a_1+e^{24},e^{17}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}
\end{array}&9/67(1,3,4,5,6,7,8,9,11)&\{\emptyset,124689\}  \\
9765432:16&\begin{array}{c}
0,0,-\frac{2}{3}  e^{12},-\frac{5}{3}  e^{13},e^{14}-\frac{1}{2} e^{23},\\
\frac{1}{2} e^{24}+\frac{5}{3} e^{15},e^{25}+e^{34}+\frac{2}{3} e^{16},e^{26}+e^{35}+e^{17},e^{36}+e^{27}+e^{45}
\end{array}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
9765421:1&0,0,- e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{16},e^{18}&1/191(16,117,133,149,165,181,282,197,213)&\{\emptyset,124679,13578,2345689\}  \\
9765421:2&0,0,- e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{16},e^{18}+e^{23}&35/323(1,5,6,7,8,9,13,10,11)&\{\emptyset,124679\}  \\
9765421:3&0,0,- e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23},e^{18}+e^{24}&61/493(1,4,5,6,7,8,11,9,10)&\{\emptyset,13578\}  \\
9765421:6&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16},e^{28}+e^{36}+e^{45}&2/23(1,6,7,8,9,10,15,11,17)&\{\emptyset,124679,135789,234568\}  \\
9765421:9&0,0,- e^{12},- e^{13},e^{14},e^{15},e^{25}+e^{34},e^{23}+e^{16},e^{28}+e^{45}+e^{36}&32/281(1,4,5,6,7,8,11,9,13)&\{\emptyset,135789\}  \\
9765421:13&0,0,- e^{12},e^{13},e^{14},e^{23}-e^{15},e^{34}+e^{25},e^{24}+e^{16},e^{28}+e^{36}+e^{45}&9/67(1,3,4,5,6,7,9,8,11)&\{\emptyset,124679\}  \\
9765421:16&0,0,- e^{12},e^{13},e^{14},e^{25}+e^{34},2  e^{15},e^{35}+e^{27}+e^{16},e^{36}+e^{28}&1/72(13,18,31,44,57,75,70,88,106)&\{\emptyset,124679,1356,234579\}  \\
9765421:19&0,0,e^{12},3  e^{13},- e^{14},-2  e^{15},e^{25}+e^{34},e^{26}-e^{17}+e^{35},e^{45}+e^{18}+e^{36}&1/221(17,109,126,143,160,177,269,286,303)&\{\emptyset,124679,13579,23456\}  \\
9765421:22&0,0,e^{12},3  e^{13},- e^{14},-2 e^{15}+e^{23},e^{25}+e^{34},-e^{17}+e^{26}+e^{35},e^{36}+e^{18}+e^{45}&28/219(1,3,4,5,6,7,9,10,11)&\{\emptyset,124679\}  \\
9765421:25&\begin{array}{c}
0,0,e^{12},3  e^{13},-e^{14}-\frac{3}{5} e^{23},\\
-2 e^{15}+\frac{2}{5} e^{24},e^{34}+e^{25},e^{35}-e^{17}+e^{26},e^{45}+e^{36}+e^{18}+e^{27}
\end{array}&3/19(1,2,3,4,5,6,7,8,9)&\{\emptyset,13579\}  \\
9764321:5&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{17},e^{28}+e^{37}+e^{46}&2/419(19,113,132,151,245,170,189,208,321)&\{\emptyset,124579,135689,234678\}  \\
9764321:6a&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25},e^{28}+e^{37}+e^{46}&7/41(1,2,3,4,5,5,6,7,9)&\{\emptyset,124579,135689,234678\}  \\
9764321:6b&0,0,- e^{12},- e^{13},e^{23},- e^{14},e^{16},e^{17}+e^{25},e^{28}+e^{37}+e^{46}&7/41(1,2,3,4,5,5,6,7,9)&\{\emptyset,124579,135689,234678\}  \\
976542:3&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{34}+e^{25},e^{16},e^{35}+e^{17}+e^{26}&1/293(32,143,175,207,239,271,382,303,414)&\{\emptyset,12467,13578,234568\}  \\
976542:5&0,0,- e^{12},e^{13},e^{14},2  e^{15},e^{34}+e^{25},e^{16}+e^{23},e^{17}+e^{35}+e^{26}&21/179(1,4,5,6,7,8,11,9,12)&\{\emptyset,13578\}  \\
976542:6&0,0,- e^{12},e^{13},e^{14},e^{23}+2 e^{15},e^{25}+e^{34},e^{24}+e^{16},e^{35}+e^{17}+e^{26}&53/381(1,3,4,5,6,7,9,8,10)&\{\emptyset,12467\}  \\
976431:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{17}&10/79(1,4,5,6,9,7,8,11,9)&\{\emptyset,124578,135689,234679\}  \\
976431:2a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{25}+e^{17}&20/107(1,2,3,4,5,5,6,7,7)&\{\emptyset,124578,135689,234679\}  \\
976431:2b&0,0,- e^{12},- e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34},e^{17}+e^{25}&20/107(1,2,3,4,5,5,6,7,7)&\{\emptyset,124578,135689,234679\}  \\
976431:5&0,0,e^{12},e^{13},e^{23},- e^{14},e^{16}+e^{25},e^{26}+e^{34},e^{17}+e^{35}&35/333(2,3,5,7,8,9,11,12,13)&\{\emptyset,234679\}  \\
976431:7&0,0,- e^{12},e^{13},e^{23},e^{14},2  e^{16},e^{26}+e^{34},e^{36}+e^{18}+e^{27}&1/293(37,133,170,207,303,244,281,377,414)&\{\emptyset,124578,13568,23467\}  \\
976431:8&0,0,- e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34},e^{25}+2 e^{16},e^{17}+e^{28}+e^{36}&71/693(2,3,5,7,8,9,12,11,14)&\{\emptyset,23468\}  \\
976431:13&0,0,e^{12},e^{13},- e^{23},e^{24}-e^{15},e^{34}+e^{16},e^{35}+e^{26},e^{27}+e^{45}+e^{18}&5/21(1,1,2,3,3,4,5,5,6)&\{\emptyset,124578,13579,23489\}  \\
976431:14a&0,0,e^{12},e^{13},- e^{23},-e^{14}+e^{25},e^{26}+e^{34},e^{35}+e^{16},e^{45}+e^{27}+e^{18}&5/21(1,1,2,3,3,4,5,5,6)&\{\emptyset,124578,135679,234689\}  \\
976431:14b&0,0,- e^{12},e^{13},- e^{23},e^{25}+e^{14},e^{26}+e^{34},e^{35}-e^{16},e^{27}+e^{18}+e^{45}&5/21(1,1,2,3,3,4,5,5,6)&\{\emptyset,124578,135679,234689\}  \\
976421:2&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{18}&1/413(56,211,267,323,478,379,534,435,491)&\{\emptyset,12458,13569,234689\}  \\
976421:6&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{34}+e^{26}+e^{18}&20/107(1,2,3,4,5,5,7,6,7)&\{\emptyset,135679\}  \\
976421:7&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16}+e^{25},e^{35}+e^{18}&34/311(2,3,5,7,8,9,10,11,13)&\{\emptyset,234689\}  \\
976421:11&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16},e^{18}+e^{27}+e^{35}&34/311(2,3,5,7,8,9,10,11,13)&\{\emptyset,234689\}  \\
976421:14&0,0,- {(-1+a_3)} e^{12}, a_3 e^{13},e^{23},e^{14}, a_3 e^{15}+e^{24},e^{16}+e^{25},e^{27}+e^{18}+e^{35}&34/311(2,3,5,7,8,9,10,11,13)&\{\emptyset,234689\}  \\
976421:21&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},2 e^{17}+e^{26}+e^{34},e^{36}+e^{18}&1/16(2,7,9,11,16,13,18,20,22)&\{\emptyset,12458,13568,2346\}  \\
976421:23&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{34}+2 e^{17}+e^{26},e^{36}+e^{18}+e^{25}&53/381(1,3,4,5,7,6,8,9,10)&\{\emptyset,12458\}  \\
976421:25&0,0,- e^{12},- e^{13},-\frac{1}{2}  e^{23},\frac{1}{2} e^{24}+e^{15},\frac{3}{2}  e^{14},e^{34}+e^{27}+e^{16},e^{28}+e^{36}+e^{45}&1/221(49,62,111,160,173,222,209,271,333)&\{\emptyset,12458,135789,23479\}  \\
976421:28a&0,0,- e^{12},e^{13},-\frac{1}{2}  e^{23},\frac{1}{2} e^{24}-e^{15},\frac{3}{2} e^{14}+e^{25},e^{27}+e^{16}+e^{34},e^{36}+e^{45}+e^{28}&29/117(1,1,2,3,3,4,4,5,6)&\{\emptyset,12458,135789,23479\}  \\
976421:28b&\begin{array}{c}
0,0,- e^{12},- e^{13},-\frac{1}{2}  e^{23},\\
\frac{1}{2} e^{24}+e^{15},e^{25}+\frac{3}{2} e^{14},e^{34}+e^{27}+e^{16},e^{36}+e^{28}+e^{45}
\end{array}&29/117(1,1,2,3,3,4,4,5,6)&\{\emptyset,12458,135789,23479\}  \\
97642:1&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{16},e^{26}+e^{34}&4/483(25,42,67,92,109,117,151,142,159)&\{\emptyset,124589,135679,234678\}  \\
97642:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{26}+e^{34}&1/281(47,121,168,215,289,262,336,309,383)&\{\emptyset,124589,13569,23468\}  \\
97642:3&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34},e^{16}+e^{25}&67/597(2,3,5,7,8,9,10,12,11)&\{\emptyset,23469\}  \\
97642:4&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},e^{14},e^{34}+e^{16},e^{35}+e^{26}&1/83(21,23,44,65,67,88,86,109,111)&\{\emptyset,124589,13578,23479\}  \\
97642:5a&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{34},e^{35}+e^{26}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:5b&0,0,e^{12},- e^{13},e^{23},e^{24}-e^{15},-e^{14}+e^{25},e^{16}+e^{34},e^{35}+e^{26}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:6a&0,0,e^{12},e^{13},e^{23},e^{25}-e^{14},e^{24}+e^{15},e^{26}+e^{34},e^{35}+e^{16}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:6b&0,0,e^{12},- e^{13},e^{23},e^{25}-e^{14},-e^{15}+e^{24},e^{26}+e^{34},e^{16}+e^{35}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:9&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34},e^{27}&1/279(83,66,149,232,215,315,281,381,347)&\{\emptyset,124589,1356789,23467\}  \\
97642:11&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{34}&1/281(47,121,168,215,289,262,336,309,383)&\{\emptyset,124589,13569,23468\}  \\
97642:12&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{35}+e^{27}&2/99(11,16,27,38,43,49,54,60,70)&\{\emptyset,124589,1356,234689\}  \\
97642:13&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34},e^{27}+e^{16}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589\}  \\
97642:14&0,0,e^{12},e^{13},e^{23},- e^{14},e^{25},e^{26}+e^{34},e^{35}+e^{17}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,135678,234679\}  \\
97642:16&0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16},e^{34}+e^{17}+e^{25}&13/67(1,2,3,4,5,5,6,6,7)&\{\emptyset,13569\}  \\
97642:17&0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{16}+e^{25},e^{34}+e^{17}&67/597(2,3,5,7,8,9,10,11,12)&\{\emptyset,23468\}  \\
97642:19&0,0, e^{12} a_1,e^{13},e^{23},- {(-1+a_1)} e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{26}+e^{34}&1/281(47,121,168,215,289,262,336,309,383)&\{\emptyset,124589,13569,23468\}  \\
97642:20&0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{34}+e^{26},e^{35}+e^{27}&1/83(21,23,44,65,67,86,88,109,111)&\{\emptyset,124589,13568,23469\}  \\
97642:21&0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{14},e^{35}+e^{26},e^{27}+e^{16}&1/83(21,23,44,65,67,88,86,111,109)&\{\emptyset,124589,13579,23478\}  \\
97642:22a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{34}+e^{16},e^{35}+e^{17}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:22b&0,0,e^{12},- e^{13},e^{23},-e^{15}+e^{24},e^{25}+e^{14},e^{16}+e^{34},e^{17}+e^{35}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:23a&0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{14},e^{16}+e^{34},e^{17}+e^{26}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:23b&0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{25}-e^{14},e^{16}+e^{34},e^{17}+e^{26}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:24a&0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34},e^{16}+e^{27}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:24b&0,0,- e^{12},e^{13},e^{23},e^{25}+e^{14},e^{15}+e^{24},e^{34}+e^{26},e^{27}+e^{16}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:26&0,0, e^{12} a_1,e^{13},e^{23},- {(-1+a_1)} e^{14},e^{24}+e^{15},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&67/597(2,3,5,7,8,9,10,11,12)&\{\emptyset,23468\}  \\
97642:30&0,0,- a_3 e^{12}, a_3 e^{13},e^{23}, a_3 e^{15}+e^{24}, {(1+a_3)} e^{14},e^{35}+e^{26},e^{27}+e^{16}+e^{34}&1/83(21,23,44,65,67,88,86,111,109)&\{\emptyset,124589,13579,23478\}  \\
97642:31a&\begin{array}{c}
0,0, e^{12} a_1,- {(-1+a_1)} e^{13},e^{23},\\
e^{24}- {(-1+a_1)} e^{15},e^{25}+e^{14}, e^{16} a_1+e^{34},e^{26}+e^{35}+e^{17}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:31b&\begin{array}{c}
0,0, e^{12} a_1,- {(-1+a_1)} e^{13},e^{23},\\
e^{24}- {(-1+a_1)} e^{15},e^{25}-e^{14}, e^{16} a_1+e^{34},e^{26}+e^{17}+e^{35}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:32a&\begin{array}{c}
0,0,e^{12}, {(-1+a_4)} e^{13},e^{23}, \\
e^{25} a_4-e^{14}, {(-1+a_4)} e^{15}+e^{24},e^{26}+e^{34},e^{16}+e^{27}+e^{35}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:32b&\begin{array}{c}
0,0,- e^{12}, {(1+a_4)} e^{13},e^{23}, \\
e^{25} a_4+e^{14}, {(1+a_4)} e^{15}+e^{24},e^{26}+e^{34},e^{27}+e^{16}+e^{35}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13568,23469\}  \\
97642:33a&0,0,- {(-1+a_2)} e^{12},e^{13},e^{23}, a_2 e^{14}+e^{25},e^{15}+e^{24},e^{16}+e^{27},e^{17}+e^{26}+e^{34}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13569,23468\}  \\
97642:33b&\begin{array}{c}
0,0,- {(-1+a_2)} e^{12},- e^{13},e^{23},\\
a_2 e^{14}+e^{25},-e^{15}+e^{24},e^{27}-e^{16},e^{17}+e^{26}+e^{34}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13569,23468\}  \\
97642:36a&\begin{array}{c}
0,0, e^{12} a_1,e^{13},e^{23},- {(-1+a_1)} {(e^{15}+e^{24})},\\
- {( a_4 a_1-a_4+a_1)} e^{14}+e^{25}, e^{16} a_4+e^{27}+e^{34},e^{26}+e^{35}+e^{17}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
97642:36b&\begin{array}{c}
0,0, e^{12} a_1,- e^{13},e^{23},- {(-1+a_1)} {(e^{15}-e^{24})},\\
e^{14} {( a_4 a_1-a_4-a_1)}+e^{25}, e^{16} a_4+e^{27}+e^{34},e^{17}+e^{26}+e^{35}
\end{array}&14/53(1,1,2,3,3,4,4,5,5)&\{\emptyset,124589,13578,23479\}  \\
9654321:4&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23},e^{18}+e^{34}&1/9(1,6,5,7,8,9,10,11,12)&\{\emptyset,123579,13468,2456789\}  \\
9654321:5&0,0,0,- e^{12},e^{14},e^{15},e^{23}+e^{16},e^{34}+e^{17},e^{35}+e^{18}&1/9(1,6,4,7,8,9,10,11,12)&\{\emptyset,12579,1468,2456789\}  \\
9654321:7&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{34}+e^{16},e^{35}+e^{17},e^{36}+e^{18}&1/19(2,13,6,15,17,19,21,23,25)&\{\emptyset,123579,13468,2456789\}  \\
9654321:10&0,0,0,- e^{12},e^{14},e^{15},e^{23}+e^{16},e^{17}+e^{34},e^{35}+e^{24}+e^{18}&61/493(1,5,4,6,7,8,9,10,11)&\{\emptyset,12579\}  \\
9654321:12&0,0,0,- e^{12},- e^{14},e^{15},e^{16},e^{17}+e^{23},e^{28}+e^{56}+e^{47}&2/145(10,33,50,43,53,63,73,83,116)&\{\emptyset,123579,134689,245678\}  \\
9654321:20&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{16}+e^{34},e^{17}+e^{35},e^{18}+e^{36}+e^{24}&10/81(1,5,3,6,7,8,9,10,11)&\{\emptyset,123579\}  \\
9654321:24&0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{25},e^{45}+e^{18}+e^{23}&49/317(1,3,6,4,5,6,7,8,9)&\{\emptyset,12579\}  \\
9654321:29&0,0,0,- e^{12},e^{14},e^{15}-e^{23},e^{34}-e^{16},e^{35}+e^{17},e^{47}+e^{56}+e^{28}&8/55(1,3,3,4,5,6,7,8,11)&\{\emptyset,123579,134689,245678\}  \\
9654321:41&0,0,0,- e^{12},e^{14},e^{23}+e^{15},e^{16}+e^{34},e^{35}+e^{24}+e^{17},e^{36}+e^{25}+e^{18}&53/381(1,4,3,5,6,7,8,9,10)&\{\emptyset,13468\}  \\
9654321:45&0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{36}+e^{17},e^{37}+e^{18}&1/11(1,8,2,9,10,11,12,13,14)&\{\emptyset,12579,1468,2456789\}  \\
9654321:65&0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{17}+e^{36},e^{18}+e^{24}+e^{37}&59/481(1,5,2,6,7,8,9,10,11)&\{\emptyset,12579\}  \\
9654321:78&0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{35}+e^{16},e^{24}+e^{36}+e^{17},e^{37}+e^{25}+e^{18}&13/94(1,4,2,5,6,7,8,9,10)&\{\emptyset,1468\}  \\
9654321:88&\begin{array}{c}
0,0,0,- e^{12},e^{14}+e^{23},\\
e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{25}+e^{17}+e^{36},e^{37}+e^{26}+e^{18}
\end{array}&3/19(1,3,2,4,5,6,7,8,9)&\{\emptyset,12579\}  \\
965431:3&0,0,0,- e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45},e^{17}+e^{23}&8/51(1,3,5,4,5,6,7,9,8)&\{\emptyset,123578,134689,245679\}  \\
965431:6&0,0,0,- e^{12},e^{14},e^{15},e^{23}+e^{16},e^{26}+e^{45},e^{17}+e^{34}&1/369(62,165,248,227,289,351,413,516,475)&\{\emptyset,12578,14689,245679\}  \\
965431:12&0,0,0,- e^{12},e^{14},e^{15}+e^{23},e^{34}+e^{16},e^{45}+e^{26},e^{17}+e^{35}&2/23(2,5,6,7,9,11,13,16,15)&\{\emptyset,123578,134689,245679\}  \\
965431:41&0,0,0,- e^{12},e^{14},e^{15},e^{23}+2 e^{16},e^{45}+e^{26},e^{46}+e^{27}+e^{18}&1/36(7,12,28,19,26,33,40,45,52)&\{\emptyset,12578,1468,24567\}  \\
965321:6&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{34}&1/441(74,227,296,301,375,528,449,523,597)&\{\emptyset,12568,14679,245789\}  \\
965321:9&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34},e^{18}+e^{35}&4/371(16,47,48,63,79,110,95,111,127)&\{\emptyset,123568,134679,245789\}  \\
965321:10a&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17},e^{26}+e^{18}+e^{34}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:10b&0,0,0,e^{12},- e^{14},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{26}+e^{34}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:11a&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{34}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:11b&0,0,0,- e^{12},- e^{14},e^{24},e^{15},e^{17}+e^{23},e^{34}+e^{18}+e^{26}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:16a&0,0,0, {(-1+a_2)} e^{12},e^{14}, e^{13} a_2+e^{24},e^{15},e^{23}+e^{17},e^{18}+e^{26}+e^{34}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:16b&0,0,0, {(-1+a_2)} e^{12},- e^{14}, e^{13} a_2+e^{24},e^{15},e^{17}+e^{23},e^{18}+e^{26}+e^{34}&37/181(1,2,4,3,4,5,5,6,7)&\{\emptyset,12568,14679,245789\}  \\
965321:18a&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34},e^{26}+e^{18}+e^{35}&6/29(1,2,3,3,4,5,5,6,7)&\{\emptyset,123568,134679,245789\}  \\
965321:18b&0,0,0,- e^{12},e^{14},e^{24},e^{23}-e^{15},e^{17}+e^{34},e^{18}+e^{26}+e^{35}&6/29(1,2,3,3,4,5,5,6,7)&\{\emptyset,123568,134679,245789\}  \\
965321:32&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{34}+e^{25},e^{35}+e^{27},e^{28}+e^{37}&1/107(55,18,36,73,91,128,109,127,145)&\{\emptyset,12568,145789,24679\}  \\
965321:33&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{23}+e^{15},e^{17}+e^{26},e^{35}+e^{46}+e^{18}&32/279(2,3,6,5,7,8,9,11,13)&\{\emptyset,245789\}  \\
965321:35&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26}+e^{34}-e^{17},e^{35}+e^{18}+e^{46}&32/279(2,3,6,5,7,8,9,11,13)&\{\emptyset,245789\}  \\
965321:36&0,0,0,e^{12},2  e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{34}+e^{26},e^{18}+e^{46}+e^{35}&32/279(2,3,6,5,7,8,9,11,13)&\{\emptyset,245789\}  \\
965321:38&\begin{array}{c}
0,0,0,e^{12}, {(2+a_4)} e^{14},\\
e^{24}+ {(1+a_4)} e^{13},e^{15}+e^{23}, a_4 e^{17}+e^{26}+e^{34},e^{18}+e^{35}+e^{46}
\end{array}&32/279(2,3,6,5,7,8,9,11,13)&\{\emptyset,245789\}  \\
965321:40a&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{34}+e^{25},e^{35}+e^{27},e^{37}+e^{28}+e^{16}&35/169(2,1,2,3,4,5,5,6,7)&\{\emptyset,12568,145789,24679\}  \\
965321:40b&0,0,0,e^{12},e^{24}+e^{13},- e^{14},e^{34}+e^{25},e^{35}+e^{27},e^{28}+e^{37}+e^{16}&35/169(2,1,2,3,4,5,5,6,7)&\{\emptyset,12568,145789,24679\}  \\
965321:45&0,0,0,- e^{12},e^{24}-e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{27}+e^{16},e^{37}+e^{46}+e^{28}&31/269(3,2,4,5,7,8,9,11,13)&\{\emptyset,145789\}  \\
964321:16&0,0,0, a_1 e^{12}, {(1+a_1)} e^{13},e^{14},e^{16},e^{17}+e^{23},e^{25}+e^{18}+e^{34}&1/119(20,69,80,89,100,109,129,149,169)&\{\emptyset,12568,14579,246789\}  \\
964321:17&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{18}+e^{26}&1/401(68,204,367,272,435,340,408,476,544)&\{\emptyset,12368,12568,35\}  \\
964321:21&0,0,0,e^{12},- e^{13},e^{14},e^{23}+e^{16},-2 e^{17}+e^{25}+e^{34},e^{45}+e^{18}&1/87(16,47,48,63,64,79,95,111,127)&\{\emptyset,12368,13479,246789\}  \\
964321:24&0,0,0,e^{12},e^{13},e^{14},e^{16},e^{24}+e^{17},e^{26}+e^{18}+e^{35}&14/155(2,6,7,8,9,10,12,14,16)&\{\emptyset,35\}  \\
964321:25&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{16}+e^{28}+e^{35}&42/473(6,2,5,8,11,10,12,14,16)&\{\emptyset,35\}  \\
964321:29&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25},e^{45}+e^{36}+e^{18}&1/87(16,47,48,63,64,79,95,111,127)&\{\emptyset,12368,13479,246789\}  \\
964321:31&0,0,0,e^{12},e^{13},2  e^{14},e^{16},e^{34}+e^{17}+e^{25},e^{45}+e^{36}+e^{18}&1/87(16,47,48,63,64,79,95,111,127)&\{\emptyset,12368,13479,246789\}  \\
964321:39&0,0,0,- e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16},e^{28}+e^{46}&1/71(28,14,57,42,85,56,70,84,98)&\{\emptyset,234579,2479,35\}  \\
964321:45&\begin{array}{c}
0,0,0,e^{12}, {(1+a_4)} e^{13}, \\
{(2+a_4)} e^{14},e^{16}+e^{23},e^{34}+e^{25}+ a_4 e^{17},e^{18}+e^{36}+e^{45}
\end{array}&1/87(16,47,48,63,64,79,95,111,127)&\{\emptyset,12368,13479,246789\}  \\
964321:47a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{16},e^{17}+e^{26},e^{35}+e^{46}+e^{18}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:47b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{16},e^{26}+e^{17},e^{35}+e^{18}+e^{46}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:48&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{26},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&35/333(4,2,5,6,9,8,10,12,14)&\{\emptyset,35\}  \\
964321:49a&0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{26}+e^{17},e^{27}+e^{18}+e^{35}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:49b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{16},e^{17}+e^{26},e^{27}+e^{18}+e^{35}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:64&\begin{array}{c}
0,0,0, a_1 e^{12},e^{13},\\
e^{14},- {(-1+a_1)} e^{16}+e^{24},e^{26}+e^{17},e^{18}+e^{46}+e^{27}
\end{array}&1/281(56,112,253,168,309,224,280,336,392)&\{\emptyset,13479,14579,35\}  \\
964321:65&\begin{array}{c}
0,0,0, a_1 e^{12},e^{13},\\
e^{24},- {(-1+a_1)} e^{14}+e^{26},- {(-1+a_1)} e^{16}+e^{27},e^{17}+e^{46}+e^{28}
\end{array}&1/71(28,14,57,42,85,56,70,84,98)&\{\emptyset,234579,2479,35\}  \\
964321:68a&0,0,0,- {(-1+a_3)} e^{12},e^{13},e^{14}, e^{16} a_3+e^{24},e^{17}+e^{26},e^{18}+e^{27}+e^{46}+e^{35}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:68b&0,0,0,- {(-1+a_3)} e^{12},- e^{13},e^{14}, e^{16} a_3+e^{24},e^{17}+e^{26},e^{27}+e^{18}+e^{35}+e^{46}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
964321:69&\begin{array}{c}
0,0,0, a_1 e^{12},e^{13},\\
e^{24},- {(-1+a_1)} e^{14}+e^{26},- {(-1+a_1)} e^{16}+e^{27},e^{28}+e^{17}+e^{35}+e^{46}
\end{array}&35/333(4,2,5,6,9,8,10,12,14)&\{\emptyset,35\}  \\
97641:1&0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{24}+e^{15},e^{16}&1/151(34,53,87,121,140,155,193,174,189)&\{\emptyset,12459,13567,234679\}  \\
97641:2&0,0,- e^{12},e^{13},e^{23},e^{14},e^{25},e^{24}+e^{15},e^{26}+e^{34}&1/309(77,96,173,250,269,327,365,346,423)&\{\emptyset,12459,135679,23467\}  \\
97641:3&0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{25},e^{34}+e^{16}&1/309(77,96,173,250,269,346,327,365,423)&\{\emptyset,12459,135789,23478\}  \\
97641:6&0,0, a_1 e^{12},e^{13},e^{23},- e^{14} {(-1+a_1)},e^{15}+e^{24},e^{25},e^{17}+e^{26}+e^{34}&1/309(77,96,173,250,269,327,346,365,423)&\{\emptyset,12459,135689,23468\}  \\
97641:7a&0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{25},e^{27}+e^{16}+e^{35}&27/97(1,1,2,3,3,4,4,4,5)&\{\emptyset,12459,13568,234689\}  \\
97641:7b&0,0,- e^{12},e^{13},e^{23},- e^{14},e^{15}+e^{24},e^{25},e^{16}+e^{35}+e^{27}&27/97(1,1,2,3,3,4,4,4,5)&\{\emptyset,12459,13568,234689\}  \\
96532:2&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{15},e^{17},e^{45}+e^{27}&1/373(57,181,362,238,295,419,352,409,533)&\{\emptyset,125689,14679,24578\}  \\
96532:4&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{23}+e^{17},e^{45}+e^{27}&1/417(85,171,340,256,341,427,426,511,597)&\{\emptyset,125689,14679,24578\}  \\
96532:12&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{27}+e^{45},e^{26}+e^{17}&63/533(2,3,6,5,7,8,9,12,11)&\{\emptyset,24579\}  \\
96532:14&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{45},e^{17}+e^{26}+e^{34}&63/533(2,3,6,5,7,8,9,12,11)&\{\emptyset,24579\}  \\
96532:15&\begin{array}{c}
0,0,0,- e^{12} a_3,e^{14},\\
- {(-1+a_3)} e^{13}+e^{24},e^{23}+ e^{15} a_3,e^{45}+e^{27},e^{34}+e^{17}+e^{26}
\end{array}&63/533(2,3,6,5,7,8,9,12,11)&\{\emptyset,24579\}  \\
96532:20&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{27}+e^{35},e^{45}+e^{36}+e^{17}&1/261(99,59,118,158,217,257,276,335,375)&\{\emptyset,125689,14578,24679\}  \\
96532:23&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},e^{27}+e^{16}+e^{35},e^{17}+e^{36}+e^{45}&61/513(3,2,4,5,7,8,9,11,12)&\{\emptyset,14578\}  \\
96532:34&0,0,0,e^{12},- e^{14},e^{24}-e^{13},-e^{16}+e^{25},e^{45}+e^{17},e^{46}+e^{27}+e^{35}&2/11(1,2,4,3,4,5,6,7,8)&\{\emptyset,125689,1468,2459\}  \\
96532:38a&\begin{array}{c}
0,0,0,e^{12},-e^{13}+3 e^{24},\\
e^{14}+2 e^{23},-e^{16}+e^{34}+e^{25},e^{17}+e^{45},e^{46}+e^{35}+e^{27}
\end{array}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14579,24678\}  \\
96532:38b&0,0,0,e^{12},3 e^{24}-e^{13},2 e^{23}-e^{14},-e^{16}+e^{25}+e^{34},e^{45}+e^{17},e^{35}+e^{46}+e^{27}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14579,24678\}  \\
96532:40a&0,0,0,e^{12},e^{14}+e^{23},e^{24}-e^{13},e^{26}-e^{15},e^{46}-e^{35}+e^{17},e^{45}+e^{36}+e^{27}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96532:40b&0,0,0,e^{12},-e^{14}+e^{23},-e^{13}+e^{24},e^{26}-e^{15},e^{17}+e^{46}+e^{35},e^{45}+e^{27}+e^{36}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96532:41a&0,0,0,e^{12},-e^{24}+e^{13},e^{23}+e^{14},e^{26}-e^{15},e^{17}+e^{46}-e^{35},e^{27}+e^{36}+e^{45}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,1458,2469\}  \\
96532:41b&0,0,0,e^{12},e^{24}-e^{13},e^{23}-e^{14},-e^{15}+e^{26},e^{17}+e^{35}+e^{46},e^{27}+e^{36}+e^{45}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,1458,2469\}  \\
96532:42a&0,0,0,e^{12},e^{14},e^{13}+e^{24},-e^{15}+e^{26}+e^{34},e^{17}+2 e^{35}+e^{46},e^{36}+e^{27}+e^{45}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96532:42b&0,0,0,e^{12},- e^{14},e^{13}+e^{24},e^{26}-e^{15}+e^{34},e^{17}+e^{46}-2 e^{35},e^{27}+e^{45}+e^{36}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96532:43a&\begin{array}{c}
0,0,0,\\
e^{12}, a_4 e^{23}+e^{14},- e^{13} {(-1+a_4)}+ {(1+a_4)} e^{24},\\
-e^{15}+e^{34}+e^{26},e^{17}+e^{46}- {(-2+a_4)} e^{35},e^{27}+e^{36}+e^{45}
\end{array}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96532:43b&\begin{array}{c}
0,0,0,\\
e^{12}, a_4 e^{23}-e^{14},- e^{13} {(-1+a_4)}+ {(1+a_4)} e^{24},\\
-e^{15}+e^{26}+e^{34},e^{46}+e^{17}+ {(-2+a_4)} e^{35},e^{36}+e^{45}+e^{27}
\end{array}&13/47(1,1,2,2,3,3,4,5,5)&\{\emptyset,125689,14679,24578\}  \\
96531:5&\begin{array}{c}
0,0,0,\\
e^{12},e^{14},e^{24}+e^{13},\\
e^{15},e^{26}+e^{34},e^{17}
\end{array}&1/501(106,201,402,307,413,508,519,709,625)&\{\emptyset,12569,14678,245789\}  \\
96531:8&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{25}+e^{16},e^{17}&1/178(31,86,172,117,148,203,179,234,210)&\{\emptyset,12569,1467,24579\}  \\
96531:9&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26},e^{34}+e^{17}&2/177(23,30,69,53,76,83,99,113,122)&\{\emptyset,123569,134678,245789\}  \\
96531:10&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{16}+e^{25},e^{17}+e^{23}&3/14(1,2,4,3,4,5,5,6,6)&\{\emptyset,12569,1467,24579\}  \\
96531:12&0,0,0,- e^{12},e^{14},e^{24},e^{15},e^{26}+e^{13},e^{27}+e^{45}&2/491(61,80,240,141,202,221,263,301,343)&\{\emptyset,123569,146789,234578\}  \\
96531:15&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{26},e^{45}+e^{27}&1/223(64,65,192,129,193,194,257,259,322)&\{\emptyset,123569,1346789,24578\}  \\
96531:19&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{25},e^{17}+e^{34}&1/47(11,19,33,30,41,49,52,60,63)&\{\emptyset,123569,13467,24579\}  \\
96531:21&0,0,0,- e^{12},e^{14},-e^{13}+e^{24},e^{15},e^{34}+e^{26},e^{27}+e^{45}&1/361(79,134,268,213,292,347,371,481,505)&\{\emptyset,12569,146789,24578\}  \\
96531:24&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15},e^{25}+e^{16},e^{27}+e^{45}&1/128(22,57,114,79,101,136,123,158,180)&\{\emptyset,12569,14679,2457\}  \\
96531:25&0,0,0,- e^{12},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{25},e^{27}+e^{45}&1/71(19,23,57,42,61,65,80,84,103)&\{\emptyset,123569,134679,2457\}  \\
96531:26&0,0,0,- e^{12},e^{14},e^{24}-e^{13},e^{15}+e^{23},e^{26}+e^{34},e^{27}+e^{45}&63/533(2,3,6,5,7,8,9,11,12)&\{\emptyset,24578\}  \\
96531:29&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{34}+e^{25},e^{16},e^{35}+e^{27}&5/441(29,24,48,53,77,82,101,111,125)&\{\emptyset,12569,145789,24678\}  \\
96531:30&0,0,0,- e^{12},e^{14},e^{24},e^{23}+e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&61/489(2,3,6,5,7,8,9,10,11)&\{\emptyset,24579\}  \\
96531:31&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{15},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&61/489(2,3,6,5,7,8,9,10,11)&\{\emptyset,24579\}  \\
96531:32&0,0,0,- e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{16},e^{45}+e^{27}&31/256(2,3,6,5,7,8,9,10,12)&\{\emptyset,2457\}  \\
96531:36&0,0,0, a_1 e^{12},e^{14},e^{24}+ {(1+a_1)} e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&61/489(2,3,6,5,7,8,9,10,11)&\{\emptyset,24579\}  \\
96531:38&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{26}+e^{15},e^{27}+e^{35}&1/33(13,8,16,21,29,34,37,42,45)&\{\emptyset,12569,14579,2467\}  \\
96531:39&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{34}+e^{25},e^{16},e^{36}+e^{45}+e^{17}&1/341(92,107,214,199,306,291,413,383,505)&\{\emptyset,12569,14578,246789\}  \\
96531:44&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{34}+e^{25},e^{26}+e^{15},e^{27}+e^{35}+e^{16}&59/469(3,2,4,5,7,8,9,10,11)&\{\emptyset,14579\}  \\
96531:46&0,0,0,e^{12},e^{24}+e^{13},2  e^{14},e^{25}+e^{34},2 e^{15}+e^{26},e^{17}+e^{36}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:52&0,0,0,- e^{12},e^{14},e^{24},e^{16}+e^{25},e^{23}+e^{15},e^{46}+e^{27}&1/123(39,31,117,70,109,101,140,148,171)&\{\emptyset,123569,13468,24589\}  \\
96531:64&0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{26}+e^{15},e^{34}+e^{25},e^{46}+e^{17}&1/33(7,12,24,19,31,26,38,43,45)&\{\emptyset,12569,14589,2468\}  \\
96531:66&0,0,0,- e^{12},e^{14},e^{24}+e^{13},e^{16}+e^{25},e^{15},e^{46}+e^{27}+e^{35}&1/46(11,16,32,27,38,43,54,49,70)&\{\emptyset,12569,1468,24589\}  \\
96531:70&0,0,0,- e^{12},-e^{13}-e^{24},- e^{14},e^{26}+e^{15},e^{25}+e^{34},e^{45}+e^{27}+e^{36}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1458,24689\}  \\
96531:73a&0,0,0,e^{12},-e^{14}-e^{23},e^{24}-e^{13},-e^{16}+e^{25},e^{15}+e^{34},e^{27}+e^{35}+e^{46}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1468,24589\}  \\
96531:73b&0,0,0,- e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{25}+e^{16},e^{15}+e^{34},e^{27}+e^{46}+e^{35}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1468,24589\}  \\
96531:74a&0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},-2 e^{16}+e^{34}+e^{25},e^{15}+e^{26},e^{17}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:74b&0,0,0,e^{12},e^{24}-e^{13},e^{23}-e^{14},-2 e^{16}+e^{25}+e^{34},-e^{15}+e^{26},e^{45}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:78a&0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{36}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:78b&0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{25}-e^{16},e^{26}+e^{15},e^{17}+e^{45}+e^{36}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:79a&0,0,0,e^{12},e^{24}+e^{13},e^{23}+e^{14},e^{25}+e^{16},e^{26}+e^{15},e^{36}+e^{45}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:79b&0,0,0,e^{12},-e^{24}-e^{13},e^{23}-e^{14},-e^{16}+e^{25},e^{15}+e^{26},e^{36}+e^{45}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:81a&0,0,0,e^{12},e^{14},e^{24}+e^{13},e^{26}+e^{34}-e^{15},e^{16}+e^{25},e^{27}+e^{36}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14679,2457\}  \\
96531:81b&0,0,0,- e^{12},e^{14},e^{24}-e^{13},e^{15}+e^{26}+e^{34},e^{16}+e^{25},e^{27}+e^{36}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14679,2457\}  \\
96531:82a&\begin{array}{c}
0,0,0,e^{12}, {(1+a_4)} e^{13}+e^{24},\\
e^{14}+e^{23},e^{15}+e^{26}, a_4 e^{16}+e^{25}+e^{34},e^{17}+e^{35}+e^{46}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:82b&\begin{array}{c}
0,0,0,e^{12}, {(1+a_4)} e^{13}+e^{24},\\
-e^{14}+e^{23},e^{26}-e^{15}, a_4 e^{16}+e^{34}+e^{25},e^{46}+e^{35}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:83a&\begin{array}{c}
0,0,0,e^{12}, {(1+a_4)} e^{13}+ {(2+a_4)} e^{24},\\
{(2+a_4)} e^{14}+e^{23}, a_4 e^{16}+e^{34}+e^{25},e^{26}+e^{15},e^{36}+e^{45}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:83b&\begin{array}{c}
0,0,0,\\
e^{12},- e^{13} {(-1+a_4)}+ {(-2+a_4)} e^{24},- {(-2+a_4)} e^{14}+e^{23},\\
- a_4 e^{16}+e^{25}+e^{34},-e^{15}+e^{26},e^{36}+e^{45}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:87&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{34}+e^{17}+e^{28}&13/45(1,1,3,2,3,3,4,4,5)&\{\emptyset,123569\}  \\
96531:89&0,0,0, {(-1+a_2)} e^{12},e^{14},e^{24},e^{15}+e^{23}, e^{13} a_2+e^{26},e^{28}+e^{17}+e^{34}&13/45(1,1,3,2,3,3,4,4,5)&\{\emptyset,123569\}  \\
96531:94&0,0,0, a_1 e^{12},e^{14},e^{24},- e^{15} {(-1+a_1)}+e^{23},e^{25}+e^{16},e^{18}+e^{27}+e^{45}&1/71(19,23,57,42,61,65,80,84,103)&\{\emptyset,123569,134679,2457\}  \\
96531:96&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{16},e^{35}+e^{27}+e^{18}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569\}  \\
96531:98&0,0,0, a_1 e^{12},e^{14},e^{24}+e^{13},- e^{15} {(-1+a_1)},e^{25}+e^{16},e^{18}+e^{45}+e^{27}&1/128(22,57,114,79,101,136,123,158,180)&\{\emptyset,12569,14679,2457\}  \\
96531:100&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{26},e^{28}+e^{17}+e^{36}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:101&0,0,0,- e^{12} {(-1+a_3)},e^{14},e^{24}+e^{13},e^{23}+ a_3 e^{15},e^{16}+e^{25},e^{45}+e^{18}+e^{27}&31/256(2,3,6,5,7,8,9,10,12)&\{\emptyset,2457\}  \\
96531:102&0,0,0,- e^{12},-e^{13}+e^{24},2  e^{14},e^{25}+e^{34},e^{26}+2 e^{15},e^{17}+e^{28}+e^{45}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:106a&0,0,0,e^{12},-e^{14}+e^{23},e^{24}-e^{13},-e^{15}+e^{34},-e^{16}+e^{25},e^{28}+e^{17}+e^{46}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1467,24579\}  \\
96531:106b&0,0,0,- e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{34}+e^{15},e^{25}+e^{16},e^{46}+e^{17}+e^{28}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1467,24579\}  \\
96531:108a&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{26}+e^{15},e^{25}+e^{34}+e^{16},e^{28}+e^{35}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:108b&0,0,0,e^{12},e^{13}+e^{24},- e^{14},e^{26}-e^{15},e^{25}+e^{16}+e^{34},e^{17}+e^{35}+e^{28}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:109&\begin{array}{c}
0,0,0, e^{12} {(-1+a_3)}, e^{13} {(-1+a_3)}-\frac{ a_3 e^{24}}{-2+a_3},\\
a_3 e^{14},e^{34}+e^{25},- {(-2+a_3)} e^{15}+e^{26},e^{17}+e^{28}+e^{36}+e^{45}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1457,24679\}  \\
96531:110a&0,0,0,e^{12},e^{24}+e^{13},e^{14},e^{25}+e^{34},e^{15}+e^{26},e^{27}+e^{18}+e^{35}+e^{46}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14579,2467\}  \\
96531:110b&\begin{array}{c}
0,0,0,e^{12},e^{24}+e^{13},\\
- e^{14},e^{25}+e^{34},-e^{15}+e^{26},e^{46}+e^{18}+e^{27}+e^{35}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14579,2467\}  \\
96531:112a&\begin{array}{c}
0,0,0, a_1 e^{12},e^{24}+ {(1+a_1)} e^{13},\\
e^{23}+e^{14},e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{35}+e^{28}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:112b&\begin{array}{c}
0,0,0, a_1 e^{12},e^{24}+ {(1+a_1)} e^{13},\\
-e^{14}+e^{23},e^{26}-e^{15},e^{25}+e^{34}+e^{16},e^{35}+e^{17}+e^{28}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:113a&\begin{array}{c}
0,0,0,- e^{12} a_5, {(e^{14}+e^{23})} a_5,\\
e^{24}+ {(-1+a_5)} e^{13},e^{34}+e^{15}, e^{16} a_5+e^{25},e^{17}+e^{28}+e^{46}+e^{35}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1467,24579\}  \\
96531:113b&\begin{array}{c}
0,0,0, e^{12} a_5,- {(e^{14}-e^{23})} a_5,\\
e^{24}- e^{13} {(1+a_5)},-e^{15}+e^{34},- e^{16} a_5+e^{25},e^{28}+e^{46}+e^{35}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1467,24579\}  \\
96531:115a&\begin{array}{c}
0,0,0,- e^{12} {(-1+a_3)},-e^{13}+e^{24}, \\
{(-2+a_3)} e^{23}+ a_3 e^{14},e^{26}+ a_3 e^{15},e^{25}+e^{16}+e^{34},e^{18}+e^{27}+e^{45}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1458,24689\}  \\
96531:115b&\begin{array}{c}
0,0,0,- e^{12} {(-1+a_3)},-e^{13}+e^{24},\\
- {(-2+a_3)} e^{23}+ a_3 e^{14},e^{26}+ a_3 e^{15},-e^{16}+e^{34}+e^{25},e^{18}+e^{27}+e^{45}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1458,24689\}  \\
96531:116a&\begin{array}{c}
0,0,0,- {(-1+a_2)} e^{12},e^{23}+e^{14},\\
e^{13} a_2+e^{24},e^{16}+e^{25}, e^{15} a_2+e^{26},e^{36}+e^{45}+e^{28}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:116b&\begin{array}{c}
0,0,0,- {(-1+a_2)} e^{12},-e^{14}+e^{23},\\
e^{13} a_2+e^{24},e^{25}-e^{16}, e^{15} a_2+e^{26},e^{28}+e^{45}+e^{36}+e^{17}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:117a&\begin{array}{c}
0,0,0, e^{12} a_2,e^{14},\\
e^{13} a_2+e^{24},e^{25}+e^{16},- {(-1+a_2)} e^{15}+e^{26}+e^{34},e^{17}+e^{45}+e^{28}+e^{36}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:117b&\begin{array}{c}
0,0,0, e^{12} a_2,- e^{14},\\
e^{13} a_2+e^{24},-e^{16}+e^{25},- {(-1+a_2)} e^{15}+e^{26}+e^{34},e^{17}+e^{28}+e^{36}+e^{45}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14689,2458\}  \\
96531:119a&\begin{array}{c}
0,0,0,\\
a_1 e^{12}, {(a_6+a_1- a_6 a_1)} e^{13}+ {(1+a_6)} e^{24},e^{14}+ a_6 e^{23},\\
e^{26}+\frac{e^{15}}{1+a_6},- e^{16} {(-1+a_1)}+e^{25}+e^{34},e^{17}+e^{28}+e^{46}+e^{35}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96531:119b&\begin{array}{c}
0,0,0,\\
a_1 e^{12}, {(a_6+a_1- a_6 a_1)} e^{13}+ {(1+a_6)} e^{24},-e^{14}+ a_6 e^{23},\\
e^{26}-\frac{e^{15}}{1+a_6},- e^{16} {(-1+a_1)}+e^{34}+e^{25},e^{17}+e^{46}+e^{35}+e^{28}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
96432:1&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{46}+e^{27}&1/31(4,17,29,21,33,25,29,33,46)&\{\emptyset,123689,125689,13479,14579,2345678,24678,35\}  \\
96432:2&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{17}+e^{46}&1/124(56,21,96,77,152,98,119,140,175)&\{\emptyset,123689,125689,134678,145678,234579,2479,35\}  \\
96432:3a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17},e^{27}+e^{46}+e^{35}&1/67(8,41,49,49,57,57,65,73,106)&\{\emptyset,123689,125689,13479,14579,2345678,24678,35\}  \\
96432:3b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17},e^{27}+e^{46}+e^{35}&1/67(8,41,49,49,57,57,65,73,106)&\{\emptyset,123689,125689,13479,14579,2345678,24678,35\}  \\
96432:4&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27},e^{17}+e^{35}+e^{46}&2/603(155,49,151,204,306,253,302,351,457)&\{\emptyset,123689,125689,35\}  \\
96432:8&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23},e^{46}+e^{27}&1/473(95,199,380,294,475,389,484,579,683)&\{\emptyset,125689,14579,24678\}  \\
96432:10&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{15}+e^{27},e^{17}+e^{46}&1/144(42,37,106,79,148,116,153,190,195)&\{\emptyset,123689,134678,2479\}  \\
96432:11&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{27}+e^{46}&2/87(7,21,40,28,47,35,42,49,63)&\{\emptyset,123689,125689,35\}  \\
96432:13a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23},e^{46}+e^{35}+e^{27}&22/129(1,3,4,4,5,5,6,7,9)&\{\emptyset,125689,14579,24678\}  \\
96432:13b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{23},e^{46}+e^{35}+e^{27}&22/129(1,3,4,4,5,5,6,7,9)&\{\emptyset,125689,14579,24678\}  \\
96432:15&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{15},e^{17}+e^{46}+e^{35}&48/629(5,3,7,8,12,11,14,17,19)&\{\emptyset,123689\}  \\
96432:18&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25},e^{46}+e^{27}&1/47(11,17,33,28,44,39,50,61,67)&\{\emptyset,123689,13479,24678\}  \\
96432:24a&0,0,0,- e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24},e^{27}+e^{35}+e^{46}&22/129(1,3,4,4,5,5,6,7,9)&\{\emptyset,123689,125689,35\}  \\
96432:24b&0,0,0,- e^{12},- e^{13},e^{14},e^{16},e^{17}+e^{24},e^{27}+e^{46}+e^{35}&22/129(1,3,4,4,5,5,6,7,9)&\{\emptyset,123689,125689,35\}  \\
96432:25a&0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{14},e^{46}+e^{35}+e^{17}&22/131(3,1,3,4,6,5,6,7,9)&\{\emptyset,123689,125689,35\} & \checkmark \\
96432:25b&0,0,0,e^{12},- e^{13},e^{24},e^{26},e^{14}+e^{27},e^{35}+e^{46}+e^{17}&22/131(3,1,3,4,6,5,6,7,9)&\{\emptyset,123689,125689,35\} & \checkmark \\
96432:26a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{23},e^{25}+e^{17},e^{27}+e^{35}+e^{46}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123689,13479,24678\}  \\
96432:26b&0,0,0,- e^{12},e^{13},- e^{14},e^{23}+e^{16},e^{17}+e^{25},e^{27}+e^{46}+e^{35}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123689,13479,24678\}  \\
96432:32&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{46}&1/281(56,112,253,168,309,224,280,336,392)&\{\emptyset,13479,14579,35\}  \\
96432:33&0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{14},e^{27}+e^{16},e^{17}+e^{46}&1/71(28,14,57,42,85,56,70,84,98)&\{\emptyset,234579,2479,35\}  \\
96432:34&\begin{array}{c}
0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},\\
e^{14},- {(-1+a_2)} e^{16}+e^{23},e^{17}+e^{25}+e^{34},e^{46}+e^{27}
\end{array}&1/47(11,17,33,28,44,39,50,61,67)&\{\emptyset,123689,13479,24678\}  \\
96432:39a&\begin{array}{c}
0,0,0,- e^{12} a_1,- {(-1+a_1)} e^{13},\\
e^{14}, e^{16} a_1+e^{23},e^{34}+e^{17}+e^{25},e^{46}+e^{35}+e^{27}
\end{array}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123689,13479,24678\}  \\
96432:39b&\begin{array}{c}
0,0,0,- e^{12} a_1,- {(-1+a_1)} e^{13},\\
- e^{14}, e^{16} a_1+e^{23},e^{17}+e^{34}+e^{25},e^{46}+e^{35}+e^{27}
\end{array}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123689,13479,24678\}  \\
96432:42a&0,0,0,- e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{46}+e^{35}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
96432:42b&0,0,0,- e^{12},- e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26},e^{27}+e^{35}+e^{46}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,13479,14579,35\}  \\
96432:43&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27},e^{46}+e^{17}+e^{35}&35/333(4,2,5,6,9,8,10,12,14)&\{\emptyset,35\}  \\
96432:58&0,0,0,e^{12},2  e^{13},3 e^{14}-e^{23},-e^{16}+e^{25}+e^{34},e^{27}+e^{46},e^{17}+e^{36}+e^{45}&1/221(59,67,118,126,177,185,244,311,303)&\{\emptyset,125689,14578,24679\}  \\
96421:11&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{18}&1/109(16,67,76,83,92,99,159,115,131)&\{\emptyset,123679,12569,1348,14578,2345689,246789,357\}  \\
96421:13&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{28}&1/109(67,16,59,83,126,99,142,115,131)&\{\emptyset,123679,12569,134689,1456789,23458,2478,357\}  \\
96421:26&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{16},e^{18}+e^{35}&5/213(7,27,24,34,31,41,58,48,55)&\{\emptyset,123679,12569,357\}  \\
96421:27a&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{28}+e^{35}&1/37(22,7,14,29,36,36,43,43,50)&\{\emptyset,123679,12569,134689,1456789,23458,2478,357\} & \checkmark \\
96421:27b&0,0,0,e^{12},e^{13},- e^{24},e^{25}+e^{34},e^{26},e^{28}+e^{35}&1/37(22,7,14,29,36,36,43,43,50)&\{\emptyset,123679,12569,134689,1456789,23458,2478,357\} & \checkmark \\
96421:28&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{23}+e^{16},e^{18}+e^{25}&1/17(3,11,9,14,12,17,21,20,23)&\{\emptyset,123679,13478,24689\}  \\
96421:30&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16},e^{46}+e^{28}&1/156(24,81,92,105,116,129,208,153,234)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:31&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{18}+e^{46}&1/60(24,13,28,37,52,50,80,63,87)&\{\emptyset,123679,125679,134678,145678,234589,2489,35\}  \\
96421:34&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{16},e^{23}+e^{18}&1/119(20,69,80,89,100,109,169,129,149)&\{\emptyset,12569,14578,246789\}  \\
96421:41&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{15}+e^{28}&2/123(26,15,34,41,60,56,75,71,86)&\{\emptyset,123679,134689,2478\}  \\
96421:43&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16},e^{25}+e^{18}+e^{34}&1/17(3,11,9,14,12,17,21,20,23)&\{\emptyset,123679,13478,24689\}  \\
96421:45&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{46}+e^{28}&1/16(2,9,14,11,16,13,18,15,24)&\{\emptyset,123679,12569,134789,14589,2345678,2468,357\}  \\
96421:46&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{46}+e^{18}&1/24(6,7,18,13,24,20,30,27,33)&\{\emptyset,123679,12569,134678,14568,2345789,2489,357\}  \\
96421:47&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23},e^{28}+e^{46}&3/32(2,5,6,7,8,9,14,11,16)&\{\emptyset,123679,134789,2468\}  \\
96421:54&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16},e^{46}+e^{28}&1/11(2,5,10,7,12,9,12,11,16)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:55&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{18}+e^{46}&1/233(92,51,187,143,279,194,235,245,337)&\{\emptyset,123679,125679,13468,14568,2345789,24789,35\}  \\
96421:59&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16},e^{24}+e^{18}&1/217(39,117,152,156,191,195,308,234,273)&\{\emptyset,123679,12569,357\}  \\
96421:60&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{28}+e^{14}&3/217(39,13,42,52,81,65,94,78,91)&\{\emptyset,123679,12569,357\}  \\
96421:62&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{25}+e^{18}&1/123(29,57,87,86,116,115,143,144,173)&\{\emptyset,123679,13478,24689\}  \\
96421:63&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{28}+e^{46}&1/53(11,22,42,33,53,44,64,55,77)&\{\emptyset,134789,14589,357\}  \\
96421:66a&0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{24},e^{16}+e^{23},e^{25}+e^{18}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\}  \\
96421:66b&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23},e^{25}+e^{18}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\}  \\
96421:67&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{14},e^{35},e^{23}+e^{16},e^{34}+e^{18}+e^{25}&1/17(3,11,9,14,12,17,21,20,23)&\{\emptyset,123679,13478,24689\}  \\
96421:70&0,0,0,- e^{12},- e^{13},e^{14},e^{34}+e^{25},e^{16},e^{28}+e^{46}&1/185(38,74,135,112,173,150,247,188,262)&\{\emptyset,123679,12569,13489,145789,234568,24678,357\}  \\
96421:72&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{46}+e^{18}&1/185(74,38,123,112,197,150,235,188,262)&\{\emptyset,123679,12569,13468,145678,234589,24789,357\}  \\
96421:73a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{46}+e^{35}+e^{28}&1/47(7,27,34,34,41,41,48,48,75)&\{\emptyset,123679,12569,134789,14589,2345678,2468,357\}  \\
96421:73b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16},e^{46}+e^{35}+e^{28}&1/47(7,27,34,34,41,41,48,48,75)&\{\emptyset,123679,12569,134789,14589,2345678,2468,357\}  \\
96421:74&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26},e^{35}+e^{46}+e^{18}&1/327(102,92,189,194,291,286,393,378,480)&\{\emptyset,123679,12569,357\}  \\
96421:76&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{28}+e^{46}&1/112(26,45,78,71,104,97,130,123,168)&\{\emptyset,123679,134789,2468\}  \\
96421:77&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{26}+e^{18}&1/183(42,84,101,126,143,168,244,210,252)&\{\emptyset,13478,14578,35\}  \\
96421:78&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14},e^{16}+e^{28}&1/93(42,21,41,63,83,84,124,105,126)&\{\emptyset,23458,248,35\}  \\
96421:79&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{46}+e^{28}&4/57(3,6,8,9,11,12,19,15,21)&\{\emptyset,134789,145789,35\}  \\
96421:81&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{18}+e^{46}&1/143(57,31,114,88,171,119,145,150,207)&\{\emptyset,125679,14568,24789\}  \\
96421:85&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{18}+e^{25}+e^{34}&1/123(29,57,87,86,116,115,143,144,173)&\{\emptyset,123679,13478,24689\}  \\
96421:87a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{23},e^{18}+e^{25}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\} & \checkmark \\
96421:87b&0,0,0,e^{12},e^{13},- e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{25}+e^{18}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\} & \checkmark \\
96421:90a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16},e^{25}+e^{18}+e^{34}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\} & \checkmark \\
96421:90b&0,0,0,e^{12},e^{13},e^{14},-e^{24}+e^{35},e^{16},e^{18}+e^{25}+e^{34}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\} & \checkmark \\
96421:91a&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{16},e^{18}+e^{35}+e^{24}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,12569,357\} & \checkmark \\
96421:91b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{16},e^{35}+e^{24}+e^{18}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,12569,357\} & \checkmark \\
96421:92a&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{35}+e^{14}+e^{28}&13/67(3,1,2,4,5,5,6,6,7)&\{\emptyset,123679,12569,357\} & \checkmark \\
96421:92b&0,0,0,e^{12},e^{13},- e^{24},e^{34}+e^{25},e^{26},e^{28}+e^{35}+e^{14}&13/67(3,1,2,4,5,5,6,6,7)&\{\emptyset,123679,12569,357\} & \checkmark \\
96421:93&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14},e^{15},e^{23}+e^{16},e^{18}+e^{34}+e^{25}&1/61(13,35,39,48,52,61,65,74,87)&\{\emptyset,123679,13478,24689\}  \\
96421:95&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{28}+e^{46}&1/47(7,24,41,31,48,38,55,45,69)&\{\emptyset,123679,134789,2468\}  \\
96421:99a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16},e^{35}+e^{28}+e^{46}&2/131(13,31,44,44,57,57,75,70,101)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:99b&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16},e^{28}+e^{35}+e^{46}&2/131(13,31,44,44,57,57,75,70,101)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:100&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{18}+e^{35}+e^{46}&4/185(19,11,26,30,45,41,49,52,71)&\{\emptyset,123679,125679,35\}  \\
96421:103a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16},e^{35}+e^{46}+e^{28}&5/101(4,9,13,13,17,17,26,21,30)&\{\emptyset,123679,12569,13489,145789,234568,24678,357\}  \\
96421:103b&0,0,0,- e^{12},- e^{13},- e^{14},e^{25}+e^{34},e^{16},e^{35}+e^{28}+e^{46}&5/101(4,9,13,13,17,17,26,21,30)&\{\emptyset,123679,12569,13489,145789,234568,24678,357\}  \\
96421:104&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{18}+e^{46}+e^{35}&1/183(79,39,98,118,177,157,216,196,275)&\{\emptyset,123679,12569,357\}  \\
96421:106&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{46}+e^{28}&1/47(11,17,33,28,44,39,61,50,67)&\{\emptyset,123679,13489,24678\}  \\
96421:107a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{46}+e^{35}+e^{28}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:107b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16}+e^{23},e^{46}+e^{35}+e^{28}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:109&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{46}+e^{28}&1/53(11,22,42,33,53,44,64,55,77)&\{\emptyset,134789,14589,357\}  \\
96421:114a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{25}+e^{18}+e^{34}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\}  \\
96421:114b&0,0,0,e^{12},e^{13},- e^{14},e^{15}+e^{24},e^{16},e^{18}+e^{25}+e^{34}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\}  \\
96421:117&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{14},e^{24},e^{16}+e^{23},e^{25}+e^{34}+e^{18}&1/123(29,57,87,86,116,115,143,144,173)&\{\emptyset,123679,13478,24689\}  \\
96421:120&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{18}+e^{26}&1/31(7,14,24,21,31,28,38,35,42)&\{\emptyset,13478,1458,357\}  \\
96421:122a&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{14},e^{35}+e^{24},e^{23}+e^{16},e^{34}+e^{18}+e^{25}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\}  \\
96421:122b&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{14},e^{35}-e^{24},e^{23}+e^{16},e^{34}+e^{25}+e^{18}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13478,24689\}  \\
96421:127&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{16},e^{35}+e^{26}+e^{18}&21/173(2,4,5,6,7,8,9,10,12)&\{\emptyset,357\}  \\
96421:129&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{16}+e^{24},e^{18}+e^{26}&1/41(9,18,29,27,38,36,56,45,54)&\{\emptyset,1348,14578,357\}  \\
96421:130&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{26},e^{28}+e^{16}&1/41(18,9,26,27,44,36,53,45,54)&\{\emptyset,23458,2478,357\}  \\
96421:131a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23},e^{28}+e^{35}+e^{46}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:131b&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16}+e^{23},e^{46}+e^{28}+e^{35}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:132&0,0,0,- e^{12}, e^{13} a_2,e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{46}+e^{28}&1/53(11,22,42,33,53,44,64,55,77)&\{\emptyset,134789,14589,357\}  \\
96421:135a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23},e^{28}+e^{46}+e^{35}&7/33(1,2,3,3,4,4,6,5,7)&\{\emptyset,123679,13489,24678\}  \\
96421:135b&0,0,0,- e^{12},- e^{13},- e^{14},e^{25}+e^{34},e^{23}+e^{16},e^{46}+e^{35}+e^{28}&7/33(1,2,3,3,4,4,6,5,7)&\{\emptyset,123679,13489,24678\}  \\
96421:138a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24},e^{28}+e^{35}+e^{46}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,134789,14589,357\}  \\
96421:138b&0,0,0,- e^{12},- e^{13},e^{14},e^{15},e^{16}+e^{24},e^{28}+e^{46}+e^{35}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,134789,14589,357\}  \\
96421:143&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26},e^{28}+e^{34}+e^{17}&6/47(3,2,6,5,9,7,8,9,11)&\{\emptyset,145689\}  \\
96421:144&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{34}+e^{27}+e^{18}&59/453(2,3,6,5,8,7,8,9,11)&\{\emptyset,24689\}  \\
96421:145a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{25}+e^{18}+e^{34}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\}  \\
96421:145b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,- e^{14},e^{15}+e^{24},e^{23}+e^{16},e^{18}+e^{25}+e^{34}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,123679,13478,24689\}  \\
96421:146&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{23}+e^{15},e^{24}+e^{16},e^{35}+e^{26}+e^{18}&21/173(2,4,5,6,7,8,9,10,12)&\{\emptyset,357\}  \\
96421:150a&0,0,0,- e^{12},e^{13},e^{14}, e^{15} a_2+e^{24},e^{16}+e^{23},e^{28}+e^{35}+e^{46}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:150b&0,0,0,- e^{12},- e^{13},e^{14}, e^{15} a_2+e^{24},e^{23}+e^{16},e^{46}+e^{35}+e^{28}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,123679,134789,2468\}  \\
96421:153&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24},e^{18}+e^{26}+e^{35}&5/43(2,4,5,6,7,8,11,10,12)&\{\emptyset,357\}  \\
96421:154a&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26},e^{28}+e^{16}+e^{35}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,23458,2478,357\}  \\
96421:154b&0,0,0,e^{12},e^{13},- e^{24},e^{34}+e^{25},-e^{14}+e^{26},e^{16}+e^{35}+e^{28}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,23458,2478,357\}  \\
96421:156a&0,0,0,- e^{12},e^{13},e^{14}, e^{15} a_2+e^{23},e^{24}+e^{16},e^{28}+e^{46}+e^{35}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,134789,14589,357\}  \\
96421:156b&0,0,0,- e^{12},- e^{13},e^{14}, e^{15} a_2+e^{23},e^{16}+e^{24},e^{46}+e^{35}+e^{28}&17/77(1,2,3,3,4,4,5,5,7)&\{\emptyset,134789,14589,357\}  \\
96421:158a&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24},e^{46}+e^{28}+e^{35}&7/33(1,2,3,3,4,4,6,5,7)&\{\emptyset,13489,145789,357\}  \\
96421:158b&0,0,0,- e^{12},- e^{13},- e^{14},e^{25}+e^{34},e^{16}+e^{24},e^{28}+e^{46}+e^{35}&7/33(1,2,3,3,4,4,6,5,7)&\{\emptyset,13489,145789,357\}  \\
96421:159&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26}+e^{14},e^{46}+e^{35}+e^{18}&69/643(4,2,5,6,9,8,11,10,14)&\{\emptyset,357\}  \\
96421:163&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26},e^{46}+e^{18}&2/771(123,104,189,227,312,331,501,435,558)&\{\emptyset,125679,134678,234589\}  \\
96421:166&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{28}+e^{37}&1/11(7,2,3,9,10,11,12,13,15)&\{\emptyset,134689,1456789,357\}  \\
96421:176&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26},e^{37}+e^{18}+e^{46}&2/39(9,4,7,13,16,17,23,21,30)&\{\emptyset,125679,134678,234589\}  \\
96421:185&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{35},e^{34}+e^{25}-2 e^{16},e^{45}+e^{18}&1/49(11,27,22,38,33,49,55,60,71)&\{\emptyset,125679,14578,24689\}  \\
96421:188&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{16},e^{24}+e^{37}+e^{18}&73/699(2,6,5,8,7,10,9,12,14)&\{\emptyset,357\}  \\
96421:192&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{46}+e^{18}&5/441(22,27,59,49,81,76,108,103,125)&\{\emptyset,12569,13468,234589\}  \\
96421:193&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35},e^{18}+e^{46}+e^{37}&1/51(15,16,24,31,39,47,54,63,78)&\{\emptyset,134678,14568,357\}  \\
96421:194a&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26},e^{18}+e^{46}+e^{37}&28/219(3,2,3,5,6,7,9,9,12)&\{\emptyset,125679,134678,234589\}  \\
96421:194b&0,0,0,e^{12},e^{13},e^{24},e^{35},-e^{15}+e^{26},e^{37}+e^{46}+e^{18}&28/219(3,2,3,5,6,7,9,9,12)&\{\emptyset,125679,134678,234589\}  \\
96421:197&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{37}+e^{15}+e^{28}&34/311(5,2,3,7,8,9,10,11,13)&\{\emptyset,134689\}  \\
96421:204&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{35},e^{16}+e^{25},e^{18}+e^{36}+e^{45}&1/49(11,27,22,38,33,49,55,60,71)&\{\emptyset,125679,14578,24689\}  \\
96421:206&0,0,0,e^{12},e^{13},2  e^{14},e^{35},e^{16}+e^{25}+e^{34},e^{45}+e^{36}+e^{18}&1/49(11,27,22,38,33,49,55,60,71)&\{\emptyset,125679,14578,24689\}  \\
96421:207&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{35},e^{25}+e^{16}+e^{34},e^{28}+e^{46}&1/8(2,3,4,5,6,7,10,9,12)&\{\emptyset,125679,145789,2468\}  \\
96421:213&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{14},e^{16}+e^{28}+e^{37}&7/87(6,3,4,9,10,12,14,15,18)&\{\emptyset,248\}  \\
96421:218&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15},e^{28}+e^{45}+e^{37}&6/419(23,21,40,44,63,65,67,86,107)&\{\emptyset,125679,134689,234578\}  \\
96421:219&0,0,0,- e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24},e^{37}+e^{46}+e^{28}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,145789\}  \\
96421:220&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26},e^{18}+e^{37}+e^{46}&49/669(6,3,5,9,11,12,16,15,21)&\{\emptyset,234589\}  \\
96421:221&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{28}+e^{37}+e^{14}&15/151(6,2,3,8,9,10,11,12,14)&\{\emptyset,357\}  \\
96421:222&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{18}+e^{35}+e^{46}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569\}  \\
96421:230&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26}+e^{15},e^{28}+e^{37}+e^{45}&42/485(5,3,4,8,9,11,13,14,17)&\{\emptyset,125679\}  \\
96421:231&0,0,0,- e^{12},- e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35},e^{28}+e^{37}+e^{46}&1/55(14,22,25,36,39,50,61,64,86)&\{\emptyset,13489,145789,357\}  \\
96421:237&0,0,0,- e^{12},-2  e^{13},e^{14}-e^{23},e^{15},e^{16}+e^{34}+e^{25},e^{46}+e^{28}&1/28(8,9,16,17,24,25,32,33,42)&\{\emptyset,12569,14589,2468\}  \\
96421:238a&0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{35}+e^{24},-2 e^{16}+e^{25}+e^{34},e^{45}+e^{18}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:238b&0,0,0,e^{12},- e^{13},e^{14}+e^{23},-e^{24}+e^{35},e^{25}+e^{34}-2 e^{16},e^{45}+e^{18}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:239&0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{35},e^{25}-2 e^{16}+e^{34},e^{37}+e^{45}+e^{18}&6/29(1,3,2,4,3,5,5,6,7)&\{\emptyset,125679\}  \\
96421:240&\begin{array}{c}
0,0,0,e^{12}, e^{13} {(1+a_4)},\\
e^{23}+ {(2+a_4)} e^{14},e^{35}, a_4 e^{16}+e^{34}+e^{25},e^{18}+e^{36}+e^{45}
\end{array}&1/49(11,27,22,38,33,49,55,60,71)&\{\emptyset,125679,14578,24689\}  \\
96421:255&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25},e^{45}+e^{36}+e^{18}&1/87(23,37,46,60,69,83,97,106,129)&\{\emptyset,125679,14578,24689\}  \\
96421:256&0,0,0,- e^{12},- e^{13},e^{24},e^{34}+e^{25},e^{26}+2 e^{15},e^{45}+e^{17}+e^{28}&1/341(113,98,181,211,294,309,392,407,505)&\{\emptyset,12569,134689,23458\}  \\
96421:259&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{18}&1/87(23,37,46,60,69,83,97,106,129)&\{\emptyset,125679,14578,24689\}  \\
96421:264a&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25},e^{45}+e^{36}+e^{18}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:264b&0,0,0,e^{12},- e^{13},-e^{14}+e^{23},e^{24}+e^{35},e^{25}-e^{16},e^{18}+e^{45}+e^{36}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:265a&0,0,0,e^{12},e^{13},2  e^{14},e^{35}+e^{24},e^{16}+e^{34}+e^{25},e^{18}+e^{36}+e^{45}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:265b&0,0,0,e^{12},e^{13},2  e^{14},e^{35}-e^{24},e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{18}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:270a&0,0,0,- e^{12},e^{13},e^{14}-e^{23},e^{35},e^{16}+e^{34}-2 e^{25},e^{46}+e^{28}+e^{37}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:270b&0,0,0,- e^{12},- e^{13},-e^{23}+e^{14},e^{35},e^{16}+2 e^{25}+e^{34},e^{37}+e^{46}+e^{28}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:278&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24},e^{25}+e^{16},e^{46}+e^{28}+e^{37}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,125679,145789,2468\}  \\
96421:281a&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}+e^{16},e^{18}+e^{37}+e^{26}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13478,1458,357\}  \\
96421:281b&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}+e^{35},e^{37}+e^{26}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13478,1458,357\}  \\
96421:283&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{28}+e^{37}+e^{46}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,125679,145789,2468\}  \\
96421:285&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{14}+e^{23},e^{15},e^{34}+e^{25}+e^{16},e^{36}+e^{18}+e^{27}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
96421:291&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{14}+e^{26}+e^{35},e^{28}+e^{37}+e^{16}&61/503(4,2,3,6,7,8,9,10,12)&\{\emptyset,357\}  \\
96421:294a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{35}+e^{24},e^{16}+e^{25},e^{46}+e^{28}+e^{37}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:294b&0,0,0,- e^{12},- e^{13},e^{23}+e^{14},e^{35}+e^{24},e^{16}-e^{25},e^{37}+e^{46}+e^{28}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:295&\begin{array}{c}
0,0,0,e^{12}, e^{13} {(-1+a_3)}, \\
a_3 e^{14}+e^{23},e^{24}, {(-2+a_3)} e^{16}+e^{25}+e^{34},e^{18}+e^{45}+e^{36}
\end{array}&1/87(23,37,46,60,69,83,97,106,129)&\{\emptyset,125679,14578,24689\}  \\
96421:298a&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{35},-e^{25}+e^{16}+e^{34},e^{28}+e^{46}+e^{37}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:298b&0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{24},e^{34}+e^{25}+e^{16},e^{46}+e^{28}+e^{37}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:300a&\begin{array}{c}
0,0,0,e^{12}, e^{13} a_2, \\
{(1+a_2)} e^{14}+e^{23},e^{35}+e^{24}, {(-1+a_2)} e^{16}+e^{34}+e^{25},e^{18}+e^{45}+e^{36}
\end{array}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:300b&\begin{array}{c}
0,0,0,e^{12}, e^{13} a_2,\\
{(1+a_2)} e^{14}+e^{23},e^{35}-e^{24}, {(-1+a_2)} e^{16}+e^{34}+e^{25},e^{36}+e^{45}+e^{18}
\end{array}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,125679,14578,24689\}  \\
96421:303&0,0,0, a_1 e^{12},e^{13},e^{23}+e^{14},- {(-1+a_1)} e^{15},e^{25}+e^{16},e^{27}+e^{36}+e^{45}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
96421:307&0,0,0,- e^{12}, e^{13} a_2, {(1+a_2)} e^{14}+e^{23},e^{15},e^{16}+e^{34},e^{45}+e^{18}+e^{27}+e^{36}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
96421:308&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{16}+e^{34}+e^{25},e^{18}+e^{27}+e^{36}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:313&\begin{array}{c}
0,0,0,- e^{12}, e^{13} a_2, \\
{(1+a_2)} e^{23}+e^{14}, e^{24} {(2+a_2)},e^{25}+e^{34}+e^{16},e^{37}+e^{28}+e^{46}
\end{array}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,125679,145789,2468\}  \\
96421:318a&\begin{array}{c}
0,0,0,- e^{12},e^{13}, \\
e^{23} {(-1+a_3)}+e^{14}, a_3 e^{24}+e^{35}, {(-2+a_3)} e^{25}+e^{34}+e^{16},e^{28}+e^{46}+e^{37}
\end{array}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:318b&\begin{array}{c}
0,0,0,- e^{12},- e^{13}, \\
e^{23} {(-1+a_3)}+e^{14}, a_3 e^{24}+e^{35},- {(-2+a_3)} e^{25}+e^{16}+e^{34},e^{37}+e^{46}+e^{28}
\end{array}&16/71(1,2,2,3,3,4,5,5,7)&\{\emptyset,125679,145789,2468\}  \\
96421:320&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{25},e^{27}+e^{18}+e^{36}+e^{45}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:322&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{25}+e^{16}+e^{34},e^{18}+e^{27}+e^{45}+e^{36}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:326&\begin{array}{c}
0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,\\
e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{16}+e^{25},e^{27}+e^{36}+e^{18}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:328&\begin{array}{c}
0,0,0,\\
{(-1+a_3-a_5)} e^{12}, e^{13} {(-1+a_3)}, a_3 e^{14}+e^{23},\\
- e^{15} {(-2+a_3-a_5)},e^{25}+e^{34}+ e^{16} a_5,e^{18}+e^{27}+e^{45}+e^{36}
\end{array}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
96421:332&\begin{array}{c}
0,0,0, a_1 e^{12},e^{13},\\
e^{14}+e^{23},- {(-1+a_1)} e^{15}+e^{24},e^{16}+e^{25},e^{36}+e^{18}+e^{27}+e^{45}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:333&\begin{array}{c}
0,0,0,- e^{12}, e^{13} {(-1+a_3)}, \\
a_3 e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{16},e^{45}+e^{36}+e^{18}+e^{27}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:334&\begin{array}{c}
0,0,0, e^{12} a_2, e^{13} a_2, \\
{(1+a_2)} e^{14},- {(-1+a_2)} e^{15}+e^{24},e^{16}+e^{34}+e^{25},e^{18}+e^{27}+e^{36}+e^{45}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:336&\begin{array}{c}
0,0,0,e^{12}, e^{13} {(1+a_4)},\\
e^{23}+ {(2+a_4)} e^{14},e^{24}, a_4 e^{16}+e^{25}+e^{34},e^{36}+e^{27}+e^{18}+e^{45}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:338&\begin{array}{c}
0,0,0,\\
a_1 e^{12}, e^{13} {(-1+a_3)}, a_3 e^{14}+e^{23},\\
- {(-1+a_1)} e^{15}+e^{24}, {(-1+a_3-a_1)} e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{36}+e^{45}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
96421:339&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{46}+e^{18}&1/55(10,23,50,33,60,43,56,66,76)&\{\emptyset,123679,125679,13479,14579,23456,246,35\}  \\
96421:340a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{27}+e^{16},e^{46}+e^{28}&2/131(19,19,56,38,75,57,57,76,95)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:340b&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{16}+e^{27},e^{46}+e^{28}&2/131(19,19,56,38,75,57,57,76,95)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\}  \\
96421:341a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{17}+e^{26},e^{46}+e^{18}&2/131(19,19,56,38,75,57,57,76,95)&\{\emptyset,123679,125679,13468,14568,2345789,24789,35\}  \\
96421:341b&0,0,0,e^{12},e^{13},e^{24},- e^{14},e^{26}+e^{17},e^{46}+e^{18}&2/131(19,19,56,38,75,57,57,76,95)&\{\emptyset,123679,125679,13468,14568,2345789,24789,35\}  \\
96421:342&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{16}+e^{27},e^{46}+e^{28}&2/17(3,2,7,5,10,7,8,10,12)&\{\emptyset,123679,125679,1346,1456,234579,2479,35\}  \\
96421:343a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{18}+e^{46}+e^{35}&1/101(23,41,64,64,87,87,105,128,151)&\{\emptyset,123679,125679,13479,14579,23456,246,35\}  \\
96421:343b&0,0,0,e^{12},- e^{13},e^{14},e^{24},e^{17}+e^{26},e^{18}+e^{35}+e^{46}&1/101(23,41,64,64,87,87,105,128,151)&\{\emptyset,123679,125679,13479,14579,23456,246,35\}  \\
96421:344a&0,0,0,- e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27},e^{28}+e^{35}+e^{46}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\} & \checkmark \\
96421:344b&0,0,0,- e^{12},e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\} & \checkmark \\
96421:344c&0,0,0,- e^{12},- e^{13},e^{14},e^{24},e^{27}+e^{16},e^{46}+e^{35}+e^{28}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\} & \checkmark \\
96421:344d&0,0,0,- e^{12},- e^{13},- e^{14},e^{24},e^{27}+e^{16},e^{35}+e^{46}+e^{28}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,134789,145789,234568,2468,35\} & \checkmark \\
96421:345a&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{17},e^{35}+e^{18}+e^{46}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,35\}  \\
96421:345b&0,0,0,e^{12},e^{13},e^{24},- e^{14},e^{17}+e^{26},e^{18}+e^{46}+e^{35}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,123679,125679,35\}  \\
96421:346&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{27}+e^{16},e^{28}+e^{46}+e^{35}&2/419(71,59,124,130,195,189,201,260,319)&\{\emptyset,123679,125679,35\}  \\
96421:350&0,0,0,- e^{12},e^{13},e^{24},e^{14},e^{27}+e^{16},e^{28}+e^{46}+e^{15}&1/71(23,19,57,42,80,61,65,84,103)&\{\emptyset,123679,1456,234579\}  \\
96421:352&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{18}+e^{27}+e^{46}&1/281(56,112,253,168,309,224,280,336,392)&\{\emptyset,13479,14579,35\}  \\
96421:353&0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{14},e^{27}+e^{16},e^{28}+e^{46}&2/67(13,7,26,20,39,27,33,40,47)&\{\emptyset,125679,1456,2479\}  \\
96421:358&0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{27}+e^{16},e^{15}+e^{28}+e^{46}&31/256(3,2,6,5,9,7,8,10,12)&\{\emptyset,1456\}  \\
96421:414&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{17},e^{18}+e^{46}&1/327(48,119,261,167,309,286,357,405,453)&\{\emptyset,123679,14568,2345789\}  \\
96421:415&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{26}+e^{17},e^{18}+e^{46}&1/157(19,78,137,97,156,116,175,194,213)&\{\emptyset,123679,13479,246\}  \\
96421:417&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{17}+e^{26},e^{18}+e^{35}+e^{46}&4/57(3,5,9,8,12,13,15,18,21)&\{\emptyset,123679\}  \\
96421:418&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{37}+e^{26},e^{18}+e^{57}+e^{46}&2/15(3,2,2,5,5,7,7,9,12)&\{\emptyset,123679,145678,234589\}  \\
96421:421&0,0,0,e^{12},- e^{13},e^{25}-e^{34},-2  e^{14},e^{16}+e^{45}+e^{37},e^{38}+e^{56}&1/4(1,2,1,3,2,4,4,5,6)&\{\emptyset,123679,125789,1348,1456,234579,246789,3568\}  \\
96421:422&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26},e^{18}+e^{46}+e^{23}&61/493(1,4,7,5,8,6,9,10,11)&\{\emptyset,13479\}  \\
96421:423a&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{17}+e^{26},e^{35}+e^{46}+e^{18}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123679,13479,246\}  \\
96421:423b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{17},e^{35}+e^{18}+e^{46}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,123679,13479,246\}  \\
96421:424&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{37}+e^{16}+e^{24},e^{18}+e^{57}+e^{26}&17/201(3,6,4,9,7,12,11,15,18)&\{\emptyset,14578\}  \\
96421:426&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{27}+e^{36},e^{56}+e^{18}+e^{47}&1/5(2,1,2,3,4,4,5,6,8)&\{\emptyset,123679,12568,13469,145678,234589,247,35789\}  \\
96421:440a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{26}+e^{37},e^{18}+e^{46}+e^{57}&2/15(3,2,2,5,5,7,7,9,12)&\{\emptyset,123679,12578,13479,145678,234589,246,35689\}  \\
96421:440b&0,0,0,e^{12},e^{13},-e^{25}-e^{34},-e^{24}+e^{35},e^{37}+e^{26},e^{18}+e^{57}+e^{46}&2/15(3,2,2,5,5,7,7,9,12)&\{\emptyset,123679,12578,13479,145678,234589,246,35689\}  \\
96421:447&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{15},e^{26}+e^{35}+e^{17},e^{37}+e^{18}+e^{46}&19/149(2,3,4,5,6,7,8,10,12)&\{\emptyset,246\}  \\
9642:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{26}+e^{17}&1/51(12,22,45,34,57,46,56,58,68)&\{\emptyset,12367,12567,13478,14578,234568,2468,35\}  \\
9642:4&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{27}+e^{16}&1/106(40,29,86,69,126,98,109,127,138)&\{\emptyset,12367,12567,13468,14568,234578,2478,35\}  \\
9642:8&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{23}+e^{16},e^{26}+e^{17}&1/33(9,13,27,22,36,31,35,40,44)&\{\emptyset,12367,13478,2468\}  \\
9642:9&0,0,0,- e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{17}+e^{34}&1/389(139,116,278,255,417,371,394,487,533)&\{\emptyset,12567,145689,24789\}  \\
9642:11a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26},e^{16}+e^{27}&1/113(36,36,95,72,131,108,108,144,144)&\{\emptyset,12367,12567,13479,14579,234569,2469,35\} & \checkmark \\
9642:11b&0,0,0,e^{12},e^{13},- e^{14},e^{24},-e^{17}+e^{26},e^{27}+e^{16}&1/113(36,36,95,72,131,108,108,144,144)&\{\emptyset,12367,12567,13479,14579,234569,2469,35\} & \checkmark \\
9642:12&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{25}+e^{17}&1/389(139,116,278,255,417,371,394,487,533)&\{\emptyset,12567,145689,24789\}  \\
9642:14&0,0,0,e^{12},e^{13},e^{24},e^{23}+e^{14},e^{26},e^{27}+e^{16}&1/178(70,47,140,117,210,164,187,211,234)&\{\emptyset,12567,14568,2478\}  \\
9642:16&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{25}+e^{34}+e^{17}&1/389(139,116,278,255,417,371,394,487,533)&\{\emptyset,12567,145689,24789\}  \\
9642:17&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16},e^{26}+e^{17}+e^{35}&1/119(28,57,71,85,99,113,142,141,170)&\{\emptyset,234568,2468,35\}  \\
9642:18&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26},e^{16}+e^{27}+e^{35}&2/123(26,17,30,43,56,60,69,77,86)&\{\emptyset,234578,2478,35\}  \\
9642:20&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35},e^{16}+e^{27}&1/109(36,38,57,74,93,112,110,150,148)&\{\emptyset,13468,14568,35\}  \\
9642:21&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35}+e^{26},e^{17}+e^{25}&3/31(3,4,6,7,9,11,10,15,13)&\{\emptyset,145689\}  \\
9642:22&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34},e^{35}+e^{27}&3/31(3,4,6,7,9,10,11,13,15)&\{\emptyset,145789\}  \\
9642:23&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26},e^{27}+e^{16}&1/413(122,145,313,267,435,412,389,557,534)&\{\emptyset,12567,13468,234578\}  \\
9642:25&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{24},e^{14}+e^{23},e^{26},e^{17}+e^{34}+e^{25}&1/389(139,116,278,255,417,371,394,487,533)&\{\emptyset,12567,145689,24789\}  \\
9642:26&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{34}+e^{16},e^{15}+e^{27}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,12567\}  \\
9642:27&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35},e^{17}+e^{25}+e^{34}&3/31(3,4,6,7,9,11,10,15,13)&\{\emptyset,145689\}  \\
9642:32&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15},e^{25}+e^{34}+e^{17}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,12567\}  \\
9642:34&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{15},e^{16}+e^{27}+e^{35}&38/383(4,3,5,7,9,10,11,13,14)&\{\emptyset,234578\}  \\
9642:36&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{24},e^{23}+e^{14},e^{26}+e^{35},e^{17}+e^{25}+e^{34}&3/31(3,4,6,7,9,11,10,15,13)&\{\emptyset,145689\}  \\
9642:38a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27},e^{17}+e^{35}+e^{26}&22/129(2,2,3,4,5,6,6,8,8)&\{\emptyset,234568,2468,35\} & \checkmark \\
9642:38b&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{27}-e^{16},e^{35}+e^{17}+e^{26}&22/129(2,2,3,4,5,6,6,8,8)&\{\emptyset,234568,2468,35\} & \checkmark \\
9642:40&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{15},e^{34}+e^{17}+e^{25}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,12567\}  \\
9642:42&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:43&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34},e^{17}+e^{26}+e^{35}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:44&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{34}+e^{25}+e^{16},e^{35}+e^{26}+e^{17}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:45&0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{26}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,12567,14578,2468\}  \\
9642:47&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23}+e^{14},e^{24},e^{34}+e^{25}+e^{16},e^{35}+e^{17}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:65&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{17}+e^{26}&3/160(10,27,44,37,54,47,64,57,74)&\{\emptyset,12367,13478,2468\}  \\
9642:66&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{27}+e^{36}&1/31(19,5,13,24,32,29,37,34,42)&\{\emptyset,12367,12569,13468,1456789,234589,2478,3579\}  \\
9642:82&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16},e^{45}+e^{36}+e^{27}&1/31(5,19,20,24,25,29,30,34,49)&\{\emptyset,12367,12569,134789,1458,2345678,24689,3579\}  \\
9642:83a&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{26}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,12367,13478,2468\} & \checkmark \\
9642:83b&0,0,0,e^{12},- e^{13},e^{14},e^{24}+e^{15},e^{23}+e^{16},e^{17}+e^{26}&11/47(1,2,3,3,4,4,5,5,6)&\{\emptyset,12367,13478,2468\} & \checkmark \\
9642:86&0,0,0,- e^{12}, a_2 e^{13},e^{14},e^{23}+e^{15},e^{16}+e^{24},e^{17}+e^{34}&1/8(2,4,5,6,7,8,9,10,11)&\{\emptyset,13478,14589,3579\}  \\
9642:97&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{26},e^{27}+e^{36}+e^{14}&1/281(168,47,121,215,289,262,336,309,383)&\{\emptyset,12569,13468,234589\}  \\
9642:99&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26},e^{36}+e^{27}+e^{15}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,234589,2478,3579\}  \\
9642:102&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26},e^{27}+e^{36}&1/361(156,101,147,257,303,358,404,459,505)&\{\emptyset,12569,13468,234589\}  \\
9642:103&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{36}+e^{27}&1/67(40,14,21,54,61,68,75,82,89)&\{\emptyset,13468,1456789,3579\}  \\
9642:104&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16},e^{45}+e^{36}+e^{27}&2/17(2,4,5,6,7,8,9,10,13)&\{\emptyset,134789,1458,3579\}  \\
9642:110&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16},e^{27}+e^{36}+e^{45}&1/369(83,162,241,245,324,328,407,411,569)&\{\emptyset,12367,134789,24689\}  \\
9642:111&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16},e^{36}+e^{45}+e^{17}&1/72(14,38,39,52,53,66,91,80,105)&\{\emptyset,12367,12569,13489,14578,234568,246789,3579\}  \\
9642:116&0,0,0,e^{12},e^{13}, a_2 e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{34}+e^{25}&1/8(2,4,5,6,7,8,9,10,11)&\{\emptyset,13478,14589,3579\}  \\
9642:120&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{23}+e^{16},e^{36}+e^{45}+e^{27}&1/329(65,186,195,251,260,316,325,381,511)&\{\emptyset,12367,134789,24689\}  \\
9642:122&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{16}+e^{35},e^{45}+e^{27}+e^{36}&2/67(7,20,17,27,24,34,31,41,51)&\{\emptyset,134789,1458,3579\}  \\
9642:123&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{16}+e^{34},e^{17}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:126a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{36}+e^{27},e^{37}+e^{26}&7/33(3,1,1,4,4,5,5,6,6)&\{\emptyset,12367,12579,13478,1456789,234589,2468,3569\}  \\
9642:126b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},-e^{27}+e^{36},e^{26}+e^{37}&7/33(3,1,1,4,4,5,5,6,6)&\{\emptyset,12367,12579,13478,1456789,234589,2468,3569\}  \\
9642:128&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13}, a_3 e^{14},e^{15}+e^{23},e^{24}+e^{16},e^{25}+e^{34}+e^{17}&1/8(2,4,5,6,7,8,9,10,11)&\{\emptyset,13478,14589,3579\}  \\
9642:130a&0,0,0,- e^{12},e^{13}, a_2 e^{14}+e^{23},e^{15},e^{34}+e^{16},e^{35}+e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12569,14589,2468\}  \\
9642:130b&0,0,0,- e^{12},- e^{13}, a_2 e^{14}+e^{23},e^{15},e^{34}+e^{16},e^{24}+e^{17}+e^{35}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12569,14589,2468\}  \\
9642:132a&0,0,0,- e^{12},e^{13}, a_2 e^{14},e^{23}+e^{15},e^{35}+e^{24}+e^{16},e^{34}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13478,14589,3579\}  \\
9642:132b&0,0,0,- e^{12},- e^{13}, a_2 e^{14},e^{23}+e^{15},e^{35}+e^{24}+e^{16},e^{17}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13478,14589,3579\}  \\
9642:143&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25}, a_2 e^{14}+e^{26},e^{36}+e^{15}+e^{27}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,234589,2478,3579\}  \\
9642:145&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35},e^{14}+e^{36}+e^{27}&67/597(5,2,3,7,8,9,10,11,12)&\{\emptyset,13468\}  \\
9642:148&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35}+e^{26},e^{36}+e^{15}+e^{27}&1/8(4,2,3,6,7,8,9,10,11)&\{\emptyset,3579\}  \\
9642:149&0,0,0,- e^{12} a_1,e^{13},e^{14}, e^{15} a_1+e^{23},e^{24}+e^{16},e^{45}+e^{36}+e^{27}&2/17(2,4,5,6,7,8,9,10,13)&\{\emptyset,134789,1458,3579\}  \\
9642:150a&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35},e^{45}+e^{27}+e^{36}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,134789,1458,3579\}  \\
9642:150b&0,0,0,- e^{12},- e^{13},- e^{14},e^{23}+e^{15},e^{16}+e^{35},e^{27}+e^{36}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,134789,1458,3579\}  \\
9642:153&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{24},e^{17}+e^{36}+e^{45}&1/13(3,6,7,9,10,12,16,15,19)&\{\emptyset,13489,14578,3579\}  \\
9642:154&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{35},e^{45}+e^{36}+e^{27}&38/389(3,4,5,7,8,10,11,13,15)&\{\emptyset,134789\}  \\
9642:155&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{35},e^{17}+e^{45}+e^{36}&1/48(10,26,23,36,33,46,59,56,69)&\{\emptyset,13489,14578,3579\}  \\
9642:157&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{34}+e^{16},e^{27}+e^{36}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
9642:158&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15},e^{16}+e^{25},e^{36}+e^{45}+e^{27}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
9642:161&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{26}+e^{17},e^{36}+e^{27}+e^{45}&7/33(1,2,3,3,4,4,5,6,7)&\{\emptyset,12367,13479,2469\}  \\
9642:163a&0,0,0,e^{12},e^{13}, e^{14} a_1,e^{15},e^{34}+e^{25}+e^{16},e^{17}+e^{35}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12569,14589,2468\}  \\
9642:163b&0,0,0,- e^{12},e^{13}, e^{14} a_1,e^{15},e^{34}+e^{16}-e^{25},e^{35}+e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12569,14589,2468\}  \\
9642:167&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24}+ a_3 e^{15},e^{34}+e^{16},e^{26}+e^{35}+e^{17}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:168&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{16}+e^{34},e^{26}+e^{17}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:169&0,0,0, e^{12} a_1,e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{35}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:171&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{24},e^{16}+e^{34},e^{27}+e^{36}+e^{45}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
9642:172&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25},e^{45}+e^{36}+e^{27}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
9642:175a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24},e^{37}+e^{26},e^{36}+e^{27}+e^{14}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,2469,3568\}  \\
9642:175b&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}-e^{24},-e^{26}+e^{37},e^{14}+e^{27}+e^{36}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,2469,3568\}  \\
9642:176a&0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{25}+e^{34},e^{37}+e^{26},e^{36}+e^{14}+e^{27}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,12569,13468,234589\}  \\
9642:176b&0,0,0,- e^{12},e^{13},e^{24}+e^{35},-e^{25}+e^{34},e^{37}-e^{26},e^{36}+e^{27}+e^{14}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,12569,13468,234589\}  \\
9642:177&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26},e^{27}+e^{45}+e^{36}&7/53(2,3,4,5,6,7,8,10,11)&\{\emptyset,2469\}  \\
9642:178a&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{35}+e^{16}+ a_3 e^{24},e^{34}+e^{17}+e^{25}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13478,14589,3579\}  \\
9642:178b&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},- e^{14},e^{15}+e^{23},e^{16}+e^{35}+ a_3 e^{24},e^{17}+e^{25}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13478,14589,3579\}  \\
9642:182&0,0,0,e^{12},e^{13},e^{14},e^{24}+ a_3 e^{15},e^{16}+e^{34}+e^{25},e^{17}+e^{35}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:183&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34}, a_2 e^{14}+e^{35}+e^{26},e^{36}+e^{15}+e^{27}&1/8(4,2,3,6,7,8,9,10,11)&\{\emptyset,3579\}  \\
9642:184a&0,0,0,- e^{12} a_1,e^{13},e^{14}, e^{15} a_1+e^{23},e^{24}+e^{35}+e^{16},e^{45}+e^{36}+e^{27}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,134789,1458,3579\}  \\
9642:184b&0,0,0,- e^{12} a_1,- e^{13},- e^{14}, e^{15} a_1+e^{23},e^{16}+e^{24}+e^{35},e^{45}+e^{27}+e^{36}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,134789,1458,3579\}  \\
9642:186&0,0,0,- e^{12},- e^{13},- e^{14},e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{27}+e^{36}+e^{45}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
9642:187a&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{16}+e^{24}+e^{35},e^{45}+e^{17}+e^{36}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,13489,14578,3579\}  \\
9642:187b&0,0,0,- e^{12},e^{13},2  e^{14},-e^{25}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{45}+e^{36}&31/129(1,2,2,3,3,4,5,5,6)&\{\emptyset,13489,14578,3579\}  \\
9642:190&\begin{array}{c}
0,0,0,- e^{12} a_1,- {(-1+a_1)} e^{13},\\
- {(-1+a_1)} e^{14}+e^{23}, e^{15} a_1,e^{16}+e^{34}+e^{25},e^{27}+e^{36}+e^{45}
\end{array}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12569,1458,24689\}  \\
9642:192&0,0,0,- e^{12},e^{13},e^{14},e^{24}+e^{15},e^{35}+e^{17}+e^{26},e^{36}+e^{45}+e^{27}&7/53(2,3,4,5,6,7,8,10,11)&\{\emptyset,2469\}  \\
9642:194&\begin{array}{c}
0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},\\
e^{14}+e^{23}, e^{15} a_4+e^{24},e^{25}+e^{34}+e^{16},e^{26}+e^{35}+e^{17}
\end{array}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9642:197&\begin{array}{c}
0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13}, \\
a_2 e^{14}+e^{23},- {(-1+a_2)} e^{15}+e^{24},e^{34}+e^{25}+e^{16},e^{27}+e^{45}+e^{36}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
9642:198a&0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{24}, e^{14} a_1+e^{27}+e^{36},e^{26}+e^{15}+e^{37}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,2468,3569\}  \\
9642:198b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{35}+e^{24}, e^{14} a_1-e^{27}+e^{36},e^{15}+e^{26}+e^{37}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,234589,2468,3569\}  \\
9642:199a&0,0,0,e^{12},e^{13},e^{25}+e^{34}, e^{24} a_4+e^{35}, e^{26} a_4+e^{14}+e^{37},e^{15}+e^{36}+e^{27}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,12578,13479,234589\}  \\
9642:199b&0,0,0,e^{12},e^{13},e^{25}+e^{34}, e^{24} a_4+e^{35}, e^{26} a_4-e^{14}+e^{37},e^{27}+e^{15}+e^{36}&14/53(2,1,1,3,3,4,4,5,5)&\{\emptyset,12578,13479,234589\}  \\
9642:200&0,0,0,- e^{12},e^{13}, e^{23} a_4+e^{14},e^{24}+e^{15},e^{35}+e^{26}+e^{17},e^{27}+e^{36}+e^{45}&7/53(2,3,4,5,6,7,8,10,11)&\{\emptyset,2469\}  \\
96321:6&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{47}+e^{28}&1/233(50,94,185,144,235,279,194,244,338)&\{\emptyset,12379,125679,134689,14589,234578,24678,356\}  \\
96321:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17},e^{18}+e^{25}+e^{34}&3/221(16,39,48,55,64,87,71,87,103)&\{\emptyset,12379,13468,246789\}  \\
96321:11a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17},e^{47}+e^{35}+e^{28}&2/131(13,31,44,44,57,75,57,70,101)&\{\emptyset,12379,125679,134689,14589,234578,24678,356\}  \\
96321:11b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{17},e^{35}+e^{28}+e^{47}&2/131(13,31,44,44,57,75,57,70,101)&\{\emptyset,12379,125679,134689,14589,234578,24678,356\}  \\
96321:17&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{17},e^{27}+e^{35}+e^{18}&21/173(2,4,5,6,7,9,8,10,12)&\{\emptyset,356\}  \\
96321:19a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24},e^{28}+e^{35}+e^{47}&17/77(1,2,3,3,4,5,4,5,7)&\{\emptyset,134689,14589,356\}  \\
96321:19b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{17}+e^{24},e^{47}+e^{28}+e^{35}&17/77(1,2,3,3,4,5,4,5,7)&\{\emptyset,134689,14589,356\}  \\
96321:23&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15},e^{47}+e^{18}&4/185(11,15,34,26,45,49,41,56,67)&\{\emptyset,125679,134678,234589\}  \\
96321:26a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{15},e^{18}+e^{36}+e^{47}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,125679,134678,234589\}  \\
96321:26b&0,0,0,e^{12},e^{13},- e^{23},e^{24},e^{15}+e^{27},e^{18}+e^{47}+e^{36}&4/13(1,1,2,2,3,3,3,4,5)&\{\emptyset,125679,134678,234589\}  \\
9653:2&0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26},e^{25}+e^{16}&1/135(40,43,129,83,123,126,163,169,166)&\{\emptyset,12356,14678,234578\}  \\
9653:3&0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26},e^{25}+e^{16}&25/81(1,1,3,2,3,3,4,4,4)&\{\emptyset,12356\}  \\
9653:4&0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{26}+e^{34},e^{16}+e^{25}&1/75(20,27,54,47,67,74,87,101,94)&\{\emptyset,1256,14678,24578\}  \\
9641:7&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{16}&5/49(2,6,5,8,7,10,12,13,12)&\{\emptyset,123678,12567,13479,145789,234569,24689,358\}  \\
9641:8&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{34}+e^{25},e^{26}&1/39(22,9,14,31,36,40,50,45,49)&\{\emptyset,123678,12567,134679,1456789,23459,2489,358\}  \\
9641:14&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{16}&1/179(37,104,116,141,153,178,190,257,215)&\{\emptyset,123678,1256,13479,14589,2345679,24689,3578\}  \\
9641:16&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{26}&2/39(7,6,11,13,18,19,25,24,25)&\{\emptyset,123678,1256,134679,145689,234579,2489,3578\}  \\
9641:22&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{16}&1/225(58,100,153,158,211,216,258,311,274)&\{\emptyset,123678,12567,13479,145789,234569,24689,358\}  \\
9641:23&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{25}+e^{34},e^{26}&1/225(100,58,139,158,239,216,258,297,274)&\{\emptyset,123678,12567,13469,145689,234579,24789,358\}  \\
9641:35a&0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{35}+e^{24},e^{16}&10/131(3,7,7,10,10,13,17,17,16)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\} & \checkmark \\
9641:35b&0,0,0,- e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{35}+e^{24},e^{16}&10/131(3,7,7,10,10,13,17,17,16)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\} & \checkmark \\
9641:36&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34},e^{26}&1/75(40,18,29,58,69,76,98,87,94)&\{\emptyset,123678,12567,358\}  \\
9641:37&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{35}+e^{16}&1/58(14,34,31,48,45,62,59,79,76)&\{\emptyset,13479,14589,3578\}  \\
9641:38&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{34}+e^{25},e^{26}+e^{35}&2/37(7,6,9,13,16,19,23,22,25)&\{\emptyset,134679,145689,3578\}  \\
9641:39&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{15}+e^{26}&1/501(239,144,193,383,432,527,625,576,671)&\{\emptyset,12567,134679,23459\}  \\
9641:43&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{23}+e^{16}&1/61(13,35,39,48,52,61,65,87,74)&\{\emptyset,123678,13479,24689\}  \\
9641:50&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{35},e^{23}+e^{15},e^{24}+e^{16}&1/67(18,36,35,54,53,72,88,71,90)&\{\emptyset,134789,14579,358\}  \\
9641:52&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34},e^{16}&1/389(97,179,261,276,358,373,455,537,470)&\{\emptyset,123678,13479,24689\}  \\
9641:53&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{35},e^{25}+e^{16}&3/92(8,15,16,23,24,31,38,40,39)&\{\emptyset,125678,145789,2469\}  \\
9641:55&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{16}+e^{35}&1/225(67,100,117,167,184,234,267,284,301)&\{\emptyset,13479,145789,358\}  \\
9641:56&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{25}+e^{34},e^{26}+e^{35}&1/19(8,6,9,14,17,20,22,23,26)&\{\emptyset,13469,145689,358\}  \\
9641:57&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{16}+e^{24}&5/213(11,22,21,33,32,44,53,54,55)&\{\emptyset,13479,145789,358\}  \\
9641:58&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{34}+e^{25},e^{14}+e^{26}&1/423(218,109,162,327,380,436,542,489,545)&\{\emptyset,23459,2489,358\}  \\
9641:59&0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24},e^{35},e^{16}+e^{34}&3/92(8,15,16,23,24,31,38,40,39)&\{\emptyset,125678,145789,2469\}  \\
9641:63&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{15},e^{25}+e^{16}&1/148(44,67,88,111,132,155,178,176,199)&\{\emptyset,12567,14579,2469\}  \\
9641:64&0,0,0,e^{12},e^{13},e^{24},e^{14},e^{34}+e^{25},e^{26}+e^{15}&1/425(160,137,251,297,411,434,457,548,571)&\{\emptyset,12567,13469,234579\}  \\
9641:65&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{24}+e^{16}&1/8(2,4,5,6,7,8,9,11,10)&\{\emptyset,13479,14589,3578\}  \\
9641:67&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{15},e^{16}+e^{34}&1/148(44,67,88,111,132,155,178,176,199)&\{\emptyset,12567,14579,2469\}  \\
9641:68&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{16}+e^{34}+e^{25}&3/92(8,15,16,23,24,31,38,40,39)&\{\emptyset,125678,145789,2469\}  \\
9641:72a&0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{35}+e^{24},e^{16}+e^{25}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:72b&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{35},e^{25}+e^{16}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:77a&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{35},e^{16}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:77b&0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{15},e^{35}+e^{24},e^{16}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:79&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{25}+e^{34}+e^{16}&1/148(44,67,88,111,132,155,178,176,199)&\{\emptyset,12567,14579,2469\}  \\
9641:82&0,0,0, a_2 e^{12}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{16}+e^{24}&1/8(2,4,5,6,7,8,9,11,10)&\{\emptyset,13479,14589,3578\}  \\
9641:84a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{34}+e^{25}+e^{16}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\} & \checkmark \\
9641:84b&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}-e^{24},e^{16}+e^{25}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\} & \checkmark \\
9641:85a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{24}+e^{35}+e^{16}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13479,14589,3578\} & \checkmark \\
9641:85b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{34}-e^{25},e^{35}+e^{16}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13479,14589,3578\} & \checkmark \\
9641:88&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{24},e^{35},e^{16}+e^{25}+e^{34}&3/92(8,15,16,23,24,31,38,40,39)&\{\emptyset,125678,145789,2469\}  \\
9641:90&0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23}+e^{14},e^{24},e^{15},e^{34}+e^{25}+e^{16}&1/148(44,67,88,111,132,155,178,176,199)&\{\emptyset,12567,14579,2469\}  \\
9641:91&0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15}, a_2 e^{24}+e^{35},e^{16}+e^{25}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,14589\}  \\
9641:92a&0,0,0,e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{34}+\frac{e^{25}}{a_1},e^{24}+e^{35}+e^{16}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13479,14589,3578\}  \\
9641:92b&0,0,0,- e^{12}, a_1 e^{13},e^{14},e^{15}+e^{23},e^{34}-\frac{e^{25}}{a_1},e^{16}+e^{24}+e^{35}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13479,14589,3578\}  \\
9641:94a&0,0,0, a_1 e^{12}, {(1+a_1)} e^{13},e^{14}+e^{23},e^{15},e^{24}+e^{35},e^{16}+e^{25}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:94b&0,0,0, a_1 e^{12}, {(1+a_1)} e^{13},e^{14}+e^{23},e^{15},e^{35}-e^{24},e^{34}+e^{25}+e^{16}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,12568,14589,2469\}  \\
9641:97&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{17}+e^{26}&1/39(12,15,20,27,32,39,42,52,54)&\{\emptyset,123678,125678,13478,14578,23456,246,35\}  \\
9641:99&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{26}+e^{17}&1/31(7,14,24,21,31,28,35,38,42)&\{\emptyset,123678,12567,13478,1457,234568,246,358\}  \\
9641:105&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{17}+e^{26}+e^{35}&1/29(8,13,17,21,25,29,34,33,42)&\{\emptyset,234568,246,358\}  \\
9641:106a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{27}+e^{16}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,123678,12567,13479,145789,234569,24689,358\}  \\
9641:106b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{34}+e^{25},e^{16}+e^{27}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,123678,12567,13479,145789,234569,24689,358\}  \\
9641:107&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{17}+e^{26}&1/3(1,1,2,2,3,3,3,4,4)&\{\emptyset,123678,12567,1347,14578,23456,2468,358\}  \\
9641:110&0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15},e^{16}+e^{27}+e^{35}&53/367(2,3,4,5,6,8,7,8,10)&\{\emptyset,247\}  \\
9641:112a&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{27}+e^{16}+e^{35}&43/243(2,2,3,4,5,6,6,7,8)&\{\emptyset,13479,145789,358\}  \\
9641:112b&0,0,0,e^{12},e^{13},- e^{14},e^{24},e^{25}+e^{34},e^{16}+e^{27}+e^{35}&43/243(2,2,3,4,5,6,6,7,8)&\{\emptyset,13479,145789,358\}  \\
9641:113&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&1/41(14,15,22,29,36,43,44,51,58)&\{\emptyset,23456,2468,358\}  \\
9641:144&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{17}+e^{26}&20/531(7,10,16,17,23,27,30,33,37)&\{\emptyset,123678,145689,234579\}  \\
9641:145&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34},e^{37}+e^{26}&1/27(16,7,7,23,23,30,30,30,37)&\{\emptyset,123678,1456789,23459\}  \\
9641:146&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14},e^{27}+e^{36}&4/17(2,1,2,3,4,4,5,5,6)&\{\emptyset,123678,125689,1346,145679,234589,2478,3579\}  \\
9641:147&0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{15},e^{35},e^{26}+e^{17}&5/223(13,18,23,31,36,44,49,59,62)&\{\emptyset,123678,13478,246\}  \\
9641:148&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15},e^{36}+e^{27}&1/185(78,55,74,133,152,188,207,230,262)&\{\emptyset,123678,12569,13468,145679,234589,247,35789\}  \\
9641:149&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35},e^{36}+e^{27}&1/17(10,4,5,14,15,18,19,20,23)&\{\emptyset,123678,125689,13468,1456789,23459,247,3579\}  \\
9641:152&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24},e^{45}+e^{27}+e^{36}&2/17(2,4,5,6,7,8,9,10,13)&\{\emptyset,123678,125689,134789,1458,234567,2469,3579\}  \\
9641:155&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}&2/41(5,9,13,14,18,19,23,27,28)&\{\emptyset,123678,1347,2468\}  \\
9641:156&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{35}+e^{14},e^{36}+e^{27}&1/8(4,2,3,6,7,8,9,10,11)&\{\emptyset,123678,125689,3579\}  \\
9641:158a&0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{24},e^{14},e^{37}+e^{26}&4/99(11,8,8,19,19,27,27,30,35)&\{\emptyset,123678,125789,1347,145679,234589,2468,3569\}  \\
9641:158b&0,0,0,- e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{14},e^{37}+e^{26}&4/99(11,8,8,19,19,27,27,30,35)&\{\emptyset,123678,125789,1347,145679,234589,2468,3569\}  \\
9641:159a&0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{34}+e^{25},e^{14},e^{37}+e^{26}&4/99(11,8,8,19,19,27,27,30,35)&\{\emptyset,123678,12568,13469,145679,234589,24789,357\}  \\
9641:159b&0,0,0,e^{12},e^{13},e^{35}-e^{24},e^{34}+e^{25},e^{14},e^{26}+e^{37}&4/99(11,8,8,19,19,27,27,30,35)&\{\emptyset,123678,12568,13469,145679,234589,24789,357\}  \\
9641:162&0,0,0,e^{12},e^{13},e^{14},e^{35},e^{25}+e^{34},e^{16}+e^{24}+e^{37}&8/85(3,6,4,9,7,12,11,13,15)&\{\emptyset,145789\}  \\
9641:163&0,0,0,e^{12},e^{13},e^{24},e^{35},e^{34}+e^{25},e^{37}+e^{14}+e^{26}&27/97(2,1,1,3,3,4,4,4,5)&\{\emptyset,23459\}  \\
9641:166a&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35},e^{45}+e^{36}+e^{27}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,125689,134789,1458,234567,2469,3579\}  \\
9641:166b&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{24}+e^{35},e^{45}+e^{27}+e^{36}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,125689,134789,1458,234567,2469,3579\}  \\
9641:167&0,0,0,- e^{12},- e^{13},- e^{14},e^{15},e^{34}+e^{25},e^{27}+e^{36}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,12569,13479,1458,234567,24689,35789\}  \\
9641:170&0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{35},e^{27}+e^{14}+e^{36}&1/309(173,77,96,250,269,327,346,365,423)&\{\emptyset,125689,13468,23459\}  \\
9641:171&0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{35},e^{27}+e^{36}+e^{15}&3/67(12,6,7,18,19,24,25,26,31)&\{\emptyset,23459,247,3579\}  \\
9641:173&0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{15},e^{24},e^{36}+e^{27}+e^{45}&6/67(3,5,6,8,9,11,12,13,17)&\{\emptyset,125689,1458,2469\}  \\
9641:175&0,0,0,e^{12},e^{13},2  e^{14},e^{34}+e^{25},e^{24},e^{17}+e^{45}+e^{36}&1/72(20,30,37,50,57,70,87,80,107)&\{\emptyset,123678,125689,13489,14578,23456,24679,3579\}  \\
9641:176&0,0,0,- e^{12},e^{13},e^{14},e^{15}+e^{24},e^{35},e^{27}+e^{36}+e^{45}&2/99(16,19,22,35,38,51,54,60,73)&\{\emptyset,123678,134789,2469\}  \\
9641:180&0,0,0,e^{12},e^{13},2  e^{14},e^{25}+e^{34},e^{35},e^{17}+e^{36}+e^{45}&1/72(18,38,31,56,49,74,87,80,105)&\{\emptyset,123678,125689,13489,14578,23456,24679,3579\}  \\
9641:181&0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{17}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9641:187&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{34}+e^{25},e^{35}+e^{17}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9641:194&0,0,0,- e^{12},- e^{13},- e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{27}+e^{36}+e^{45}&5/87(5,7,9,12,14,17,19,21,26)&\{\emptyset,123678,13479,24689\}  \\
9641:197a&0,0,0,e^{12},e^{13},2  e^{14},e^{34}+e^{25},e^{35}+e^{24},e^{45}+e^{36}+e^{17}&1/11(3,5,5,8,8,11,13,13,16)&\{\emptyset,123678,125689,13489,14578,23456,24679,3579\}  \\
9641:197b&0,0,0,- e^{12},e^{13},2  e^{14},e^{34}-e^{25},e^{35}+e^{24},e^{17}+e^{36}+e^{45}&1/11(3,5,5,8,8,11,13,13,16)&\{\emptyset,123678,125689,13489,14578,23456,24679,3579\}  \\
9641:205&0,0,0,e^{12},e^{13},e^{35}+2 e^{14},e^{25}+e^{34},e^{24},e^{36}+e^{17}+e^{45}&1/24(8,10,9,18,17,26,27,28,35)&\{\emptyset,123678,125689,3579\}  \\
9641:206&0,0,0, a_1 e^{12}, a_1 e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{34}+e^{25},e^{17}+e^{35}+e^{26}&9/64(2,3,4,5,6,7,8,9,10)&\{\emptyset,2468\}  \\
9641:214&0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{35},e^{25}+e^{34},e^{37}+e^{26}+e^{45}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678\}  \\
9641:216&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{38}+e^{17}+e^{26}&1/93(33,36,35,69,68,102,105,103,138)&\{\emptyset,123678,13478,246\}  \\
9641:218&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34},e^{37}+e^{16}+e^{28}&4/371(37,26,48,63,85,100,89,111,137)&\{\emptyset,123678,145789,234569\}  \\
9641:219a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35},e^{37}+e^{26}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,12568,13478,1458,234567,246,357\}  \\
9641:219b&0,0,0,- e^{12},e^{13},e^{14},e^{15},e^{35}+e^{24},e^{18}+e^{37}+e^{26}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,12568,13478,1458,234567,246,357\}  \\
9641:220&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{34}+e^{25},e^{27}+e^{36}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,12569,13479,1458,234567,24689,35789\}  \\
9641:222a&0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34},e^{17}+e^{28}+e^{36}&5/101(7,7,9,14,16,21,23,23,30)&\{\emptyset,123678,12569,13467,145689,234579,248,35789\}  \\
9641:222b&0,0,0,e^{12},e^{13},e^{24},- e^{15},e^{34}+e^{25},e^{17}+e^{28}+e^{36}&5/101(7,7,9,14,16,21,23,23,30)&\{\emptyset,123678,12569,13467,145689,234579,248,35789\}  \\
9641:226&0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34},e^{36}+e^{18}+e^{27}&5/87(5,7,9,12,14,17,19,21,26)&\{\emptyset,123678,13479,24689\}  \\
9641:227a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35},e^{27}+e^{16}+e^{38}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,145789,234569\}  \\
9641:227b&0,0,0,- e^{12},e^{13},e^{14},e^{34}-e^{25},e^{35}+e^{24},e^{38}+e^{27}+e^{16}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,145789,234569\}  \\
9641:228a&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{24},e^{37}+e^{16}+e^{28}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\}  \\
9641:228b&0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},-e^{24}+e^{35},e^{37}+e^{16}+e^{28}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\}  \\
9641:228c&0,0,0,e^{12},e^{13},- e^{14},e^{34}+e^{25},e^{35}+e^{24},e^{28}+e^{37}+e^{16}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\}  \\
9641:228d&0,0,0,e^{12},e^{13},- e^{14},e^{34}+e^{25},e^{35}-e^{24},e^{28}+e^{37}+e^{16}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678,12568,13489,145789,234569,24679,357\}  \\
9641:229&0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{14},e^{25}+e^{34},e^{27}+e^{16}+e^{38}&1/19(8,6,7,14,15,20,22,21,28)&\{\emptyset,123678,12567,358\}  \\
9641:230&0,0,0,e^{12},e^{13},2  e^{14},e^{24},e^{25}+e^{34},e^{36}+e^{18}+e^{27}+e^{45}&5/87(5,7,9,12,14,17,19,21,26)&\{\emptyset,123678,13479,24689\}  \\
9641:231&\begin{array}{c}
0,0,0, e^{12} {(-1+a_3)}, e^{13} {(-1+a_3)},\\
e^{14} a_3,- {(-2+a_3)} e^{15},e^{34}+e^{25},e^{45}+e^{36}+e^{18}+e^{27}
\end{array}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,123678,12569,13479,1458,234567,24689,35789\}  \\
9641:234&0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{25}+e^{34},e^{38}+e^{27}+e^{16}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678\}  \\
9641:235&0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{35}+e^{14},e^{25}+e^{34},e^{18}+e^{37}+e^{26}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678\}  \\
9641:238&\begin{array}{c}
0,0,0, e^{12} {(-1+a_3)}, e^{13} {(-1+a_3)}, \\
e^{14} a_3,- {(-2+a_3)} e^{15}+e^{24},e^{25}+e^{34},e^{27}+e^{18}+e^{36}+e^{45}
\end{array}&5/87(5,7,9,12,14,17,19,21,26)&\{\emptyset,123678,13479,24689\}  \\
9641:239&0,0,0,e^{12},e^{13},e^{24},2 e^{14}+e^{35},e^{25}+e^{34},e^{45}+e^{37}+e^{18}+e^{26}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678\}  \\
9641:241&\begin{array}{c}
0,0,0, a_2 e^{12}, a_2 e^{13},\\
- {(-1+a_2)} e^{15}+e^{24}, e^{14} {(1+a_2)}+e^{35},e^{34}+e^{25},e^{18}+e^{26}+e^{37}+e^{45}
\end{array}&10/27(1,1,1,2,2,3,3,3,4)&\{\emptyset,123678\}  \\
9631:7&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}&1/8(2,4,5,6,7,9,8,11,10)&\{\emptyset,12378,12567,13469,14589,234579,246789,3568\}  \\
9631:27&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{35}+e^{17}&1/81(21,44,43,65,64,87,86,108,107)&\{\emptyset,13469,14589,3568\}  \\
9631:39&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{34}+e^{25}+e^{16},e^{17}&1/8(2,4,5,6,7,9,8,11,10)&\{\emptyset,12378,12567,13469,14589,234579,246789,3568\}  \\
9631:41&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{35}&1/81(21,44,43,65,64,87,86,108,107)&\{\emptyset,13469,14589,3568\}  \\
9631:43&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{16}+e^{25},e^{35}+e^{27}&3/92(14,10,15,24,29,25,34,39,44)&\{\emptyset,134679,145789,3568\}  \\
9631:45&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{35},e^{25}+e^{34}+e^{17}&1/221(55,133,110,188,165,243,243,275,298)&\{\emptyset,125678,14589,24679\}  \\
9631:48&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}+e^{36}&3/92(10,14,15,24,25,29,34,39,44)&\{\emptyset,234579,246789,3568\}  \\
9631:53&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{17}+e^{25}+e^{34}&1/88(25,48,50,73,75,98,98,100,123)&\{\emptyset,12567,1459,24679\}  \\
9631:60&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34},e^{17}+e^{26}&1/389(128,151,233,279,361,384,407,512,535)&\{\emptyset,12567,13469,234579\}  \\
9631:68&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{34}+e^{25}+e^{16},e^{17}+e^{35}&1/81(21,44,43,65,64,87,86,108,107)&\{\emptyset,13469,14589,3568\}  \\
9631:69&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24},e^{34}+e^{16}+e^{25},e^{27}+e^{35}&3/92(14,10,15,24,29,25,34,39,44)&\{\emptyset,134679,145789,3568\}  \\
9631:73&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{17}+e^{25}+e^{34}&1/197(65,81,130,146,195,211,211,227,276)&\{\emptyset,125678,14589,24679\}  \\
9631:78&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{35}+e^{26}+e^{17}&71/657(3,4,5,7,8,9,10,12,13)&\{\emptyset,13469\}  \\
9631:80&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24},e^{16}+e^{25}+e^{34},e^{15}+e^{27}&1/389(151,128,233,279,384,361,407,512,535)&\{\emptyset,12567,134679,23459\}  \\
9631:81a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35},e^{25}+e^{34}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,125678,14589,24679\} & \checkmark \\
9631:81b&0,0,0,e^{12},e^{13},e^{23},e^{14},-e^{24}+e^{35},e^{25}+e^{17}+e^{34}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,125678,14589,24679\} & \checkmark \\
9631:82a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{17}+e^{35}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\} & \checkmark \\
9631:82b&0,0,0,- e^{12},e^{13},e^{23},e^{14},-e^{25}+e^{34},e^{17}+e^{35}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\} & \checkmark \\
9631:84&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{35}+e^{17}+e^{26}&71/657(3,4,5,7,8,9,10,12,13)&\{\emptyset,13469\}  \\
9631:91&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{34}+e^{25}&17/111(2,3,4,5,6,7,7,8,9)&\{\emptyset,24679\}  \\
9631:92&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{35}+e^{17}&35/317(3,4,5,7,8,9,10,11,13)&\{\emptyset,134689\}  \\
9631:95a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{16},e^{35}+e^{17}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\}  \\
9631:95b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{35}+e^{24}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\}  \\
9631:103&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{34}+e^{25}+e^{16},e^{35}+e^{26}+e^{17}&71/657(3,4,5,7,8,9,10,12,13)&\{\emptyset,13469\}  \\
9631:104a&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14}, {(1+a_1)} e^{25}+e^{16}+e^{34},e^{35}+e^{24}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\}  \\
9631:104b&0,0,0,- a_1 e^{12},- e^{13},e^{23},e^{14}, e^{25} {(-1+a_1)}+e^{34}+e^{16},e^{24}+e^{35}+e^{17}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13469,14589,3568\}  \\
9631:108&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{27}+e^{18}&1/61(21,21,47,42,68,68,63,63,84)&\{\emptyset,12378,125678,13468,1458,23457,2467,356\}  \\
9631:134&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{18}+e^{27}&1/58(14,27,40,41,54,67,55,68,82)&\{\emptyset,12378,13468,2467\}  \\
9631:139&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15},e^{37}+e^{45}+e^{28}&1/55(13,30,30,43,43,60,56,56,86)&\{\emptyset,12378,125679,134689,145,234578,24679,35689\}  \\
9631:142&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{27}+e^{18}+e^{35}&13/88(2,3,4,5,6,7,7,8,10)&\{\emptyset,2467\}  \\
9631:144&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{36}+e^{18}+e^{27}&71/661(3,4,5,7,8,9,10,11,14)&\{\emptyset,13468\}  \\
9631:145&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{28}+e^{37}+e^{45}&1/107(29,46,63,75,92,109,104,121,167)&\{\emptyset,12378,134689,24679\}  \\
9631:156&0,0,0,e^{12},- e^{13},e^{23},e^{25}-2 e^{16}+e^{34},e^{24},e^{17}+e^{45}&1/72(18,31,39,49,57,70,88,80,106)&\{\emptyset,12378,125689,134689,14578,2345,24679,35679\}  \\
9631:157&0,0,0,-2  e^{12},- e^{13},e^{23},e^{16}+e^{34}+e^{25},e^{14},e^{37}+e^{56}&1/76(28,36,25,64,53,61,89,92,114)&\{\emptyset,12378,12568,13469,14579,234589,246789,3567\}  \\
9631:159a&0,0,0,e^{12},- e^{13},e^{23},-2 e^{16}+e^{25}+e^{34},e^{24}+e^{35},e^{17}+e^{45}&1/40(10,19,19,29,29,38,48,48,58)&\{\emptyset,12378,125689,134689,14578,2345,24679,35679\}  \\
9631:159b&0,0,0,- e^{12},- e^{13},e^{23},-e^{25}+2 e^{16}+e^{34},e^{24}+e^{35},e^{17}+e^{45}&1/40(10,19,19,29,29,38,48,48,58)&\{\emptyset,12378,125689,134689,14578,2345,24679,35679\}  \\
9631:161&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{16}+e^{25}+e^{34},e^{35}+e^{14},e^{46}+e^{27}&19/293(7,5,6,12,13,11,18,19,23)&\{\emptyset,12378,125689,35679\}  \\
9631:167&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{34}+e^{25}+e^{16},e^{14},e^{46}+e^{35}+e^{27}&1/87(37,23,46,60,83,69,106,97,129)&\{\emptyset,125689,14579,24678\}  \\
9631:178&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{18}+e^{37}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12378,125679,13469,1458,23457,246789,35689\}  \\
9631:179a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26},e^{45}+e^{28}+e^{37}&1/101(35,35,52,70,87,87,105,122,157)&\{\emptyset,12378,125679,134689,145,234578,24679,35689\}  \\
9631:179b&0,0,0,- e^{12},- e^{13},e^{23},- e^{14},e^{26}+e^{15},e^{28}+e^{45}+e^{37}&1/101(35,35,52,70,87,87,105,122,157)&\{\emptyset,12378,125679,134689,145,234578,24679,35689\}  \\
9631:184&0,0,0,e^{12},- e^{13},e^{23},e^{24},e^{25}-2 e^{16}+e^{34},e^{45}+e^{18}+e^{27}&1/49(13,20,27,33,40,47,53,60,73)&\{\emptyset,12378,134679,24689\}  \\
9631:185&0,0,0,e^{12}, e^{13} {(-1+a_3)},e^{23}, a_3 e^{14}, {(-2+a_3)} e^{16}+e^{34}+e^{25},e^{18}+e^{37}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,12378,125679,13469,1458,23457,246789,35689\}  \\
9631:186a&0,0,0,-2  e^{12},- e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{56}+e^{17}+e^{38}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,12567,13469,14589,234579,246789,3568\}  \\
9631:186b&0,0,0,-2  e^{12},- e^{13},e^{23},- e^{14},e^{16}+e^{25}+e^{34},e^{56}+e^{17}+e^{38}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,12567,13469,14589,234579,246789,3568\}  \\
9631:187&0,0,0,- e^{12},- e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34},e^{18}+e^{27}+e^{45}&1/49(13,20,27,33,40,47,53,60,73)&\{\emptyset,12378,134679,24689\}  \\
9631:188a&0,0,0,e^{12},e^{13},e^{23},e^{24}-e^{15},e^{36}+e^{14},e^{38}+e^{27}+e^{45}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,134679,24689\}  \\
9631:188b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14},e^{45}+e^{38}+e^{27}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,134679,24689\}  \\
9631:189a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+2 e^{14},e^{17}+e^{45}+e^{38}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,125689,13469,1457,23458,246789,35679\}  \\
9631:189b&0,0,0,e^{12},e^{13},- e^{23},e^{34}+e^{25},e^{36}+2 e^{14},e^{17}+e^{38}+e^{45}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,125689,13469,1457,23458,246789,35679\}  \\
9631:190&0,0,0,e^{12},e^{13},- e^{23},e^{14}+e^{35},e^{36}+e^{24},e^{27}+e^{56}+e^{18}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,125678,356\}  \\
9631:191a&0,0,0,e^{12},e^{13},- e^{23},e^{35}+e^{24},e^{36}+e^{14},e^{27}+e^{18}+e^{56}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,125678,134679,14579,234589,24689,356\}  \\
9631:191b&0,0,0,e^{12},e^{13},- e^{23},e^{24}+e^{35},-e^{14}+e^{36},e^{18}+e^{27}+e^{56}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,125678,134679,14579,234589,24689,356\}  \\
9631:191c&0,0,0,- e^{12},e^{13},- e^{23},e^{35}+e^{24},e^{36}+e^{14},e^{56}+e^{18}+e^{27}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378,125678,134679,14579,234589,24689,356\}  \\
9631:192a&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{36}+e^{14},e^{56}+e^{37}+e^{18}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,12568,13469,14579,234589,246789,3567\}  \\
9631:192b&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}-e^{14},e^{37}+e^{18}+e^{56}&1/23(8,11,8,19,16,19,27,27,35)&\{\emptyset,12378,12568,13469,14579,234589,246789,3567\}  \\
9631:195&\begin{array}{c}
0,0,0,- a_1 e^{12},- e^{13},\\
e^{23}, {(1+a_1)} e^{15}+e^{24}, e^{16} {(-1+a_1)}+e^{25}+e^{34},e^{45}+e^{18}+e^{27}
\end{array}&1/49(13,20,27,33,40,47,53,60,73)&\{\emptyset,12378,134679,24689\}  \\
9631:197a&\begin{array}{c}
0,0,0,- e^{12},e^{13},\\
e^{23} a_2,e^{35}+ {(1+a_2)} e^{24},e^{16}+e^{34}+ {(-1+a_2)} e^{25},e^{28}+e^{37}+e^{46}
\end{array}&1/23(11,8,8,19,19,16,27,27,35)&\{\emptyset,12378,125679,13467,145789,23459,2468,35689\}  \\
9631:197b&\begin{array}{c}
0,0,0,- e^{12},- e^{13},\\
e^{23} a_2,e^{35}+ {(1+a_2)} e^{24},e^{16}+e^{34}- {(-1+a_2)} e^{25},e^{46}+e^{28}+e^{37}
\end{array}&1/23(11,8,8,19,19,16,27,27,35)&\{\emptyset,12378,125679,13467,145789,23459,2468,35689\}  \\
9631:199&0,0,0,- e^{12},-2  e^{13},- e^{23},e^{14},e^{16}+e^{25}+e^{34},e^{35}+e^{46}+e^{28}+e^{17}&11/81(3,2,4,5,7,6,8,9,11)&\{\emptyset,14589\}  \\
9631:201&0,0,0,- e^{12},- e^{13},e^{23},e^{15}+e^{24},e^{34}+e^{16},e^{18}+e^{27}+e^{45}+e^{36}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
9631:204&0,0,0,- e^{12},e^{13}, a_3 e^{23},e^{15}+e^{24}+e^{36},e^{14}+e^{35}+e^{26},e^{38}+e^{27}+e^{45}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378\}  \\
9631:205&\begin{array}{c}
0,0,0,- e^{12} {(-1+a_3)},- e^{13},e^{23}, \\
a_3 e^{15}+e^{24}, {(-2+a_3)} e^{16}+e^{25}+e^{34},e^{36}+e^{45}+e^{27}+e^{18}
\end{array}&11/81(2,3,4,5,6,7,8,9,11)&\{\emptyset,24689\}  \\
963:5&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15},e^{25}+e^{34}&1/13(4,7,7,11,11,14,15,15,18)&\{\emptyset,123789,12567,13468,1459,234578,24679,35689\}  \\
963:9&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{34}+e^{25}&1/33(11,15,19,26,30,34,37,41,45)&\{\emptyset,123789,13468,24679\}  \\
963:16&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24},e^{16}+e^{25}&1/13(5,5,8,10,13,13,15,15,18)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:22&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{15},e^{16}+e^{34}&1/9(3,4,5,7,8,9,11,11,12)&\{\emptyset,123789,12567,134678,14579,23458,2469,35689\}  \\
963:27&0,0,0,- e^{12},e^{13},e^{23},e^{24},e^{35},e^{16}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,134678,145789,2345,2469,3569\}  \\
963:28&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{23},e^{14},e^{24},e^{25}+e^{34}+e^{16}&1/13(5,5,8,10,13,13,15,15,18)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:29&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{15},e^{25}+e^{16}+e^{34}&1/13(4,7,7,11,11,14,15,15,18)&\{\emptyset,123789,12567,13468,1459,234578,24679,35689\}  \\
963:31&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24},e^{15},e^{34}+e^{25}+e^{16}&1/9(3,4,5,7,8,9,11,11,12)&\{\emptyset,123789,12567,134678,14579,23458,2469,35689\}  \\
963:32&0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{23},e^{24},e^{35},e^{16}+e^{25}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,134678,145789,2345,2469,3569\}  \\
963:33&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{34}&1/33(11,15,19,26,30,34,37,41,45)&\{\emptyset,123789,13468,24679\}  \\
963:34a&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{34}+e^{16}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:34b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{35}+e^{24},e^{16}+e^{34}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:36&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{15},e^{25}+e^{16}&1/33(11,15,19,26,30,34,37,41,45)&\{\emptyset,123789,13468,24679\}  \\
963:37&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{35}+e^{26}&1/16(6,7,8,13,14,15,19,20,22)&\{\emptyset,123789,134689,2467\}  \\
963:39a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{26}+e^{15}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,13469,1458,234579,24678,35689\}  \\
963:39b&0,0,0,- e^{12},- e^{13},e^{23},e^{14},e^{25}+e^{34},e^{15}+e^{26}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,13469,1458,234579,24678,35689\}  \\
963:40a&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35},e^{16}+e^{25}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:40b&0,0,0,- e^{12},e^{13},e^{23},e^{14},e^{35}+e^{24},e^{25}+e^{16}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:43a&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{15}+e^{26}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,134679,14578,23459,2468,35689\}  \\
963:43b&0,0,0,- e^{12},- e^{13},e^{23},e^{24},e^{25}+e^{34},e^{26}+e^{15}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,134679,14578,23459,2468,35689\}  \\
963:46&0,0,0,e^{12},e^{13},e^{23},e^{14},e^{34}+e^{25},e^{26}+e^{35}&1/123(49,53,57,102,106,110,151,159,163)&\{\emptyset,123789,13469,24678\}  \\
963:48&0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34},e^{15}+e^{36}&1/123(53,49,57,102,110,106,151,159,163)&\{\emptyset,123789,14578,23459\}  \\
963:52&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{34}+e^{25},e^{36}&1/123(57,53,49,110,106,102,163,159,151)&\{\emptyset,123789,13467,24689\}  \\
963:54&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{15}+e^{24},e^{34}+e^{25}+e^{16}&1/33(11,15,19,26,30,34,37,41,45)&\{\emptyset,123789,13468,24679\}  \\
963:55a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{35}+e^{24},e^{34}+e^{16}+e^{25}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:55b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{35}-e^{24},e^{16}+e^{25}+e^{34}&1/89(31,43,43,74,74,86,105,117,117)&\{\emptyset,123789,125678,13468,14589,23457,24679,3569\}  \\
963:59a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{15}+e^{26},e^{16}+e^{25}+e^{34}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,13468,1459,234578,24679,35689\}  \\
963:59b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{26}-e^{15},e^{25}+e^{34}+e^{16}&1/89(35,35,47,70,82,82,105,117,117)&\{\emptyset,123789,12567,13468,1459,234578,24679,35689\}  \\
963:62&0,0,0, a_1 e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35},e^{15}+e^{36}+e^{24}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}  \\
963:63&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{14},e^{26}+e^{35},e^{16}+e^{25}+e^{34}&1/123(49,53,57,102,106,110,151,163,159)&\{\emptyset,123789,13468,24679\}  \\
963:66a&0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{34},e^{36}+e^{14}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:66b&0,0,0,- e^{12},- e^{13},e^{23},e^{24}+e^{15},e^{25}+e^{34},e^{36}+e^{14}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:68&0,0,0, e^{12} a_2, e^{13} a_2,e^{23},e^{35}+e^{14},e^{25}+e^{34},e^{36}+e^{24}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125679,3568\}  \\
963:71a&0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36},e^{25}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:71b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{14},e^{16}+e^{25}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:72a&0,0,0,e^{12},e^{13},e^{23},e^{24}+ a_1 e^{15},e^{36}+e^{14},e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,134679,2468\} & \checkmark \\
963:72b&0,0,0,- e^{12},e^{13},e^{23},e^{24}+ a_1 e^{15},e^{14}+e^{36},e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,134679,2468\} & \checkmark \\
963:73&0,0,0,- e^{12},e^{13},e^{23}, e^{15} a_2+e^{24},e^{16}+e^{34},e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,134679,2468\}  \\
963:74a&0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{24},e^{36}+ a_1 e^{14},e^{15}+e^{26}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,134679,1457,234589,2468,3569\} & \checkmark \\
963:74b&0,0,0,e^{12},- e^{13},e^{23},e^{35}+e^{24},e^{36}+ a_1 e^{14},e^{15}+e^{26}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,134679,1457,234589,2468,3569\} & \checkmark \\
963:75a&0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{36}+e^{14},e^{26}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12568,13469,1457,234589,24678,35679\} & \checkmark \\
963:75b&0,0,0,e^{12},e^{13},e^{23},e^{34}+e^{25},e^{36}-e^{14},e^{26}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12568,13469,1457,234589,24678,35679\} & \checkmark \\
963:75c&0,0,0,- e^{12},- e^{13},e^{23},e^{34}+e^{25},-e^{14}+e^{36},e^{26}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12568,13469,1457,234589,24678,35679\} & \checkmark \\
963:80a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{15},e^{36}+e^{14},e^{16}+e^{25}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:80b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{15},e^{36}-e^{14},e^{25}+e^{34}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,13467,24689\}  \\
963:83&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23}, a_3 e^{14}+e^{35},e^{36}+e^{24},e^{16}+e^{25}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,3569\}  \\
963:84a&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{24}+e^{35},e^{14}+e^{36},e^{16}+e^{25}+e^{34}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,13467,14579,23458,24689,3569\} & \checkmark \\
963:84b&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{35}-e^{24},e^{36}+e^{14},e^{34}+e^{25}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,13467,14579,23458,24689,3569\} & \checkmark \\
963:84c&0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23},e^{35}-e^{24},e^{36}-e^{14},e^{34}+e^{25}+e^{16}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,125678,13467,14579,23458,24689,3569\} & \checkmark \\
963:86&0,0,0, e^{12} a_2, e^{13} a_2,e^{23},e^{25}+e^{34}, a_3 e^{14}+e^{26}+e^{35},e^{24}+e^{36}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}  \\
963:87&\begin{array}{c}
0,0,0, a_1 e^{12}, e^{13} {(a_3+a_1)},\\
e^{23}, a_3 e^{16}+e^{34}+e^{25}, a_4 e^{14}+e^{35}+e^{26},e^{36}+e^{15}+e^{24}
\end{array}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}  \\
954321:8&0,0,0,0,- e^{12},e^{15},e^{16},e^{23}+e^{17},e^{18}+e^{35}+e^{24}&1/119(20,69,80,100,89,109,129,149,169)&\{\emptyset,12468,14579,256789\}  \\
954321:12&0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{25},e^{18}+e^{26}+e^{34}&21/116(1,3,4,4,4,5,6,7,8)&\{\emptyset,123468,1268,34\}  \\
954321:13&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35},e^{24}+e^{36}+e^{18}&2/35(3,10,9,15,13,16,19,22,25)&\{\emptyset,123468,134579,256789\}  \\
954321:22&0,0,0,0,- e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35}+e^{24},e^{18}+e^{36}+e^{45}&1/87(16,47,48,64,63,79,95,111,127)&\{\emptyset,12368,13579,256789\}  \\
954321:24&0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{18}+e^{34}+e^{56}&5/47(2,4,7,7,6,8,10,12,14)&\{\emptyset,13579,14579,34\}  \\
954321:25&0,0,0,0,e^{12},e^{15},e^{25}+e^{16},e^{26}+e^{17},e^{18}+e^{34}+e^{27}&5/47(2,4,7,7,6,8,10,12,14)&\{\emptyset,13579,14579,34\}  \\
954321:37&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{36},e^{37}+e^{24}+e^{18}&1/95(16,55,32,80,71,87,103,119,135)&\{\emptyset,12468,14579,256789\}  \\
954321:38&0,0,0,0, a_1 e^{12},e^{15},e^{25}- {(-1+a_1)} e^{16},e^{17}+e^{26},e^{18}+e^{27}+e^{56}+e^{34}&5/47(2,4,7,7,6,8,10,12,14)&\{\emptyset,13579,14579,34\}  \\
954321:42&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{36}+e^{24},e^{18}+e^{37}+e^{45}&2/11(1,3,2,4,4,5,6,7,8)&\{\emptyset,1268,1579,256789\}  \\
954321:48&0,0,0,0,- e^{12},e^{15}+e^{23},e^{16}+e^{24}+e^{35},e^{45}+e^{17}+e^{36},e^{46}+e^{37}+e^{18}&1/21(4,11,8,12,15,19,23,27,31)&\{\emptyset,12468,14579,256789\}  \\
95432:2&0,0,0,0,- e^{12},e^{15},e^{16},e^{17},e^{34}+e^{56}+e^{27}&1/257(32,155,203,203,187,219,251,283,406)&\{\emptyset,123689,124689,13579,14579,2345678,25678,34\}  \\
95432:6&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{23},e^{34}+e^{27}+e^{56}&1/109(19,55,76,91,74,93,112,131,167)&\{\emptyset,124689,14579,25678\}  \\
95432:12&0,0,0,0,- e^{12},e^{15},e^{16},e^{17}+e^{25},e^{27}+e^{34}+e^{56}&44/515(2,6,9,9,8,10,12,14,18)&\{\emptyset,123689,124689,34\}  \\
95432:14&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{17},e^{34}+e^{56}+e^{27}&1/381(77,169,231,338,246,323,400,477,569)&\{\emptyset,123689,13579,25678\}  \\
95432:18&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{35}+e^{24}+e^{17},e^{27}+e^{56}&1/47(11,17,33,44,28,39,50,61,67)&\{\emptyset,123689,13579,25678\}  \\
95432:21a&0,0,0,0,- e^{12},e^{15},e^{23}+e^{16},e^{24}+e^{17}+e^{35},e^{56}+e^{34}+e^{27}&7/33(1,2,3,4,3,4,5,6,7)&\{\emptyset,123689,13579,25678\}  \\
95432:21b&0,0,0,0,- e^{12},- e^{15},e^{16}+e^{23},e^{17}+e^{35}+e^{24},e^{27}+e^{56}+e^{34}&7/33(1,2,3,4,3,4,5,6,7)&\{\emptyset,123689,13579,25678\}  \\
95432:22&0,0,0,0,- e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26},e^{27}+e^{34}+e^{56}&5/47(2,4,7,7,6,8,10,12,14)&\{\emptyset,13579,14579,34\}  \\
95421:14&0,0,0,0,- e^{12},e^{15},e^{34}+e^{25},e^{23}+e^{16},e^{18}+e^{35}&1/521(97,301,291,408,398,495,699,592,689)&\{\emptyset,123679,13578,25689\}  \\
95421:17&0,0,0,0,- e^{12},e^{15},e^{25},e^{16},e^{56}+e^{28}+e^{34}&1/124(26,57,96,96,83,109,140,135,192)&\{\emptyset,123679,124679,135789,145789,234568,2568,34\}  \\
95421:19&0,0,0,0,- e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{45}+e^{18}&3/389(29,63,126,87,92,121,155,150,179)&\{\emptyset,124679,14578,25689\}  \\
95421:25&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{23},e^{18}+e^{24}+e^{35}&1/123(29,57,87,116,86,115,143,144,173)&\{\emptyset,123679,13578,25689\}  \\
95421:26a&0,0,0,0,- e^{12},e^{15},e^{25}+e^{34},e^{23}+e^{16},e^{24}+e^{18}+e^{35}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13578,25689\}  \\
95421:26b&0,0,0,0,- e^{12},e^{15},e^{34}-e^{25},e^{16}+e^{23},e^{18}+e^{35}+e^{24}&4/21(1,3,3,4,4,5,7,6,7)&\{\emptyset,123679,13578,25689\}  \\
95421:29&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{23},e^{56}+e^{28}+e^{34}&1/29(7,12,21,24,19,26,31,33,45)&\{\emptyset,123679,135789,2568\}  \\
95421:32a&0,0,0,0,- e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24},e^{18}+e^{23}+e^{45}&11/47(1,2,4,3,3,4,5,5,6)&\{\emptyset,124679,14578,25689\}  \\
95421:32b&0,0,0,0,- e^{12},- e^{15},e^{13}+e^{25},e^{24}+e^{16},e^{23}+e^{45}+e^{18}&11/47(1,2,4,3,3,4,5,5,6)&\{\emptyset,124679,14578,25689\}  \\
95421:37&0,0,0,0,- e^{12},e^{15},e^{25}+ a_2 e^{13},e^{16}+e^{24},e^{28}+e^{56}+e^{34}&1/29(7,12,24,21,19,26,31,33,45)&\{\emptyset,124679,145789,2568\}  \\
95421:47&0,0,0,0,e^{12},e^{25}+e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{28}+e^{36}&1/381(203,79,158,327,282,361,485,440,519)&\{\emptyset,124679,15689,24578\}  \\
95421:48&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{35},e^{18}+e^{36}&1/162(37,78,74,156,115,152,193,189,226)&\{\emptyset,12679,1578,25689\}  \\
95421:52&0,0,0,0,e^{12},e^{25}+e^{13},e^{15},e^{26}+e^{35},e^{28}+e^{14}+e^{36}&1/162(74,39,78,156,113,152,187,191,230)&\{\emptyset,12679,15689,2578\}  \\
95421:53&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+e^{15},e^{35}+e^{26},e^{36}+e^{28}+e^{14}&71/673(5,2,4,8,7,9,12,11,13)&\{\emptyset,15689\}  \\
95421:59a&0,0,0,0,- e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{35},e^{18}+e^{24}+e^{36}&4/17(1,2,2,4,3,4,5,5,6)&\{\emptyset,12679,1578,25689\}  \\
95421:59b&0,0,0,0,- e^{12},e^{23}+e^{15},-e^{14}+e^{25},e^{35}+e^{16},e^{24}+e^{36}+e^{18}&4/17(1,2,2,4,3,4,5,5,6)&\{\emptyset,12679,1578,25689\}  \\
95421:72&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{14}+e^{26}+e^{35},e^{28}+e^{36}+e^{45}&1/87(37,23,46,69,60,83,97,106,129)&\{\emptyset,124679,15689,24578\}  \\
95421:73a&0,0,0,0,e^{12},e^{25}+e^{13},e^{15}+e^{34},e^{26}+e^{35}+e^{14},e^{28}+e^{36}+e^{45}&31/129(2,1,2,3,3,4,5,5,6)&\{\emptyset,124679,15689,24578\}  \\
95421:73b&0,0,0,0,e^{12},e^{25}+e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35},e^{45}+e^{28}+e^{36}&31/129(2,1,2,3,3,4,5,5,6)&\{\emptyset,124679,15689,24578\}  \\
95421:74&0,0,0,0,e^{12},e^{13}+e^{25},e^{34}+2 e^{15},e^{35}+e^{26},e^{37}+e^{56}+e^{18}&1/28(13,6,12,20,19,25,32,31,44)&\{\emptyset,124679,1568,245789\}  \\
95421:86&0,0,0,0,e^{12},e^{13}+e^{25},2  e^{15},e^{14}+e^{26}+e^{35},e^{37}+e^{56}+e^{18}&4/13(1,1,2,3,2,3,3,4,5)&\{\emptyset,124679,1568,245789\}  \\
95421:87a&0,0,0,0,e^{12},e^{25}+e^{13},e^{34}+2 e^{15},e^{26}+e^{35}+e^{14},e^{18}+e^{37}+e^{56}&16/71(2,1,2,3,3,4,5,5,7)&\{\emptyset,124679,1568,245789\}  \\
95421:87b&0,0,0,0,e^{12},e^{25}+e^{13},2 e^{15}+e^{34},e^{26}+e^{35}-e^{14},e^{56}+e^{18}+e^{37}&16/71(2,1,2,3,3,4,5,5,7)&\{\emptyset,124679,1568,245789\}  \\
95421:91&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{24}+e^{35},e^{18}+e^{27}+e^{36}&11/81(2,3,4,6,5,7,8,9,11)&\{\emptyset,25689\}  \\
95421:95&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}-e^{14},e^{16}+e^{35},e^{27}+e^{18}+e^{36}+e^{45}&11/81(2,3,4,6,5,7,8,9,11)&\{\emptyset,25689\}  \\
95421:96&0,0,0,0,e^{12},e^{25}+e^{13},e^{15},e^{14}+e^{26}+e^{35},e^{28}+e^{17}+e^{36}+e^{45}&11/81(3,2,4,6,5,7,8,9,11)&\{\emptyset,15689\}  \\
95421:99&\begin{array}{c}
0,0,0,0,- e^{12} a_1,\\
e^{15}+e^{23},- {(-1+a_1)} e^{14}+e^{25}, e^{16} a_1+e^{24}+e^{35},e^{18}+e^{45}+e^{36}+e^{27}
\end{array}&11/81(2,3,4,6,5,7,8,9,11)&\{\emptyset,25689\}  \\
95421:103&0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26},e^{18}+e^{34}+e^{56}&1/185(46,71,140,140,117,163,188,234,280)&\{\emptyset,123679,124679,13579,14579,23456,256,34\}  \\
95421:104a&0,0,0,0,- e^{12},e^{15},e^{25},e^{16}+e^{27},e^{56}+e^{28}+e^{34}&24/155(2,2,5,5,4,6,6,8,10)&\{\emptyset,123679,124679,135789,145789,234568,2568,34\}  \\
95421:104b&0,0,0,0,- e^{12},- e^{15},e^{25},e^{27}+e^{16},e^{34}+e^{56}+e^{28}&24/155(2,2,5,5,4,6,6,8,10)&\{\emptyset,123679,124679,135789,145789,234568,2568,34\}  \\
95421:112&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{26}+e^{17},e^{24}+e^{18}+e^{56}&1/128(22,57,114,123,79,101,136,158,180)&\{\emptyset,12679,14579,2456\}  \\
95421:131&0,0,0,0,e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{34}+e^{26},e^{18}+e^{56}+e^{37}&1/11(3,4,6,8,7,10,11,14,17)&\{\emptyset,12679,1579,256\}  \\
95321:11&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{17},e^{46}+e^{18}&1/109(16,87,76,59,103,92,119,135,151)&\{\emptyset,123479,12679,1358,14568,2356789,245789,346\}  \\
95321:20&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{18}+e^{35}&1/49(8,33,24,37,41,61,49,57,65)&\{\emptyset,123479,123679,13458,13568,2456789,25789,46\}  \\
95321:21a&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{34},e^{36}+e^{18}&1/37(7,24,14,31,31,38,38,45,52)&\{\emptyset,123479,12679,13568,1458,235789,2456789,346\} & \checkmark \\
95321:21b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{17}+e^{34},e^{18}+e^{36}&1/37(7,24,14,31,31,38,38,45,52)&\{\emptyset,123479,12679,13568,1458,235789,2456789,346\} & \checkmark \\
95321:32&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{45}+e^{18}&1/41(8,25,37,24,33,45,41,49,57)&\{\emptyset,123479,124679,13458,14568,2356789,25789,36\}  \\
95321:33&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{45}+e^{28}&1/40(20,9,30,27,29,50,38,47,56)&\{\emptyset,123479,124679,135789,156789,234568,2458,36\}  \\
95321:35&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{17},e^{18}+e^{46}+e^{23}&1/119(20,89,80,69,109,100,129,149,169)&\{\emptyset,12679,14568,245789\}  \\
95321:36&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{57}+e^{28}&1/156(32,69,96,108,101,204,133,165,234)&\{\emptyset,123479,123679,134589,135689,245678,2578,46\}  \\
95321:37&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{23},e^{18}+e^{46}+e^{35}&12/193(3,11,9,7,14,16,17,20,23)&\{\emptyset,123479,123679,46\}  \\
95321:38&0,0,0,0,- e^{12},e^{34},e^{15},e^{17},e^{28}+e^{36}+e^{57}&1/60(10,33,28,40,43,68,53,63,96)&\{\emptyset,123479,124679,134589,145689,235678,2578,36\}  \\
95321:43&0,0,0,0,e^{12},e^{13},e^{25},e^{27},e^{57}+e^{34}+e^{18}&1/39(18,8,27,33,26,45,34,42,60)&\{\emptyset,12379,124679,134578,15678,235689,24589,346\}  \\
95321:44&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15},e^{17},e^{57}+e^{28}&1/233(50,94,231,187,144,281,194,244,338)&\{\emptyset,123479,12679,13589,145689,235678,24578,346\}  \\
95321:50&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{35}+e^{24}+e^{18}&1/17(3,11,9,12,14,21,17,20,23)&\{\emptyset,123679,13568,25789\}  \\
95321:51&0,0,0,0,e^{12},e^{13},e^{15},e^{23}+e^{17},e^{26}+e^{18}+e^{34}&1/221(48,133,144,181,181,192,229,277,325)&\{\emptyset,12379,13458,245789\}  \\
95321:54&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{28}+e^{57}&1/124(32,45,108,96,77,140,109,141,186)&\{\emptyset,123479,124679,134589,145689,235678,2578,36\}  \\
95321:55&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{57}+e^{18}&1/39(12,11,33,33,23,45,34,45,57)&\{\emptyset,123479,124679,13578,15678,2345689,24589,36\}  \\
95321:58a&0,0,0,0,e^{12},-e^{13}+e^{24},e^{15},e^{17}+e^{34},e^{18}+e^{23}+e^{46}&37/181(1,3,4,2,4,5,5,6,7)&\{\emptyset,12679,14568,245789\} & \checkmark \\
95321:58b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15},e^{17}+e^{34},e^{18}+e^{46}+e^{23}&37/181(1,3,4,2,4,5,5,6,7)&\{\emptyset,12679,14568,245789\} & \checkmark \\
95321:60&0,0,0,0,e^{12},- e^{13},e^{15},e^{34}+e^{17},e^{18}+e^{46}+e^{25}&1/19(4,12,13,11,16,17,20,24,28)&\{\emptyset,123479,12679,346\}  \\
95321:62&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{45}+e^{18}+e^{36}&12/491(9,25,26,27,34,35,43,52,61)&\{\emptyset,123479,124679,36\}  \\
95321:63a&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{28}+e^{36}+e^{45}&1/4(2,1,2,3,3,4,4,5,6)&\{\emptyset,123479,124679,135789,156789,234568,2458,36\} & \checkmark \\
95321:63b&0,0,0,0,e^{12},- e^{13},e^{25},e^{27}+e^{14},e^{28}+e^{36}+e^{45}&1/4(2,1,2,3,3,4,4,5,6)&\{\emptyset,123479,124679,135789,156789,234568,2458,36\} & \checkmark \\
95321:64&0,0,0,0,e^{12},- e^{13},e^{25},e^{34}+e^{27},e^{57}+e^{46}+e^{18}&1/15(6,4,9,9,10,15,14,18,24)&\{\emptyset,123479,12679,13578,145678,235689,24589,346\}  \\
95321:66a&0,0,0,0,- e^{12},e^{34},e^{15},e^{23}+e^{17},e^{46}+e^{57}+e^{28}&8/195(5,12,15,12,17,27,22,27,39)&\{\emptyset,123479,123679,134589,135689,245678,2578,46\}  \\
95321:66b&0,0,0,0,- e^{12},e^{34},e^{15},-e^{23}+e^{17},e^{57}+e^{46}+e^{28}&8/195(5,12,15,12,17,27,22,27,39)&\{\emptyset,123479,123679,134589,135689,245678,2578,46\}  \\
95321:72&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{18}+e^{45}+e^{23}&1/61(13,35,52,39,48,65,61,74,87)&\{\emptyset,124679,14568,25789\}  \\
95321:78&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{24},e^{57}+e^{34}+e^{28}&1/29(7,12,24,21,19,31,26,33,45)&\{\emptyset,124679,145689,2578\}  \\
95321:79&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{34}+e^{57}+e^{18}&1/183(69,47,138,141,116,207,163,210,279)&\{\emptyset,124679,15678,24589\}  \\
95321:84&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{17},e^{18}+e^{26}+e^{35}&1/33(9,13,27,23,22,36,31,40,49)&\{\emptyset,123479,1358,245789\}  \\
95321:89&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{14},e^{28}+e^{45}+e^{16}&1/33(13,9,23,27,22,36,31,40,49)&\{\emptyset,123479,135789,2458\}  \\
95321:90a&0,0,0,0,e^{12},e^{23}+e^{14},e^{15},e^{17}+e^{34},e^{36}+e^{25}+e^{18}&37/181(1,3,2,4,4,5,5,6,7)&\{\emptyset,123479,12679,346\} & \checkmark \\
95321:90b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{34}+e^{17},e^{36}+e^{25}+e^{18}&37/181(1,3,2,4,4,5,5,6,7)&\{\emptyset,123479,12679,346\} & \checkmark \\
95321:92&0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25},e^{18}+e^{27}+e^{36}&1/327(81,162,134,218,243,352,324,405,486)&\{\emptyset,13568,158,36\}  \\
95321:93a&0,0,0,0,- e^{12},e^{13},e^{15},e^{24}+e^{17},e^{28}+e^{36}+e^{57}&8/155(5,8,13,15,13,18,18,23,31)&\{\emptyset,123479,124679,134589,145689,235678,2578,36\}  \\
95321:93b&0,0,0,0,- e^{12},- e^{13},e^{15},e^{17}+e^{24},e^{57}+e^{28}+e^{36}&8/155(5,8,13,15,13,18,18,23,31)&\{\emptyset,123479,124679,134589,145689,235678,2578,36\}  \\
95321:94&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27},e^{57}+e^{36}+e^{18}&8/225(10,8,17,24,18,27,26,34,44)&\{\emptyset,123479,124679,36\}  \\
95321:96&0,0,0,0,- e^{12},e^{34},e^{15},e^{17}+e^{25},e^{36}+e^{28}+e^{57}&2/771(87,174,176,257,261,433,348,435,609)&\{\emptyset,134589,145689,36\}  \\
95321:99&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{17}+e^{28}+e^{34}&1/29(14,7,19,23,21,33,28,35,42)&\{\emptyset,234568,258,346\}  \\
95321:109&0,0,0,0,- e^{12},e^{13},e^{15},e^{17}+e^{25},e^{28}+e^{57}+e^{34}&1/213(48,96,167,169,144,215,192,240,336)&\{\emptyset,13589,145689,346\}  \\
95321:110&0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{15},e^{34}+e^{57}+e^{18}&1/223(98,49,156,187,147,254,196,245,343)&\{\emptyset,235689,24589,346\}  \\
95321:116&0,0,0,0, {(-1+a_2)} e^{12},e^{24}+ a_2 e^{13},e^{15},e^{23}+e^{17},e^{26}+e^{18}+e^{35}&1/33(9,13,27,23,22,36,31,40,49)&\{\emptyset,123479,1358,245789\}  \\
95321:120&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35},e^{18}+e^{37}&1/17(3,11,6,14,14,20,17,20,23)&\{\emptyset,124679,1279,14568,158,2456789,25789,46\}  \\
95321:124&0,0,0,0,e^{12},- e^{13},e^{15},e^{25}+e^{34}+e^{17},e^{27}+e^{18}+e^{46}&1/67(17,34,45,40,51,62,68,85,102)&\{\emptyset,1358,14568,346\}  \\
95321:134&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{47}&1/31(6,19,28,12,25,34,31,37,43)&\{\emptyset,12379,12679,1358,1568,2356789,25789,36\}  \\
95321:135&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{45},e^{28}+e^{47}&1/185(90,43,140,86,133,230,176,219,262)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}  \\
95321:144&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17},e^{46}+e^{37}+e^{18}&1/207(43,132,86,109,175,195,218,261,304)&\{\emptyset,14568,158,46\}  \\
95321:145a&0,0,0,0,e^{12},e^{23}+e^{14},e^{15},e^{34}+e^{25}+e^{17},e^{27}+e^{36}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13568,1458,346\}  \\
95321:145b&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{17}+e^{25}+e^{34},e^{36}+e^{27}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13568,1458,346\}  \\
95321:149&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35},e^{24}+e^{37}+e^{18}&1/67(13,41,26,52,54,78,67,80,93)&\{\emptyset,1279,158,25789\}  \\
95321:156&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{47}+e^{36}&1/381(86,228,243,172,314,329,400,486,572)&\{\emptyset,12379,12679,36\}  \\
95321:157a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{45},e^{28}+e^{36}+e^{47}&1/19(9,5,10,10,14,19,19,24,29)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}  \\
95321:157b&0,0,0,0,e^{12},- e^{13},e^{25}+e^{14},e^{27}+e^{45},e^{28}+e^{47}+e^{36}&1/19(9,5,10,10,14,19,19,24,29)&\{\emptyset,12379,12679,135789,156789,23568,258,36\}  \\
95321:163&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{23}+e^{47}&1/14(3,8,12,6,11,15,14,17,20)&\{\emptyset,12679,1568,25789\}  \\
95321:172&0,0,0,0,- e^{12},e^{34},e^{23}+e^{15},e^{35}+e^{17},e^{37}+e^{25}+e^{18}&1/71(14,42,28,57,56,85,70,84,98)&\{\emptyset,124679,1279,46\}  \\
95321:173&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{45}+e^{27},e^{28}+e^{47}+e^{16}&1/183(71,51,133,102,122,204,173,224,275)&\{\emptyset,12379,135789,258\}  \\
95321:180&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35}+e^{24},e^{18}+e^{37}+e^{45}&1/49(11,27,22,33,38,55,49,60,71)&\{\emptyset,124679,14568,25789\}  \\
95321:183&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27},e^{57}+e^{18}+e^{34}&8/225(8,9,19,24,17,27,26,35,43)&\{\emptyset,124679,134578,235689\}  \\
95321:188&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{18}+e^{25}+e^{47}&1/281(56,168,253,112,224,309,280,336,392)&\{\emptyset,12379,12679,36\}  \\
95321:194&0,0,0,0,e^{12},- e^{13},e^{25},e^{27}+e^{16}+e^{34},e^{57}+e^{46}+e^{18}&1/93(30,29,57,60,59,87,88,117,147)&\{\emptyset,12679,13578,235689\}  \\
95321:201&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45}+e^{23},e^{18}+e^{47}+e^{26}&1/4(1,2,3,2,3,4,4,5,6)&\{\emptyset,12379,1358,25789\}  \\
95321:204&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{35}+e^{17},e^{37}+e^{46}+e^{18}+e^{25}&35/333(2,6,4,5,8,9,10,12,14)&\{\emptyset,46\}  \\
95321:226&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{17}+e^{45},e^{26}+e^{47}+e^{18}+e^{35}&1/4(1,2,3,2,3,4,4,5,6)&\{\emptyset,12379,1358,25789\}  \\
95321:237&0,0,0,0,- e^{12},-2  e^{13},-e^{23}+e^{15},e^{35}+e^{17}+e^{26},e^{57}+e^{28}+e^{34}&4/13(1,1,2,3,2,3,3,4,5)&\{\emptyset,124679,145689,2578\}  \\
95321:240&\begin{array}{c}
0,0,0,0,- a_4 e^{12},\\
- e^{13} {(-1+a_4)},e^{24}+e^{15}, a_4 e^{17}+e^{23}+e^{45},e^{26}+e^{35}+e^{18}+e^{47}
\end{array}&1/4(1,2,3,2,3,4,4,5,6)&\{\emptyset,12379,1358,25789\}  \\
95321:254&0,0,0,0,e^{12},e^{14}+e^{23},-e^{13}+e^{25},e^{27}+e^{35}-2 e^{16},e^{18}+e^{57}&1/333(68,117,234,283,185,351,302,419,487)&\{\emptyset,12679,14578,245689\}  \\
95321:258&0,0,0,0,e^{12},e^{14}+e^{23},-e^{13}+e^{25},-2 e^{16}+e^{27}+e^{35},e^{57}+e^{18}+e^{34}&32/279(2,3,6,7,5,9,8,11,13)&\{\emptyset,245689\}  \\
9542:8&0,0,0,0,e^{12},e^{15},e^{25},e^{16},e^{17}+e^{26}+e^{34}&1/28(7,13,20,20,20,27,33,34,40)&\{\emptyset,123467,1267,134578,1578,234568,2568,34\}  \\
9542:9&0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{34},e^{17}+e^{26}&1/124(41,45,84,84,86,127,131,168,172)&\{\emptyset,123467,1267,13578,14578,23568,24568,34\}  \\
9542:15&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{34}+e^{16},e^{35}+e^{27}&1/127(46,41,82,97,87,133,128,179,169)&\{\emptyset,1267,145789,245689\}  \\
9542:16a&0,0,0,0,e^{12},e^{15},e^{25},e^{27}+e^{16},e^{17}+e^{26}+e^{34}&11/32(1,1,2,2,2,3,3,4,4)&\{\emptyset,123467,1267,134578,1578,234568,2568,34\} & \checkmark \\
9542:16b&0,0,0,0,e^{12},e^{15},e^{25},e^{27}-e^{16},e^{26}+e^{34}+e^{17}&11/32(1,1,2,2,2,3,3,4,4)&\{\emptyset,123467,1267,134578,1578,234568,2568,34\} & \checkmark \\
9542:17a&0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26},e^{27}+e^{34}+e^{16}&11/32(1,1,2,2,2,3,3,4,4)&\{\emptyset,123467,1267,13579,14579,23569,24569,34\} & \checkmark \\
9542:17b&0,0,0,0,e^{12},- e^{15},e^{25},e^{26}-e^{17},e^{27}+e^{34}+e^{16}&11/32(1,1,2,2,2,3,3,4,4)&\{\emptyset,123467,1267,13579,14579,23569,24569,34\} & \checkmark \\
9542:20&0,0,0,0,e^{12},e^{15},e^{25}+e^{13},e^{16}+e^{24},e^{27}+e^{35}&1/425(131,154,308,393,285,416,439,547,593)&\{\emptyset,12467,145789,25689\}  \\
9542:24&0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{24}+e^{16},e^{17}+e^{26}&1/160(44,67,134,132,111,155,178,199,222)&\{\emptyset,12467,14578,2568\}  \\
9542:31&0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{35}+e^{26},e^{34}+e^{27}+e^{16}&1/10(4,3,6,8,7,10,11,13,14)&\{\emptyset,1267,1568,2578\}  \\
9542:34&0,0,0,0,- e^{12},e^{23}+e^{15},-e^{14}+e^{25},e^{35}+e^{16},e^{45}+e^{27}&11/32(1,1,2,2,2,3,3,4,4)&\{\emptyset,1267,15789,25689\}  \\
9542:39&0,0,0,0,- e^{12},e^{15}+e^{23},e^{25}+e^{14},e^{16}+e^{35},e^{17}+e^{26}&1/10(3,4,6,8,7,10,11,13,14)&\{\emptyset,1267,1578,2568\}  \\
9542:45&0,0,0,0,- e^{12},e^{15}+e^{23}, a_3 e^{14}+e^{25},e^{16}+e^{35},e^{17}+e^{26}+e^{34}&1/10(3,4,6,8,7,10,11,13,14)&\{\emptyset,1267,1578,2568\}  \\
9531:99&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{34}&1/109(30,59,62,87,89,92,119,151,149)&\{\emptyset,123478,1267,1359,145689,235679,245789,3468\}  \\
9531:101&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{26},e^{34}+e^{27}&1/69(40,17,33,58,57,73,74,90,91)&\{\emptyset,123478,1267,13579,1456789,23569,24589,3468\}  \\
9531:106&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}+e^{14},e^{27}&1/8(4,2,5,7,6,9,8,11,10)&\{\emptyset,12378,12467,134579,156789,23569,24589,3468\}  \\
9531:119&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15},e^{27}+e^{35}&1/28(13,8,16,20,21,36,29,34,37)&\{\emptyset,124678,1278,145679,1579,245689,2589,46\}  \\
9531:121&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36},e^{17}+e^{46}&1/49(10,38,25,33,48,35,58,60,68)&\{\emptyset,12378,124678,134589,15689,235679,24579,346\}  \\
9531:138&0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35},e^{17}+e^{24}&1/225(64,106,147,192,170,211,234,317,298)&\{\emptyset,123478,12467,13459,145689,235679,25789,368\}  \\
9531:140&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{14}+e^{27}&1/225(106,64,133,192,170,239,234,303,298)&\{\emptyset,123478,12467,13579,156789,234569,24589,368\}  \\
9531:164&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{35}+e^{26},e^{34}+e^{27}&1/81(44,21,43,64,65,87,86,108,107)&\{\emptyset,23569,24589,3468\}  \\
9531:171&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15},e^{45}+e^{27}&1/106(40,37,86,74,77,126,114,117,151)&\{\emptyset,12378,12678,13579,15679,235689,2589,36\}  \\
9531:172&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25},e^{17}+e^{45}&1/100(32,43,84,64,75,116,107,118,139)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:175&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{16},e^{17}+e^{46}&1/179(37,143,116,101,180,153,217,190,254)&\{\emptyset,12378,12467,134589,1569,2356789,24579,3468\}  \\
9531:177&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46},e^{17}+e^{35}&1/24(6,15,12,10,21,22,27,32,33)&\{\emptyset,12467,127,14569,159,245679,2579,46\}  \\
9531:178&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34},e^{45}+e^{27}&1/453(218,135,301,270,353,519,488,571,623)&\{\emptyset,12378,15679,235689\}  \\
9531:179&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{25},e^{45}+e^{17}&1/25(7,13,19,14,20,26,27,33,34)&\{\emptyset,12378,13589,2579\}  \\
9531:181&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36},e^{17}+e^{26}+e^{34}&1/221(55,144,110,199,199,165,254,275,309)&\{\emptyset,12678,145689,24579\}  \\
9531:184&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{24},e^{17}+e^{26}&1/389(107,212,214,323,319,321,426,535,533)&\{\emptyset,12678,145689,24579\}  \\
9531:187&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{36}+e^{27}&3/92(14,10,15,25,24,29,34,39,44)&\{\emptyset,134579,156789,3468\}  \\
9531:192&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{24},e^{35}+e^{17}&1/389(107,212,214,323,319,321,426,535,533)&\{\emptyset,12678,145689,24579\}  \\
9531:194&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{24}+e^{36},e^{17}+e^{46}&1/489(109,346,267,297,455,376,564,643,673)&\{\emptyset,12378,134589,24579\}  \\
9531:219&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{35}+e^{16},e^{17}&1/179(37,104,101,168,141,205,178,242,215)&\{\emptyset,123478,1267,13569,14589,23579,2456789,3468\}  \\
9531:220&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{35}+e^{26},e^{17}&2/39(6,7,15,14,13,21,19,28,25)&\{\emptyset,123478,1267,1359,145689,235679,245789,3468\}  \\
9531:241&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{25},e^{17}+e^{46}&1/257(82,126,155,135,208,237,290,334,372)&\{\emptyset,12378,124678,134589,15689,235679,24579,346\}  \\
9531:242&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36},e^{17}+e^{45}&1/21(6,12,11,12,18,17,24,28,30)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:243&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36},e^{27}+e^{45}&1/9(4,3,4,6,7,8,10,12,13)&\{\emptyset,12378,12678,135789,156789,23569,259,36\}  \\
9531:244&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{23},e^{45}+e^{27}&1/178(70,61,140,122,131,210,192,201,253)&\{\emptyset,12678,15679,2589\}  \\
9531:247&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{16},e^{17}+e^{26}+e^{34}&1/88(25,53,50,78,78,75,103,100,128)&\{\emptyset,1267,14569,24579\}  \\
9531:249&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26},e^{17}+e^{36}+e^{24}&1/75(22,38,41,66,60,63,82,101,104)&\{\emptyset,13459,145689,368\}  \\
9531:251&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{14}+e^{27}+e^{36}&1/217(107,66,99,198,173,206,239,272,305)&\{\emptyset,13579,156789,368\}  \\
9531:252&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{27}+e^{16}+e^{34}&1/216(97,69,110,194,166,207,235,276,304)&\{\emptyset,1267,13579,23569\}  \\
9531:254&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{16}+e^{27}&1/389(151,128,233,361,279,384,407,512,535)&\{\emptyset,12467,134579,23569\}  \\
9531:259&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{34}+e^{25},e^{17}+e^{26}&2/27(4,7,8,10,11,12,15,18,19)&\{\emptyset,124678,145689,2579\}  \\
9531:260&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{36},e^{17}+e^{35}+e^{24}&2/53(7,16,14,21,23,21,30,35,37)&\{\emptyset,124678,145689,2579\}  \\
9531:261&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{35}&1/148(47,70,94,118,117,141,164,188,211)&\{\emptyset,12467,1569,24579\}  \\
9531:265&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{35}+e^{17}+e^{26}&1/389(107,212,214,323,319,321,426,535,533)&\{\emptyset,12678,145689,24579\}  \\
9531:269a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{46}+e^{17}&1/29(7,20,20,14,27,27,34,34,41)&\{\emptyset,12378,12467,134589,1569,2356789,24579,3468\} & \checkmark \\
9531:269b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{17}+e^{46}&1/29(7,20,20,14,27,27,34,34,41)&\{\emptyset,12378,12467,134589,1569,2356789,24579,3468\} & \checkmark \\
9531:272&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{36}+e^{14},e^{35}+e^{27}&1/139(100,25,50,89,125,139,150,189,175)&\{\emptyset,245689,259,468\}  \\
9531:276a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36},e^{26}+e^{17}+e^{34}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,12678,145689,24579\}  \\
9531:276b&0,0,0,0,e^{12},e^{13},e^{23}+e^{15},e^{36}-e^{24},e^{17}+e^{26}+e^{34}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,12678,145689,24579\}  \\
9531:280a&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{36}+e^{25},e^{17}+e^{46}&1/129(38,69,69,76,107,107,145,176,183)&\{\emptyset,12378,124678,134589,15689,235679,24579,346\}  \\
9531:280b&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{36}+e^{25},e^{46}+e^{17}&1/129(38,69,69,76,107,107,145,176,183)&\{\emptyset,12378,124678,134589,15689,235679,24579,346\}  \\
9531:281&0,0,0,0,- e^{12},- e^{13},e^{34}+e^{15},e^{35}+e^{26},e^{46}+e^{17}&1/30(8,18,15,19,26,23,34,41,42)&\{\emptyset,12378,12467,13459,15689,235679,245789,3468\}  \\
9531:285&0,0,0,0, a_1 e^{12},e^{13},e^{25},e^{24}+e^{15},e^{27}+e^{16}+e^{34}&7/139(8,7,13,16,15,21,22,23,29)&\{\emptyset,12678,13579,235689\}  \\
9531:291&0,0,0,0,e^{12}, a_1 e^{13},e^{15},e^{16}+e^{23},e^{25}+e^{34}+e^{17}&1/14(4,8,9,11,12,13,16,17,20)&\{\emptyset,13589,14569,3468\}  \\
9531:296&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16},e^{27}+e^{45}&1/39(11,15,28,30,26,39,41,50,56)&\{\emptyset,12378,1267,135789,15679,235689,259,368\}  \\
9531:299a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{34}&1/29(7,17,14,24,24,31,31,38,38)&\{\emptyset,123478,1267,13569,14589,23579,2456789,3468\} & \checkmark \\
9531:299b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{34}&1/29(7,17,14,24,24,31,31,38,38)&\{\emptyset,123478,1267,13569,14589,23579,2456789,3468\} & \checkmark \\
9531:300a&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{35}+e^{26},e^{17}+e^{34}&2/37(6,7,13,12,13,19,19,26,25)&\{\emptyset,123478,1267,1359,145689,235679,245789,3468\} & \checkmark \\
9531:300b&0,0,0,0,e^{12},e^{24}+e^{13},- e^{15},e^{35}+e^{26},e^{17}+e^{34}&2/37(6,7,13,12,13,19,19,26,25)&\{\emptyset,123478,1267,1359,145689,235679,245789,3468\} & \checkmark \\
9531:308&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25},e^{17}+e^{26}+e^{34}&1/9(3,4,6,7,7,9,10,11,13)&\{\emptyset,12678,145689,24579\}  \\
9531:309&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{26}&1/71(23,32,46,64,55,69,78,87,101)&\{\emptyset,12678,15689,2579\}  \\
9531:310&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{16},e^{17}+e^{24}+e^{35}&1/88(26,49,52,78,75,78,101,104,127)&\{\emptyset,12467,14569,2579\}  \\
9531:312&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{16},e^{35}+e^{26}+e^{17}&1/148(47,70,94,118,117,141,164,188,211)&\{\emptyset,12467,1569,24579\}  \\
9531:315&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{34}+e^{27}+e^{15}&1/186(100,50,93,157,150,193,200,243,250)&\{\emptyset,23569,24589,3468\}  \\
9531:318&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16},e^{17}+e^{46}+e^{23}&1/61(13,48,39,35,61,52,74,65,87)&\{\emptyset,12378,134589,24579\}  \\
9531:321&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&2/27(4,7,8,10,11,12,15,18,19)&\{\emptyset,124678,145689,2579\}  \\
9531:333&0,0,0,0,e^{12},e^{13},e^{25},e^{35}+e^{14}+e^{26},e^{27}+e^{16}+e^{34}&71/657(4,3,5,8,7,9,10,12,13)&\{\emptyset,23569\}  \\
9531:335&0,0,0,0,- e^{12}, e^{13} a_2,e^{15}+e^{24},e^{34}+e^{16},e^{45}+e^{17}&1/8(2,5,6,4,7,8,9,10,11)&\{\emptyset,12378,1267,13589,1569,2356789,2579,368\}  \\
9531:336a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{34},e^{27}+e^{45}&1/37(13,13,24,26,26,37,39,50,52)&\{\emptyset,12378,1267,135789,15679,235689,259,368\} & \checkmark \\
9531:336b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{25},e^{16}+e^{34},e^{45}+e^{27}&1/37(13,13,24,26,26,37,39,50,52)&\{\emptyset,12378,1267,135789,15679,235689,259,368\} & \checkmark \\
9531:347&0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{25},e^{17}+e^{36}&1/215(70,102,105,137,172,207,242,274,312)&\{\emptyset,23579,245679,346\}  \\
9531:351&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{36},e^{17}+e^{46}+e^{25}&1/17(5,10,8,12,15,13,20,21,25)&\{\emptyset,134589,15689,346\}  \\
9531:353&0,0,0,0,e^{12},e^{34},e^{25}+e^{13},e^{15}+e^{46},e^{27}+e^{35}&1/144(81,38,76,62,119,138,157,200,195)&\{\emptyset,145679,1579,46\}  \\
9531:354a&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{36}+e^{25},e^{17}+e^{26}+e^{34}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,12678,145689,24579\}  \\
9531:354b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36},e^{17}+e^{26}+e^{34}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,12678,145689,24579\}  \\
9531:359&0,0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{15}+e^{23},e^{36}+e^{24},e^{17}+e^{26}+e^{35}&1/389(107,212,214,323,319,321,426,535,533)&\{\emptyset,12678,145689,24579\}  \\
9531:366&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{36}+e^{17}&1/41(10,26,15,31,36,41,46,51,56)&\{\emptyset,23579,2456789,3468\}  \\
9531:367&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{15}+e^{34},e^{35}+e^{26},e^{17}+e^{46}&4/99(8,11,15,12,19,23,27,34,35)&\{\emptyset,235679,245789,3468\}  \\
9531:371&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{24}+e^{17}&1/401(109,197,239,327,306,436,415,545,524)&\{\emptyset,123478,14589,23579\}  \\
9531:372&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{26}+e^{17}+e^{35}&1/71(23,32,46,64,55,69,78,87,101)&\{\emptyset,12678,15689,2579\}  \\
9531:374&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{45}&1/61(17,34,44,34,51,61,68,78,85)&\{\emptyset,13589,1569,368\}  \\
9531:383a&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{15}+e^{34}+e^{27}&29/109(2,1,2,3,3,4,4,5,5)&\{\emptyset,23569,24589,3468\}  \\
9531:383b&0,0,0,0,e^{12},e^{13},e^{25},e^{35}-e^{14}+e^{26},e^{34}+e^{27}+e^{15}&29/109(2,1,2,3,3,4,4,5,5)&\{\emptyset,23569,24589,3468\}  \\
9531:389&0,0,0,0,e^{12},- e^{13},e^{15}+e^{34},e^{16},e^{46}+e^{17}+e^{25}&2/101(15,30,29,31,45,44,60,59,75)&\{\emptyset,134589,1569,3468\}  \\
9531:392&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{16},e^{36}+e^{45}+e^{17}&1/101(29,62,60,58,91,89,120,118,149)&\{\emptyset,13589,1569,368\}  \\
9531:393&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16},e^{36}+e^{27}+e^{45}&1/243(77,96,144,192,173,221,269,298,365)&\{\emptyset,135789,15679,368\}  \\
9531:395&0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15},e^{27}+e^{46}+e^{35}&1/135(62,44,88,53,106,141,150,168,194)&\{\emptyset,124678,1278,46\}  \\
9531:397a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{36}+e^{25},e^{45}+e^{17}&1/129(38,69,69,76,107,107,145,176,183)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:397b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{36}+e^{25},e^{45}+e^{17}&1/129(38,69,69,76,107,107,145,176,183)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:398&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{35}+e^{26},e^{17}+e^{45}&1/31(10,13,20,20,23,30,33,43,43)&\{\emptyset,12378,1267,1359,15689,235679,25789,368\}  \\
9531:399&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{35}+e^{26},e^{45}+e^{27}&1/31(13,10,19,20,23,32,33,42,43)&\{\emptyset,12378,1267,13579,156789,23569,2589,368\}  \\
9531:400&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{26}+e^{34}+e^{17}&49/309(2,3,4,5,5,6,7,8,9)&\{\emptyset,24579\}  \\
9531:401&0,0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{15}+e^{23},e^{16}+e^{24},e^{26}+e^{17}+e^{35}&1/148(47,70,94,118,117,141,164,188,211)&\{\emptyset,12467,1569,24579\}  \\
9531:402a&0,0,0,0,- e^{12},e^{13},e^{23}+e^{15},e^{36}+e^{25},e^{17}+e^{35}+e^{24}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,124678,145689,2579\}  \\
9531:402b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{23},e^{25}+e^{36},e^{17}+e^{35}+e^{24}&14/51(1,2,2,3,3,3,4,5,5)&\{\emptyset,124678,145689,2579\}  \\
9531:410&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{23}+e^{15},e^{34}+e^{25},e^{35}+e^{26}+e^{17}&2/27(4,7,8,10,11,12,15,18,19)&\{\emptyset,124678,145689,2579\}  \\
9531:412&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{24}+e^{36},e^{46}+e^{25}+e^{17}&39/401(3,6,5,7,9,8,12,13,15)&\{\emptyset,134589\}  \\
9531:416&0,0,0,0,- e^{12}, e^{13} a_2,e^{24}+e^{15},e^{34}+e^{16},e^{36}+e^{45}+e^{17}&1/101(29,62,60,58,91,89,120,118,149)&\{\emptyset,13589,1569,368\}  \\
9531:417a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{34},e^{36}+e^{45}+e^{27}&41/223(2,2,3,4,4,5,6,7,8)&\{\emptyset,135789,15679,368\} & \checkmark \\
9531:417b&0,0,0,0,e^{12},- e^{13},e^{25}+e^{14},e^{34}+e^{16},e^{36}+e^{27}+e^{45}&41/223(2,2,3,4,4,5,6,7,8)&\{\emptyset,135789,15679,368\} & \checkmark \\
9531:421&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{36}&9/64(2,4,3,5,6,7,8,9,10)&\{\emptyset,3468\}  \\
9531:424&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{35}+e^{16},e^{17}+e^{25}&1/8(2,4,5,7,6,9,8,11,10)&\{\emptyset,13569,14589,3468\}  \\
9531:426&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15},e^{16}+e^{27}&1/317(110,119,238,247,229,357,348,339,467)&\{\emptyset,12678,14579,245689\}  \\
9531:431&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15},e^{36}+e^{45}+e^{27}&1/521(192,202,303,404,394,495,596,586,798)&\{\emptyset,13579,15679,36\}  \\
9531:432&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{25},e^{36}+e^{17}+e^{45}&1/489(176,206,279,352,382,455,558,588,734)&\{\emptyset,13589,15689,36\}  \\
9531:433&0,0,0,0,- e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{16},e^{17}+e^{35}+e^{24}&5/32(2,3,4,6,5,6,7,8,9)&\{\emptyset,2579\}  \\
9531:436&0,0,0,0, a_1 e^{12}, e^{13} {(1+a_1)},e^{15}+e^{23},e^{25}+e^{14},e^{35}+e^{17}+e^{26}&1/71(23,32,46,64,55,69,78,87,101)&\{\emptyset,12678,15689,2579\}  \\
9531:438&0,0,0,0,e^{12},- e^{13}, e^{15} a_2+e^{34},e^{23}+e^{16},e^{46}+e^{17}+e^{25}&2/101(15,30,29,31,45,44,60,59,75)&\{\emptyset,134589,1569,3468\}  \\
9531:439a&0,0,0,0,e^{12},- e^{13},e^{34}+e^{15},e^{24}+e^{16},e^{46}+e^{25}+e^{17}&13/44(1,2,2,2,3,3,4,4,5)&\{\emptyset,134589,1569,3468\} & \checkmark \\
9531:439b&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{25}+e^{17}+e^{46}&13/44(1,2,2,2,3,3,4,4,5)&\{\emptyset,134589,1569,3468\} & \checkmark \\
9531:442a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{23}+e^{16},e^{45}+e^{36}+e^{17}&13/44(1,2,2,2,3,3,4,4,5)&\{\emptyset,13589,1569,368\} & \checkmark \\
9531:442b&0,0,0,0,- e^{12},e^{13},-e^{15}+e^{24},e^{16}+e^{23},e^{17}+e^{36}+e^{45}&13/44(1,2,2,2,3,3,4,4,5)&\{\emptyset,13589,1569,368\} & \checkmark \\
9531:450&0,0,0,0,- e^{12}, e^{13} a_2,e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{45}&1/25(7,13,19,14,20,26,27,33,34)&\{\emptyset,12378,13589,2579\}  \\
9531:456&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{34},e^{27}+e^{36}+e^{45}&87/997(5,4,6,8,9,11,13,14,17)&\{\emptyset,15679\}  \\
9531:457&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{36}+e^{45}&67/589(3,4,5,6,7,8,10,11,13)&\{\emptyset,13589\}  \\
9531:460&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{34},e^{26}+e^{35},e^{25}+e^{17}+e^{46}&1/162(46,92,81,103,138,127,184,219,230)&\{\emptyset,13459,15689,3468\}  \\
9531:461&0,0,0,0,- e^{12},e^{24}+e^{13},e^{23}+e^{15},e^{45}+e^{16},e^{17}+e^{26}&1/128(43,51,86,78,94,129,137,172,180)&\{\emptyset,1267,14569,24579\}  \\
9531:462&0,0,0,0,- e^{12},- e^{13},e^{15}+e^{24},e^{26}+e^{35},e^{17}+e^{36}+e^{45}&1/9(3,4,5,6,7,8,10,12,13)&\{\emptyset,1359,15689,368\}  \\
9531:463&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{26}+e^{35},e^{36}+e^{27}+e^{45}&1/157(67,54,81,108,121,148,175,202,229)&\{\emptyset,13579,156789,368\}  \\
9531:467&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{17}+e^{36}+e^{24}&61/489(2,5,3,6,7,8,9,10,11)&\{\emptyset,23579\}  \\
9531:469&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{17}+e^{26}+e^{35}&1/317(119,110,238,247,229,357,348,339,467)&\{\emptyset,12678,145689,24579\}  \\
9531:470&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15},e^{45}+e^{16}+e^{27}&1/317(110,119,247,238,229,357,348,339,467)&\{\emptyset,12678,13579,235689\}  \\
9531:471a&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{34}+e^{17}+e^{25}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13569,14589,3468\} & \checkmark \\
9531:471b&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{17}+e^{34}+e^{25}&29/109(1,2,2,3,3,4,4,5,5)&\{\emptyset,13569,14589,3468\} & \checkmark \\
9531:474&0,0,0,0,- e^{12}, e^{13} a_2+e^{24},e^{15},e^{16}+e^{45}+e^{23},e^{17}+e^{25}&1/8(2,4,7,5,6,9,8,11,10)&\{\emptyset,13589,14569,3468\}  \\
9531:475a&0,0,0,0,e^{12},e^{23}+e^{14},e^{25}+e^{13},e^{15},e^{27}+e^{16}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,14579,245689\} & \checkmark \\
9531:475b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{25}+e^{13},e^{15},e^{16}+e^{34}+e^{27}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,14579,245689\} & \checkmark \\
9531:482a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{15}+e^{24},e^{45}+e^{36}+e^{27}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13579,15679,36\}  \\
9531:482b&0,0,0,0,- e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{27}+e^{36}+e^{45}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13579,15679,36\}  \\
9531:487&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{16},e^{45}+e^{36}+e^{17}&67/589(3,4,5,6,7,8,10,11,13)&\{\emptyset,13589\}  \\
9531:489&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{35}+e^{26},e^{45}+e^{27}+e^{16}&1/128(51,43,78,86,94,129,137,172,180)&\{\emptyset,1267,13579,23569\}  \\
9531:490&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{26}+e^{17}+e^{45}&1/128(43,51,78,86,94,129,137,172,180)&\{\emptyset,1267,13569,23579\}  \\
9531:494&0,0,0,0,- e^{12}, e^{13} a_2,e^{15}+e^{24},e^{16}+e^{34}+e^{25},e^{17}+e^{36}+e^{45}&67/589(3,4,5,6,7,8,10,11,13)&\{\emptyset,13589\}  \\
9531:496&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{25}+e^{17}+e^{36}&9/64(2,4,3,5,6,7,8,9,10)&\{\emptyset,3468\}  \\
9531:498&0,0,0,0,e^{12},e^{23}+e^{14},e^{15},e^{25}+e^{13},e^{17}+e^{26}+e^{45}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678\}  \\
9531:500&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{23},e^{16}+e^{27}+e^{45}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678\}  \\
9531:501a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{15},e^{45}+e^{27}+e^{16}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,13579,235689\}  \\
9531:501b&0,0,0,0,- e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{27}+e^{16}+e^{45}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,13579,235689\}  \\
9531:503a&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}, e^{23} a_2+e^{16}+e^{45},e^{34}+e^{17}+e^{25}&29/109(1,2,3,2,3,4,4,5,5)&\{\emptyset,13589,14569,3468\}  \\
9531:503b&0,0,0,0,- e^{12},e^{24}-e^{13},e^{15}, e^{23} a_2+e^{16}+e^{45},e^{17}+e^{25}+e^{34}&29/109(1,2,3,2,3,4,4,5,5)&\{\emptyset,13589,14569,3468\}  \\
9531:504&0,0,0,0, a_1 e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14},e^{17}+e^{26}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678\}  \\
9531:505&0,0,0,0, a_1 e^{12},e^{23}+e^{14}, e^{13} {(1+a_1)}+e^{25},e^{15},e^{35}+e^{27}+e^{16}&1/317(110,119,238,247,229,357,348,339,467)&\{\emptyset,12678,14579,245689\}  \\
9531:512&0,0,0,0,- a_3 e^{12},- e^{13} {(-1+a_3)}+e^{24},e^{15}+e^{23}, a_3 e^{16}+e^{45},e^{26}+e^{35}+e^{17}&1/128(43,51,86,78,94,129,137,172,180)&\{\emptyset,1267,14569,24579\}  \\
9531:514&0,0,0,0,- e^{12},e^{14}+e^{23}, a_3 e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{25}+e^{36}&9/64(2,4,3,5,6,7,8,9,10)&\{\emptyset,3468\}  \\
9531:515&0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2+e^{24},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{35}+e^{26}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678\}  \\
9531:521&0,0,0,0,e^{12},e^{13},e^{15},e^{25},e^{27}+e^{18}+e^{34}&1/31(11,12,22,24,23,33,34,35,46)&\{\emptyset,123478,12678,13458,1568,234567,257,346\}  \\
9531:523&0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{25},e^{18}+e^{27}&3/61(7,7,18,18,14,25,21,21,28)&\{\emptyset,123478,12678,1358,14568,23567,2457,346\}  \\
9531:525&0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25},e^{18}+e^{34}+e^{27}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,123478,12678,346\}  \\
9531:528&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{27}+e^{18}&1/61(16,27,53,54,43,69,59,70,86)&\{\emptyset,12378,12678,1358,1568,23567,257,36\}  \\
9531:529&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{28}+e^{17}&1/179(72,55,143,144,127,215,182,199,254)&\{\emptyset,12378,12678,1357,1567,23568,258,36\}  \\
9531:535&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{28}+e^{34}+e^{17}&1/61(23,22,44,46,45,67,67,68,90)&\{\emptyset,12678,1567,258\}  \\
9531:536&0,0,0,0,e^{12},e^{23}+e^{14},e^{15},e^{25}+e^{13},e^{27}+e^{18}&1/10(3,4,8,9,7,12,10,11,14)&\{\emptyset,12678,1458,24567\}  \\
9531:538a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{17}+e^{28}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\} & \checkmark \\
9531:538b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14},e^{28}+e^{17}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\} & \checkmark \\
9531:539a&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{15},e^{28}+e^{17}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,1357,1567,23568,258,36\} & \checkmark \\
9531:539b&0,0,0,0,e^{12},e^{13},e^{25}-e^{14},e^{24}+e^{15},e^{28}+e^{17}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,1357,1567,23568,258,36\} & \checkmark \\
9531:542&0,0,0,0,e^{12},e^{34},e^{15},e^{25},e^{27}+e^{18}+e^{36}&1/24(9,9,10,16,18,26,27,27,36)&\{\emptyset,123678,1278,13568,158,23567,257,36\}  \\
9531:545a&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{45}+e^{17}+e^{28}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:545b&0,0,0,0,e^{12},e^{13},- e^{15},e^{25}+e^{14},e^{28}+e^{45}+e^{17}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:546a&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{15},e^{45}+e^{27}+e^{18}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13579,15679,235689,2589,36\}  \\
9531:546b&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}-e^{15},e^{27}+e^{18}+e^{45}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13579,15679,235689,2589,36\}  \\
9531:549a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{28}+e^{34}+e^{17}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,13589,235679\} & \checkmark \\
9531:549b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{28}+e^{17}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,13589,235679\} & \checkmark \\
9531:550a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25},e^{18}+e^{34}+e^{27}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,1568,257\} & \checkmark \\
9531:550b&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}-e^{14},e^{18}+e^{27}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,1568,257\} & \checkmark \\
9531:553&0,0,0,0,e^{12},- e^{13},e^{15},e^{25}+e^{34},e^{18}+e^{46}+e^{27}&1/17(5,8,11,10,13,16,18,21,26)&\{\emptyset,12378,124678,1358,14568,234567,257,346\}  \\
9531:554a&0,0,0,0,e^{12},- e^{13},e^{25},e^{34}+e^{15},e^{18}+e^{27}+e^{46}&1/73(28,28,43,41,56,71,84,84,112)&\{\emptyset,12378,124678,134579,15679,235689,24589,346\}  \\
9531:554b&0,0,0,0,e^{12},- e^{13},e^{25},-e^{15}+e^{34},e^{27}+e^{18}+e^{46}&1/73(28,28,43,41,56,71,84,84,112)&\{\emptyset,12378,124678,134579,15679,235689,24589,346\}  \\
9531:558a&0,0,0,0, a_1 e^{12},e^{13},e^{15}+e^{24}, e^{14} {(1+a_1)}+e^{25},e^{17}+e^{28}+e^{45}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:558b&0,0,0,0, a_1 e^{12},e^{13},-e^{15}+e^{24}, e^{14} {(1+a_1)}+e^{25},e^{28}+e^{45}+e^{17}&1/89(32,32,73,64,64,105,96,96,128)&\{\emptyset,12378,12678,13589,15689,235679,2579,36\}  \\
9531:559&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{27}+e^{18}+e^{36}&1/217(64,99,131,198,163,195,227,262,326)&\{\emptyset,23567,257,36\}  \\
9531:560&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{28}+e^{17}+e^{36}&1/213(88,73,117,176,161,205,234,249,322)&\{\emptyset,23568,258,36\}  \\
9531:562&0,0,0,0, a_1 e^{12},e^{13},e^{23}+e^{15},e^{25}+e^{14},e^{34}+e^{27}+e^{18}&1/31(11,12,22,24,23,33,34,35,46)&\{\emptyset,12678,1568,257\}  \\
9531:564&0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{34},e^{18}+e^{27}+e^{36}&3/67(7,10,12,15,17,22,24,27,34)&\{\emptyset,13568,1458,346\}  \\
9531:565&0,0,0,0,e^{12},- e^{13},e^{23}+e^{15},e^{34}+e^{25},e^{18}+e^{27}+e^{46}&1/163(51,74,102,97,125,153,176,199,250)&\{\emptyset,124678,14568,257\}  \\
9531:572&0,0,0,0, a_1 e^{12},e^{24}+e^{13},e^{23}+e^{15},e^{14}+e^{25},e^{27}+e^{18}+e^{34}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678\}  \\
9531:573&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{14},e^{18}+e^{36}+e^{27}&17/113(2,3,4,6,5,6,7,8,10)&\{\emptyset,257\}  \\
9531:574a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{17}+e^{28}+e^{36}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13589,15689,36\} & \checkmark \\
9531:574b&0,0,0,0,e^{12},e^{13},e^{24}-e^{15},e^{25}+e^{14},e^{17}+e^{28}+e^{36}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13589,15689,36\} & \checkmark \\
9531:575a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{14},e^{27}+e^{18}+e^{36}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,23567,257,36\} & \checkmark \\
9531:575b&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},-e^{14}+e^{25},e^{36}+e^{18}+e^{27}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,23567,257,36\} & \checkmark \\
9531:577&0,0,0,0,e^{12},-e^{23}+e^{14},e^{13}+e^{25},e^{15}+e^{34},e^{46}+e^{28}+e^{17}&23/211(4,3,6,5,7,9,10,11,14)&\{\emptyset,24568\}  \\
9531:579a&0,0,0,0,- e^{12},e^{13},e^{25},e^{15}+e^{24},e^{27}+e^{36}+e^{45}+e^{18}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13579,15679,36\}  \\
9531:579b&0,0,0,0,- e^{12},e^{13},e^{25},-e^{15}+e^{24},e^{27}+e^{18}+e^{36}+e^{45}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13579,15679,36\}  \\
9531:581a&0,0,0,0, {(-1+a_2)} e^{12},e^{13},e^{24}+e^{15}, e^{14} a_2+e^{25},e^{28}+e^{36}+e^{45}+e^{17}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13589,15689,36\}  \\
9531:581b&0,0,0,0, {(-1+a_2)} e^{12},e^{13},e^{24}-e^{15}, e^{14} a_2+e^{25},e^{36}+e^{45}+e^{28}+e^{17}&4/21(2,2,3,4,4,5,6,6,8)&\{\emptyset,13589,15689,36\}  \\
9531:658&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{16},e^{18}+e^{34}+e^{27}&1/175(47,84,121,141,131,168,178,215,262)&\{\emptyset,123478,13458,257\}  \\
9531:659&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{37}+e^{14}+e^{28}&1/55(30,13,24,50,43,54,56,67,80)&\{\emptyset,123478,12679,13457,156789,234569,258,34689\}  \\
9531:661&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{36}+e^{24},e^{27}+e^{38}&1/27(17,7,7,24,24,24,31,31,38)&\{\emptyset,12378,1456789,234569\}  \\
9531:666&0,0,0,0,- e^{12},e^{13},e^{25},e^{16}+e^{24},e^{45}+e^{18}+e^{27}&1/81(20,33,59,66,53,79,86,99,119)&\{\emptyset,12378,15679,235689\}  \\
9531:667&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16},e^{18}+e^{27}+e^{45}&1/81(20,33,59,66,53,79,86,99,119)&\{\emptyset,12378,15679,235689\}  \\
9531:668&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{36},e^{45}+e^{38}+e^{17}&1/537(174,303,217,348,477,391,651,608,825)&\{\emptyset,12378,15689,235679\}  \\
9531:669&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36},e^{27}+e^{45}+e^{38}&1/23(11,8,8,16,19,19,27,27,35)&\{\emptyset,12378,156789,23569\}  \\
9531:675&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{26}+e^{35},e^{28}+e^{37}&1/17(11,4,5,14,15,16,19,20,24)&\{\emptyset,12378,124679,1357,1456789,234569,258,34689\}  \\
9531:680&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36},e^{14}+e^{38}+e^{27}&13/45(2,1,1,3,3,3,4,4,5)&\{\emptyset,234569\}  \\
9531:681&0,0,0,0,- e^{12},e^{13},e^{15},e^{16}+e^{24},e^{37}+e^{56}+e^{28}&1/185(55,78,108,140,133,163,188,218,296)&\{\emptyset,12378,124679,134589,156,235678,24579,34689\}  \\
9531:682&0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25},e^{18}+e^{34}+e^{27}&17/113(2,3,4,6,5,6,7,8,10)&\{\emptyset,257\}  \\
9531:683&0,0,0,0, {(-1+a_2)} e^{12},e^{13}, e^{14} a_2+e^{25},e^{24}+e^{16},e^{45}+e^{27}+e^{18}&1/81(20,33,59,66,53,79,86,99,119)&\{\emptyset,12378,15679,235689\}  \\
9531:684a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{36}+e^{25},e^{38}+e^{27}+e^{14}&2/33(9,5,5,15,14,14,19,19,24)&\{\emptyset,123478,12689,13458,156789,234569,257,34679\}  \\
9531:684b&0,0,0,0,- e^{12},e^{13},-e^{26}+e^{35},e^{25}+e^{36},e^{14}+e^{38}+e^{27}&2/33(9,5,5,15,14,14,19,19,24)&\{\emptyset,123478,12689,13458,156789,234569,257,34679\}  \\
9531:687&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36},e^{38}+e^{15}+e^{27}&13/45(2,1,1,3,3,3,4,4,5)&\{\emptyset,234569\}  \\
9531:689&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{26},e^{14}+e^{28}+e^{37}&1/163(102,40,51,131,142,153,182,193,233)&\{\emptyset,234569,258,34689\}  \\
9531:694&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{34}+e^{16},e^{28}+e^{37}+e^{56}&1/15(5,7,7,10,12,12,17,17,24)&\{\emptyset,12378,12679,13589,156,235678,2579,3689\}  \\
9531:695a&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24},e^{28}+e^{37}+e^{56}&1/15(5,7,7,10,12,12,17,17,24)&\{\emptyset,12378,124679,134589,156,235678,24579,34689\}  \\
9531:695b&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},-e^{24}+e^{16},e^{28}+e^{37}+e^{56}&1/15(5,7,7,10,12,12,17,17,24)&\{\emptyset,12378,124679,134589,156,235678,24579,34689\}  \\
9531:696&0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35},e^{28}+e^{37}+e^{45}&1/4(2,1,2,3,3,4,4,5,6)&\{\emptyset,12378,124679,13457,156789,23569,2458,34689\}  \\
9531:698&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{35}+e^{26},e^{46}+e^{28}+e^{37}&1/15(7,5,6,10,12,13,17,18,23)&\{\emptyset,12378,12679,1357,156789,23569,258,3689\}  \\
9531:706&0,0,0,0,- e^{12},e^{13},e^{25},e^{24}+e^{16},e^{18}+e^{45}+e^{36}+e^{27}&15/149(3,4,6,8,7,9,11,12,15)&\{\emptyset,15679\}  \\
9531:707&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{25}+e^{38}+e^{17}+e^{46}&15/149(3,6,4,8,9,7,12,11,15)&\{\emptyset,15689\}  \\
9531:709&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35},e^{15}+e^{28}+e^{37}&1/71(42,19,23,57,61,65,80,84,103)&\{\emptyset,124679,1357,234569\}  \\
9531:711&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{35}+e^{26},e^{37}+e^{28}+e^{16}&1/35(20,10,11,29,30,31,40,41,51)&\{\emptyset,234569,258,34689\}  \\
9531:715&0,0,0,0,- e^{12},e^{13},e^{34}+e^{15},e^{25}+e^{16},e^{37}+e^{28}+e^{56}&1/441(167,174,181,327,341,348,508,515,689)&\{\emptyset,12378,134589,24579\}  \\
9531:716&0,0,0,0,e^{12},e^{13},e^{34}+2 e^{15},e^{35}+e^{26},e^{56}+e^{18}+e^{37}&1/76(25,38,28,60,63,53,88,91,116)&\{\emptyset,12378,124679,13459,1568,23567,245789,34689\}  \\
9531:717&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{14}+e^{26}+e^{35},e^{28}+e^{37}+e^{45}&1/49(27,13,20,33,40,47,53,60,73)&\{\emptyset,12378,124679,34689\}  \\
9531:718&0,0,0,0, a_1 e^{12},- e^{13},e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{27}+e^{18}+e^{46}&1/17(5,8,11,10,13,16,18,21,26)&\{\emptyset,12378,1358,257\}  \\
9531:719&0,0,0,0, a_1 e^{12},e^{13}, e^{14} {(1+a_1)}+e^{25},e^{16}+e^{24},e^{45}+e^{36}+e^{18}+e^{27}&15/149(3,4,6,8,7,9,11,12,15)&\{\emptyset,15679\}  \\
9531:724&0,0,0,0,e^{12},- e^{13},e^{23}+e^{15},e^{16}+e^{34}+e^{25},e^{18}+e^{27}+e^{46}&49/319(2,3,4,4,5,6,7,8,10)&\{\emptyset,257\}  \\
9531:726&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{26}+e^{35},e^{56}+e^{18}+e^{34}+e^{27}&5/87(5,7,9,17,12,14,19,21,26)&\{\emptyset,123478,13579,24589\}  \\
9531:727&0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{16}+e^{34},e^{28}+e^{37}+e^{56}&1/46(16,19,22,32,35,38,51,54,73)&\{\emptyset,12378,13589,2579\}  \\
9531:729a&0,0,0,0,e^{12},e^{13},e^{36}+e^{25},e^{26}+e^{35}+e^{14},e^{37}+e^{28}+e^{45}&1/23(11,8,8,16,19,19,27,27,35)&\{\emptyset,12378,124679,13457,156789,23569,2458,34689\}  \\
9531:729b&0,0,0,0,e^{12},- e^{13},e^{36}+e^{25},e^{35}+e^{14}-e^{26},e^{28}+e^{37}+e^{45}&1/23(11,8,8,16,19,19,27,27,35)&\{\emptyset,12378,124679,13457,156789,23569,2458,34689\}  \\
9531:730a&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{14}+e^{36}+e^{25},e^{28}+e^{37}+e^{45}&1/23(11,8,8,16,19,19,27,27,35)&\{\emptyset,12378,1268,13589,156789,23569,2579,367\}  \\
9531:730b&0,0,0,0,e^{12},e^{13},e^{26}+e^{35},-e^{25}+e^{36}+e^{14},e^{28}+e^{37}+e^{45}&1/23(11,8,8,16,19,19,27,27,35)&\{\emptyset,12378,1268,13589,156789,23569,2579,367\}  \\
9531:739&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{26}+e^{35}+e^{14},e^{27}+e^{18}+e^{56}&1/49(13,20,27,47,33,40,53,60,73)&\{\emptyset,12378,134579,24589\}  \\
9531:742&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{35}+e^{14}+e^{26},e^{37}+e^{45}+e^{16}+e^{28}&11/81(4,2,3,5,6,7,8,9,11)&\{\emptyset,34689\}  \\
9531:743&0,0,0,0,- e^{12},e^{13},e^{25}+e^{34}+e^{16},e^{24}+e^{36}+e^{15},e^{27}+e^{56}+e^{38}&19/49(1,1,1,2,2,2,3,3,4)&\{\emptyset,12378\}  \\
9531:745&0,0,0,0,- e^{12},- e^{13},2 e^{16}+e^{25},e^{14}+e^{26}+e^{35},e^{27}+e^{56}+e^{18}+e^{34}&11/81(2,3,4,7,5,6,8,9,11)&\{\emptyset,24589\}  \\
9531:752&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16},e^{18}+e^{37}&1/31(5,20,13,28,25,33,30,38,43)&\{\emptyset,123478,12679,13569,1458,2357,2456789,34689\}  \\
9531:753&0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{46},e^{48}+e^{17}+e^{35}&1/327(93,201,186,98,294,284,387,382,480)&\{\emptyset,127,14569,245679\}  \\
9531:755&0,0,0,0,- e^{12},e^{23}+e^{14},e^{34}+e^{15},e^{16}+e^{35},e^{18}+e^{37}&1/67(14,45,21,52,59,66,73,80,94)&\{\emptyset,2357,2456789,34689\}  \\
9531:756&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{16}+e^{35},e^{18}+e^{37}+e^{24}&1/329(65,195,147,277,260,342,325,407,472)&\{\emptyset,123478,12679,34689\}  \\
9531:757&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{16}+e^{35},e^{25}+e^{37}+e^{18}&1/128(22,79,57,114,101,136,123,158,180)&\{\emptyset,12679,13569,2357\}  \\
9531:759a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{25}+e^{16},e^{26}+e^{15},e^{17}+e^{28}&1/33(7,7,24,24,31,31,38,38,45)&\{\emptyset,123478,12569,1357,14689,23679,2458,3456789\}  \\
9531:759b&0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26},e^{17}+e^{28}&1/33(7,7,24,24,31,31,38,38,45)&\{\emptyset,123478,12569,1357,14689,23679,2458,3456789\}  \\
9531:760&0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{35}+e^{16},e^{24}+e^{37}+e^{18}&23/211(2,6,3,7,8,9,10,11,13)&\{\emptyset,34689\}  \\
9531:762&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{18}+e^{37}+e^{25}&31/256(2,5,3,6,7,8,9,10,12)&\{\emptyset,2357\}  \\
9531:763&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{35}+e^{16}+e^{24},e^{26}+e^{37}+e^{18}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13569,1458,34689\}  \\
9531:764&0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{16}+e^{45},e^{18}+e^{47}+e^{36}&1/46(14,23,28,19,37,42,51,56,70)&\{\emptyset,12679,14569,2457\}  \\
9531:770&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15},e^{16}+e^{35},e^{37}+e^{18}+e^{26}+e^{45}&1/4(1,2,2,3,3,4,4,5,6)&\{\emptyset,13569,1458,34689\}  \\
9531:772a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{25}+e^{16},e^{26}+e^{15},e^{34}+e^{28}+e^{17}&16/69(1,1,3,3,4,4,5,5,6)&\{\emptyset,123478,14689,23679\}  \\
9531:772b&0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},-e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}+e^{34}&16/69(1,1,3,3,4,4,5,5,6)&\{\emptyset,123478,14689,23679\}  \\
9531:773&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{24}+e^{35}+e^{16},e^{18}+e^{37}+e^{26}&11/81(2,4,3,5,6,7,8,9,11)&\{\emptyset,34689\}  \\
9531:778&\begin{array}{c}
0,0,0,0, {(-1+a_2)} e^{12},\\
e^{13} a_2+e^{24},e^{15},- {(-1+a_2)} e^{16}+e^{23}+e^{45},e^{26}+e^{47}+e^{18}+e^{35}
\end{array}&1/4(1,2,3,2,3,4,4,5,6)&\{\emptyset,1358,14569,34689\}  \\
9531:782&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{37}+e^{18}+e^{26}+e^{45}&11/81(2,4,3,5,6,7,8,9,11)&\{\emptyset,34689\}  \\
9531:784a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{26}+e^{15},e^{34}+e^{25}+e^{16},e^{35}+e^{18}+e^{27}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1358,23689\}  \\
9531:784b&0,0,0,0,e^{14}+e^{23},e^{13}-e^{24},e^{15}+e^{26},-e^{16}+e^{34}+e^{25},e^{18}+e^{35}+e^{27}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1358,23689\}  \\
9531:785a&0,0,0,0,e^{24}+e^{13},e^{23}+e^{14},e^{15}+e^{26},e^{16}+e^{25}+e^{34},e^{35}+e^{28}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
9531:785b&0,0,0,0,e^{24}+e^{13},-e^{14}+e^{23},e^{26}-e^{15},e^{25}+e^{34}+e^{16},e^{35}+e^{17}+e^{28}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,14589,2468\}  \\
9531:789&\begin{array}{c}
0,0,0,0, {(-1+a_2)} e^{12}, \\
e^{13} a_2+e^{24},e^{34}+e^{15},- {(-1+a_2)} e^{16}+e^{45}+e^{23},e^{18}+e^{47}+e^{35}+e^{26}
\end{array}&11/81(2,4,5,3,6,7,8,9,11)&\{\emptyset,34689\}  \\
9531:792a&0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{25},e^{26}+e^{15},e^{28}+e^{46}+e^{35}+e^{17}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1357,23679\}  \\
9531:792b&0,0,0,0,-e^{23}-e^{14},e^{24}-e^{13},-e^{16}+e^{25},e^{15}+e^{26},e^{28}+e^{17}+e^{35}+e^{46}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,1357,23679\}  \\
9531:795a&\begin{array}{c}
0,0,0,0, e^{23} {(-1+a_5)}+ e^{14} a_5,\\
e^{13}+ e^{24} a_5,\frac{e^{15}}{-1+a_5}+e^{26},e^{16}+e^{25}+e^{34},e^{45}+e^{28}+e^{17}+e^{36}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,13589,2368\}  \\
9531:795b&\begin{array}{c}
0,0,0,0, e^{23} {(-1+a_5)}+ e^{14} a_5,\\
-e^{13}+ e^{24} a_5,-\frac{e^{15}}{-1+a_5}+e^{26},e^{34}+e^{25}+e^{16},e^{45}+e^{36}+e^{17}+e^{28}
\end{array}&5/17(1,1,2,2,3,3,4,4,5)&\{\emptyset,12569,13589,2368\}  \\
9521:49&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{45}+e^{28}&1/109(58,31,69,62,89,127,131,120,151)&\{\emptyset,12378,1268,135789,15689,235679,259,367\}  \\
9521:65&0,0,0,0,- e^{12},e^{13},e^{23},e^{15}+e^{24},e^{45}+e^{18}&1/179(58,83,132,116,141,190,215,199,257)&\{\emptyset,1238,12678,13579,1569,235689,25789,367\}  \\
9521:68&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{18}+e^{26}&1/7(2,4,4,5,6,6,9,8,10)&\{\emptyset,124678,1268,145679,1569,245789,2589,47\}  \\
9521:84&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{26}+e^{35}+e^{18}&1/7(2,4,4,5,6,6,9,8,10)&\{\emptyset,124678,1268,145679,1569,245789,2589,47\}  \\
9521:86&0,0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{15},e^{18}+e^{46}&1/109(30,69,62,67,99,92,131,129,159)&\{\emptyset,1238,124678,134579,1569,235689,245789,3467\}  \\
9521:88&0,0,0,0,e^{12},- e^{13},e^{24},e^{15}+e^{34},e^{18}+e^{46}&1/69(17,47,48,33,64,65,80,81,98)&\{\emptyset,12378,12468,134579,1569,2356789,24589,3467\}  \\
9521:104&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{26}+e^{35}&1/9(3,4,6,7,7,9,11,10,13)&\{\emptyset,12468,12678,145679,1569,24589,25789,47\}  \\
9521:114&0,0,0,0,e^{12},-e^{23}+e^{14},e^{13},e^{34}+e^{25},e^{46}+e^{28}&1/119(61,38,80,57,99,118,141,137,175)&\{\emptyset,135689,145789,3467\}  \\
9521:115&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{34},e^{23}+e^{15},e^{35}+e^{18}+e^{26}&1/7(2,4,4,5,6,6,9,8,10)&\{\emptyset,124678,1268,145679,1569,245789,2589,47\}  \\
9521:123&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{17}+e^{28}+e^{46}&1/39(18,14,21,21,32,39,42,46,60)&\{\emptyset,12378,124678,134589,15689,235679,24579,346\}  \\
9521:127&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{28}+e^{37}+e^{46}&1/21(9,8,12,12,17,21,21,25,33)&\{\emptyset,12378,12468,134589,156789,23569,24579,3467\}  \\
9521:134&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{18}+e^{35}+e^{26}&1/13(4,7,8,11,11,12,15,15,19)&\{\emptyset,12468,12678,14569,15679,245789,2589,47\}  \\
9521:135&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{24},e^{23}+e^{15},e^{35}+e^{18}+e^{26}&1/9(3,4,6,7,7,9,11,10,13)&\{\emptyset,12468,12678,145679,1569,24589,25789,47\}  \\
9521:136&0,0,0,0,e^{12},e^{14}+e^{23},e^{34},e^{13}+e^{25},e^{28}+e^{16}&1/92(41,31,62,52,72,93,114,103,134)&\{\emptyset,1268,145789,245679\}  \\
9521:139&0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{14},e^{28}+e^{36}+e^{45}&1/423(257,123,190,246,380,436,447,503,626)&\{\emptyset,12368,1278,367\}  \\
9521:140&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{37}+e^{18}+e^{46}&1/92(30,52,45,67,82,75,97,112,142)&\{\emptyset,235689,245789,3467\}  \\
9521:141&0,0,0,0,e^{12}, e^{13} {(-1+a_2)}, a_2 e^{14},e^{15}+e^{34},e^{18}+e^{46}+e^{37}&1/8(2,6,5,5,8,7,7,10,12)&\{\emptyset,12378,12468,13459,15679,235689,245789,3467\}  \\
9521:143&0,0,0,0,- e^{12},e^{13},e^{34},e^{24}+e^{15},e^{36}+e^{18}+e^{45}&1/101(29,62,60,58,91,89,118,120,149)&\{\emptyset,13579,1569,367\}  \\
9521:144&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{28}+e^{45}+e^{36}&1/49(25,16,24,32,41,49,56,57,73)&\{\emptyset,135789,15689,367\}  \\
9521:151&0,0,0,0,e^{12},- e^{13},e^{23},e^{15}+e^{34},e^{25}+e^{18}+e^{46}&2/101(15,30,29,31,45,44,59,60,75)&\{\emptyset,134579,1569,3467\}  \\
9521:153&0,0,0,0,e^{12},- e^{13},e^{24},e^{34}+e^{15},e^{46}+e^{25}+e^{18}&2/27(4,8,9,7,12,13,15,16,20)&\{\emptyset,134579,1569,3467\}  \\
9521:154&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{15},e^{35}+e^{18}+e^{26}&1/92(31,41,62,52,72,93,114,103,134)&\{\emptyset,1268,145679,245789\}  \\
9521:155&0,0,0,0,e^{12},- e^{13},e^{23},e^{34}+e^{15},e^{18}+e^{46}+e^{27}&4/491(43,62,67,81,105,110,129,148,191)&\{\emptyset,124678,134579,235689\}  \\
9521:157&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15},e^{18}+e^{37}+e^{46}&1/92(30,52,45,67,82,75,97,112,142)&\{\emptyset,235689,245789,3467\}  \\
9521:159&0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23},e^{18}+e^{26}+e^{47}&5/33(2,4,4,3,6,6,7,8,10)&\{\emptyset,124678,1268,47\}  \\
9521:160&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{25},e^{37}+e^{28}+e^{16}&1/441(226,149,221,303,375,447,452,524,673)&\{\emptyset,12468,13589,234569\}  \\
9521:161&0,0,0,0,- e^{12},e^{13},e^{23},e^{24}+e^{15},e^{36}+e^{45}+e^{18}&1/27(9,14,16,18,23,25,30,32,41)&\{\emptyset,13579,1569,367\}  \\
9521:164&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{45}+e^{36}+e^{28}&1/17(8,6,9,12,14,17,18,20,26)&\{\emptyset,13589,15689,36\}  \\
9521:165&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{28}+e^{45}+e^{16}&1/92(41,31,52,62,72,93,114,103,134)&\{\emptyset,1268,135789,235679\}  \\
9521:168&0,0,0,0,e^{12}, a_1 e^{13},e^{23}+ {(1+a_1)} e^{14},e^{15}+e^{34},e^{18}+e^{46}+e^{37}&1/92(30,52,45,67,82,75,97,112,142)&\{\emptyset,235689,245789,3467\}  \\
9521:170&0,0,0,0,- e^{12},e^{14}+e^{23},e^{13},e^{25},e^{28}+e^{35}+e^{16}&1/221(79,82,164,167,161,246,243,243,325)&\{\emptyset,12678,145789,24569\}  \\
9521:171&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15},e^{26}+e^{45}+e^{18}&1/317(116,125,223,232,241,348,339,357,473)&\{\emptyset,12678,13569,235789\}  \\
9521:172&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{28}+e^{45}&1/317(125,116,223,232,241,348,339,357,473)&\{\emptyset,12678,135789,23569\}  \\
9521:173&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{16}+e^{28}+e^{45}&3/221(28,27,53,54,55,81,81,82,109)&\{\emptyset,12678,13589,235679\}  \\
9521:174&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{47}+e^{18}+e^{26}&5/123(8,14,16,15,22,24,23,30,38)&\{\emptyset,14569,15679,47\}  \\
9521:175&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{18}+e^{26}+e^{47}&1/17(6,8,12,9,14,18,17,20,26)&\{\emptyset,24589,25789,47\}  \\
9521:177&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{35}+e^{47}+e^{26}+e^{18}&5/33(2,4,4,3,6,6,7,8,10)&\{\emptyset,124678,1268,47\}  \\
9521:184&0,0,0,0,e^{12},e^{13},e^{14}-e^{23},e^{34}+e^{25},e^{47}+e^{28}+e^{16}&14/155(5,4,7,6,9,12,11,13,17)&\{\emptyset,135789\}  \\
9521:188&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{25}+e^{13},e^{46}+e^{28}+e^{17}&35/324(5,3,6,4,8,10,9,11,14)&\{\emptyset,1278\}  \\
9521:189&0,0,0,0, e^{12} {(-1+a_2)},e^{14}+e^{23},e^{34}, a_2 e^{13}+e^{25},e^{35}+e^{28}+e^{16}&1/92(41,31,62,52,72,93,114,103,134)&\{\emptyset,1268,145789,245679\}  \\
9521:197&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{18}+e^{26}+e^{35}+e^{47}&1/17(6,8,12,9,14,18,17,20,26)&\{\emptyset,24589,25789,47\}  \\
9521:198a&0,0,0,0,e^{12},e^{24}+e^{13},e^{14}+e^{23},e^{15},e^{18}+e^{26}+e^{35}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,14569,245789\}  \\
9521:198b&0,0,0,0,- e^{12},-e^{13}+e^{24},e^{14}+e^{23},e^{15},e^{18}+e^{26}+e^{35}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,12678,14569,245789\}  \\
9521:199&0,0,0,0, a_1 e^{12},e^{23}+ {(1+a_1)} e^{14},e^{13},e^{15}+e^{24},e^{18}+e^{26}+e^{45}&1/317(116,125,223,232,241,348,339,357,473)&\{\emptyset,12678,13569,235789\}  \\
9521:200&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{36}+e^{27}+e^{18}&65/549(3,4,5,6,7,8,9,10,13)&\{\emptyset,13579\}  \\
9521:201&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{18}+e^{46}+e^{27}+e^{35}&35/324(3,5,6,4,8,10,9,11,14)&\{\emptyset,1278\}  \\
9521:203&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{34},e^{23}+e^{15},e^{18}+e^{26}+e^{47}+e^{35}&5/33(2,4,4,3,6,6,7,8,10)&\{\emptyset,124678,1268,47\}  \\
9521:204&0,0,0,0,e^{12}, e^{13} {(-1+a_2)}, a_2 e^{14},e^{15}+e^{34},e^{25}+e^{18}+e^{37}+e^{46}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,13459,15679,3467\}  \\
9521:205&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25},e^{45}+e^{16}+e^{28}+e^{37}&35/324(5,3,4,6,8,9,10,11,14)&\{\emptyset,1268\}  \\
9521:208&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{36}+e^{27}+e^{18}+e^{45}&65/549(3,4,5,6,7,8,9,10,13)&\{\emptyset,13579\}  \\
9521:210&0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{14},e^{16}+e^{28}+e^{37}+e^{45}&65/549(4,3,5,6,7,9,8,10,13)&\{\emptyset,23569\}  \\
9521:211&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14},e^{15}+e^{23},e^{18}+e^{26}+e^{35}+e^{47}&5/123(8,14,16,15,22,24,23,30,38)&\{\emptyset,14569,15679,47\}  \\
9521:212&0,0,0,0, a_1 e^{12}, {(1+a_1)} e^{13},e^{24},e^{15}+e^{23},e^{18}+e^{26}+e^{35}+e^{47}&1/17(6,8,12,9,14,18,17,20,26)&\{\emptyset,24589,25789,47\}  \\
9521:215&0,0,0,0, e^{12} {(-1+a_2)},e^{34},e^{14}+e^{23}, a_2 e^{13}+e^{25},e^{17}+e^{46}+e^{35}+e^{28}&35/324(5,3,6,4,8,10,9,11,14)&\{\emptyset,1278\}  \\
9521:218&0,0,0,0, a_1 e^{12},e^{13},e^{23}+ {(1+a_1)} e^{14},e^{24}+e^{15},e^{36}+e^{45}+e^{27}+e^{18}&65/549(3,4,5,6,7,8,9,10,13)&\{\emptyset,13579\}  \\
9521:254&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},-2 e^{17}+e^{26}+e^{35},e^{56}+e^{18}&1/72(14,39,39,64,53,53,78,92,106)&\{\emptyset,12348,12679,13579,14568,2356,245789,346789\}  \\
964:3&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15},e^{34}+e^{25}&1/179(55,80,104,135,159,190,215,214,239)&\{\emptyset,1236789,12567,13478,14579,234568,2469,3589\}  \\
964:4&0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35},e^{25}+e^{34}&1/109(41,45,48,86,89,127,131,137,134)&\{\emptyset,1236789,125678,13478,145789,23456,2469,359\}  \\
964:8a&0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{35}+e^{24}&1/41(13,20,20,33,33,46,46,53,53)&\{\emptyset,1236789,12569,13479,14589,234567,2468,3578\} & \checkmark \\
964:8b&0,0,0,- e^{12},e^{13},e^{14},e^{15},-e^{25}+e^{34},e^{24}+e^{35}&1/41(13,20,20,33,33,46,46,53,53)&\{\emptyset,1236789,12569,13479,14589,234567,2468,3578\} & \checkmark \\
953:28&0,0,0,0, e^{12} a_1,e^{13},e^{25},e^{15}+e^{24},e^{34}+e^{16}&1/11(4,5,7,8,9,11,14,13,15)&\{\emptyset,123789,12678,13579,1567,235689,258,369\} & \checkmark \\
953:59&0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{14},e^{26}+e^{35}&1/61(21,27,38,54,48,59,69,75,86)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\}  \\
953:60&0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24},e^{26}+e^{35}&3/61(9,7,12,18,16,21,23,25,28)&\{\emptyset,123789,12678,1357,15679,23568,2589,369\}  \\
953:61&0,0,0,0,e^{12},e^{13},e^{15},e^{34}+e^{25},e^{35}+e^{26}&2/31(6,7,8,12,13,14,19,20,21)&\{\emptyset,123789,124678,1358,145689,234567,2579,3469\}  \\
953:62&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{15},e^{35}+e^{26}&1/106(50,38,53,85,88,103,126,138,141)&\{\emptyset,123789,124678,13457,15679,23568,24589,3469\}  \\
953:67&0,0,0,0,e^{12},e^{13},e^{25},e^{36},e^{14}+e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,124678,134578,156789,2356,2459,3469\}  \\
953:69&0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24},e^{26}+e^{35}&1/100(35,46,58,82,81,93,116,128,139)&\{\emptyset,123789,12467,13458,1569,235678,24579,34689\}  \\
953:71&0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24},e^{26}+e^{35}&1/106(40,43,58,95,83,98,126,138,141)&\{\emptyset,123789,12467,134578,15679,23568,2459,34689\}  \\
953:75&0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36},e^{26}+e^{35}&1/179(57,101,84,168,158,141,215,225,242)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\}  \\
953:77&0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36},e^{35}+e^{26}&1/225(84,106,107,192,190,191,274,298,297)&\{\emptyset,123789,12678,13458,145689,234567,24579,369\}  \\
953:79&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{14},e^{35}+e^{26}&1/25(11,10,11,22,21,22,31,33,32)&\{\emptyset,123789,12678,13578,156789,2356,259,369\}  \\
953:80&0,0,0,0,e^{12},e^{13},e^{25},e^{34}+e^{16},e^{26}+e^{35}&1/69(29,28,33,58,57,62,85,91,90)&\{\emptyset,123789,1267,13578,15679,23568,259,3689\}  \\
953:81&0,0,0,0,e^{12},e^{13},e^{25},e^{36}+e^{24},e^{35}+e^{26}&1/31(16,11,12,29,27,28,38,40,39)&\{\emptyset,123789,12678,134578,1456789,23456,2459,369\}  \\
953:101a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{25}+e^{14},e^{26}+e^{35}&1/5(2,2,3,4,4,5,6,6,7)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\}  \\
953:101b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{25}+e^{14},e^{26}+e^{35}&1/5(2,2,3,4,4,5,6,6,7)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\}  \\
953:102&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{34}+e^{15},e^{26}+e^{35}&1/377(169,145,193,290,314,362,459,483,507)&\{\emptyset,123789,15679,23568\}  \\
953:112&0,0,0,0, e^{12} a_1,e^{13},e^{25},e^{34}+e^{16},e^{15}+e^{36}+e^{24}&1/67(28,30,29,56,58,57,88,85,86)&\{\emptyset,123789,12679,368\}  \\
953:116&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{16}+e^{24},e^{26}+e^{35}&1/377(137,161,209,322,298,346,459,483,507)&\{\emptyset,123789,15679,23568\}  \\
953:118a&0,0,0,0,e^{12},e^{13}, e^{15} a_1+e^{24},e^{34}+e^{16},e^{25}+e^{36}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,12679,13589,1569,235678,257,368\}  \\
953:118b&0,0,0,0,- e^{12},e^{13}, e^{15} a_1+e^{24},e^{16}+e^{34},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,12679,13589,1569,235678,257,368\}  \\
953:119a&0,0,0,0,e^{12},e^{13},e^{24}+e^{15},e^{36}+e^{14},e^{26}+e^{35}&2/29(6,7,6,12,13,12,19,18,19)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\} & \checkmark \\
953:119b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{36},e^{26}+e^{35}&2/29(6,7,6,12,13,12,19,18,19)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\} & \checkmark \\
953:120&0,0,0,0,e^{12},e^{13}, a_2 e^{15}+e^{24},e^{16}+e^{34},e^{26}+e^{35}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,1267,1358,1569,235678,2579,3689\}  \\
953:121&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{36}+e^{24},e^{26}+e^{35}&1/187(85,79,76,158,164,161,243,237,240)&\{\emptyset,123789,12678,369\}  \\
953:122a&0,0,0,0,e^{12},e^{13}, e^{15} a_1+e^{34},e^{16}+e^{24},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,124679,134589,1569,235678,2457,3468\}  \\
953:122b&0,0,0,0,- e^{12},e^{13}, e^{15} a_1+e^{34},e^{16}+e^{24},e^{36}+e^{25}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,124679,134589,1569,235678,2457,3468\}  \\
953:123a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{24}+e^{16},e^{35}+e^{26}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,12467,13458,1569,235678,24579,34689\} & \checkmark \\
953:123b&0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{24}+e^{16},e^{35}+e^{26}&1/8(3,4,4,6,7,7,10,10,11)&\{\emptyset,123789,12467,13458,1569,235678,24579,34689\} & \checkmark \\
953:125&0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{16},e^{26}+e^{35}&1/425(167,191,203,346,358,370,549,537,561)&\{\emptyset,123789,12467,34689\}  \\
953:126&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{36}+e^{24},e^{35}+e^{26}&1/19(10,7,7,17,17,17,24,24,24)&\{\emptyset,123789,1456789,23456\}  \\
953:145a&0,0,0,0,e^{12},e^{13},e^{15},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&1/89(31,43,43,86,74,74,105,117,117)&\{\emptyset,123789,124678,13458,15689,23567,24579,3469\} & \checkmark \\
953:145b&0,0,0,0,e^{12},e^{13},e^{15},-e^{25}+e^{36},e^{14}+e^{26}+e^{35}&1/89(31,43,43,86,74,74,105,117,117)&\{\emptyset,123789,124678,13458,15689,23567,24579,3469\} & \checkmark \\
953:146a&0,0,0,0,e^{12},e^{13},e^{15},e^{35}+e^{26},e^{25}+e^{36}+e^{14}&1/89(31,43,43,86,74,74,105,117,117)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
953:146b&0,0,0,0,- e^{12},e^{13},e^{15},e^{35}-e^{26},e^{36}+e^{14}+e^{25}&1/89(31,43,43,86,74,74,105,117,117)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
953:149&0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35},e^{15}+e^{36}+e^{24}&1/19(9,7,8,18,16,17,23,24,25)&\{\emptyset,123789,12679,368\}  \\
953:151&0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{36},e^{26}+e^{35}&1/187(77,83,80,166,160,157,243,237,240)&\{\emptyset,123789,12678,369\}  \\
953:152a&0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{35}+e^{26},e^{36}+e^{25}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
953:152b&0,0,0,0,- e^{12},e^{13},e^{24}+e^{15},e^{35}-e^{26},e^{25}+e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
953:153&0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25},e^{35}+e^{26}&1/425(175,187,199,338,362,374,537,549,561)&\{\emptyset,123789,13458,24579\}  \\
953:154a&0,0,0,0,e^{12},e^{13},e^{34}+e^{15},e^{26}+e^{35},e^{36}+e^{25}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,124679,13459,15689,23567,24578,3468\} & \checkmark \\
953:154b&0,0,0,0,- e^{12},e^{13},e^{15}+e^{34},-e^{26}+e^{35},e^{25}+e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,124679,13459,15689,23567,24578,3468\} & \checkmark \\
953:155&0,0,0,0,e^{12},e^{13},e^{34}+e^{25},e^{36}+e^{15},e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,124678,3469\}  \\
953:177a&0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12679,368\}  \\
953:177b&0,0,0,0,e^{12},e^{13},e^{25}-e^{14},e^{35}+e^{26},e^{24}+e^{36}+e^{15}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,12679,368\}  \\
953:179&0,0,0,0,e^{12},e^{13}, a_2 e^{15}+e^{24},e^{26}+e^{35},e^{16}+e^{25}+e^{34}&2/31(6,7,8,12,13,14,19,21,20)&\{\emptyset,123789,1359,2578\}  \\
953:183&0,0,0,0,e^{12},e^{13},e^{25}+e^{34}, a_2 e^{15}+e^{36},e^{14}+e^{26}+e^{35}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789,124678,3469\}  \\
953:195&0,0,0,0,e^{12},e^{13},e^{26}+e^{35}, a_2 e^{16}+e^{34}+e^{25},e^{15}+e^{36}+e^{24}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}  \\
953:196&0,0,0,0,e^{12},e^{13}, a_2 e^{16}+e^{25}+e^{34},e^{26}+e^{35}+ a_3 e^{14},e^{15}+e^{36}+e^{24}&3/7(1,1,1,2,2,2,3,3,3)&\{\emptyset,123789\}  \\
953:202&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{25},e^{16}+e^{35}&1/179(55,80,119,144,135,199,190,215,254)&\{\emptyset,1234789,12678,13568,14589,2357,245679,3469\}  \\
953:214&0,0,0,0,e^{12},e^{23}+e^{14},e^{15},e^{13}+e^{25},e^{45}+e^{26}&1/178(73,64,128,119,137,192,210,201,256)&\{\emptyset,12678,1458,24567\}  \\
953:215&0,0,0,0,- e^{12},e^{14}+e^{23},e^{15},e^{25}+e^{34},e^{35}+e^{16}&1/41(13,20,23,30,33,43,46,53,56)&\{\emptyset,13568,14589,3469\}  \\
953:217&0,0,0,0,- e^{12},e^{23}-e^{14},e^{15},e^{16}+e^{35},e^{26}+e^{45}&1/31(11,12,19,20,23,31,34,42,43)&\{\emptyset,1234789,1267,13569,1458,23579,245678,34689\}  \\
953:229&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{34}+e^{15},e^{45}+e^{26}&67/581(4,3,6,5,7,9,10,11,12)&\{\emptyset,24568\}  \\
953:233&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{16},e^{45}+e^{26}&1/329(124,133,186,195,257,319,381,443,452)&\{\emptyset,23579,245678,34689\}  \\
953:241a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{16}+e^{25},e^{15}+e^{26},e^{35}+e^{46}&1/33(13,13,16,16,29,29,42,42,45)&\{\emptyset,1234789,12569,1357,1468,23679,24589,345678\}  \\
953:241b&0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{25}-e^{16},e^{26}+e^{15},e^{46}+e^{35}&1/33(13,13,16,16,29,29,42,42,45)&\{\emptyset,1234789,12569,1357,1468,23679,24589,345678\}  \\
952:83&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{35}+e^{26}&1/13(4,7,8,11,11,12,15,15,19)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,1345,1357,14569,\\
15679,2345678,23568,245789,2589,34679,369,47\}\end{array}  \\
952:85&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{35}+e^{26}&1/5(2,2,3,4,4,5,6,6,7)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,13458,13578,145689,\\
156789,234567,2356,24579,259,34679,369,47\}\end{array}  \\
952:87&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}&1/5(2,2,3,4,4,5,6,6,7)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,13457,135,145679,\\
1569,234568,235678,24589,25789,34679,369,47\}\end{array}  \\
952:89&0,0,0,0,e^{12},e^{13},e^{24},e^{25},e^{26}+e^{35}&1/13(7,4,7,11,11,14,15,15,18)&\begin{array}{l}\{\emptyset,123489,123789,12468,12678,134578,1358,1456789,\\
15689,23456,23567,2459,2579,34679,369,47\}\end{array}  \\
952:92&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{26}+e^{35}&1/8(3,4,4,6,7,7,10,10,11)&\begin{array}{l}\{\emptyset,123489,123789,124678,1268,1345,1357,145679,\\
1569,234568,235678,245789,2589,3469,3679,47\}\end{array}  \\
952:94&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{26}+e^{35}&1/9(5,3,4,7,8,9,11,11,12)&\begin{array}{l}\{\emptyset,123489,123789,124678,1268,13458,13578,1456789,\\
15689,23456,23567,24579,259,3469,3679,47\}\end{array}  \\
952:110&0,0,0,0, e^{12} a_1,e^{13},e^{23},e^{15}+e^{24},e^{34}+e^{16}&1/19(7,11,11,14,18,18,22,25,25)&\{\emptyset,12389,12678,13579,156,235689,2578,3679\}  \\
952:140&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{26}+e^{35}&1/61(23,29,36,46,52,59,69,75,88)&\{\emptyset,123789,12678,1357,15679,23568,2589,369\}  \\
952:142&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{14},e^{26}+e^{35}&1/61(29,23,34,46,52,63,69,75,86)&\{\emptyset,123789,12678,1358,15689,23567,2579,369\}  \\
952:146&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{35}+e^{26}&1/51(19,27,27,38,46,46,57,65,73)&\{\emptyset,123789,12468,1345,15679,23568,245789,34679\}  \\
952:148&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{35}+e^{26}&1/41(18,17,22,30,35,40,48,52,57)&\{\emptyset,123789,12468,13578,145689,234567,259,34679\}  \\
952:150&0,0,0,0,e^{12},e^{13},e^{24},e^{34}+e^{15},e^{26}+e^{35}&1/100(43,42,54,74,85,97,116,128,139)&\{\emptyset,123789,12468,13457,1569,235678,24589,34679\}  \\
952:152&0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}&1/61(34,21,29,47,55,63,68,76,84)&\{\emptyset,123789,12468,1358,1456789,23456,2579,34679\}  \\
952:156&0,0,0,0,e^{12},e^{13},e^{34},e^{25}+e^{14},e^{26}+e^{35}&1/179(93,66,83,132,159,176,215,225,242)&\{\emptyset,123789,1268,13578,15689,23567,259,3679\}  \\
952:190&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{35}+e^{26}&1/41(14,19,24,34,33,38,48,52,57)&\{\emptyset,123489,123789,13458,13578,24579,259,47\}  \\
952:192&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{35}+e^{26}&2/31(6,7,8,12,13,14,19,20,21)&\{\emptyset,123489,123789,134578,1358,2459,2579,47\}  \\
952:193a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{36}+e^{25}&1/15(6,7,7,12,13,13,18,20,20)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array} & \checkmark \\
952:193b&0,0,0,0,- e^{12},e^{13},e^{14},-e^{26}+e^{35},e^{25}+e^{36}&1/15(6,7,7,12,13,13,18,20,20)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array} & \checkmark \\
952:194&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{15},e^{26}+e^{35}&1/225(100,98,99,176,198,199,274,298,297)&\{\emptyset,123489,123789,12468,12678,34679,369,47\}  \\
952:195a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{25}+e^{36}&1/53(29,20,20,43,49,49,63,69,69)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,134579,1359,1456789,\\
15689,23456,23567,2458,2578,34678,368,47\}\end{array} & \checkmark \\
952:195b&0,0,0,0,- e^{12},e^{13},e^{24},-e^{26}+e^{35},e^{36}+e^{25}&1/53(29,20,20,43,49,49,63,69,69)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,134579,1359,1456789,\\
15689,23456,23567,2458,2578,34678,368,47\}\end{array} & \checkmark \\
952:206&0,0,0,0, e^{12} a_1,e^{13},e^{14},e^{24}+e^{15},e^{25}+e^{34}+e^{16}&3/17(2,3,4,4,5,6,6,7,8)&\{\emptyset,123789,13579,258\}  \\
952:217&0,0,0,0, e^{12} a_1,e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}+e^{25}&1/26(10,13,16,20,23,26,29,33,36)&\{\emptyset,12389,13579,2578\} & \checkmark \\
952:233&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{24}+e^{36}+e^{15}&1/13(5,7,6,10,12,11,15,18,17)&\{\emptyset,123789,12679,368\}  \\
952:236a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{14}+e^{26}+e^{35}&1/89(47,35,35,70,82,82,105,117,117)&\{\emptyset,123789,12468,134578,15689,23567,2459,34679\} & \checkmark \\
952:236b&0,0,0,0,e^{12},e^{13},e^{24},-e^{25}+e^{36},e^{26}+e^{35}+e^{14}&1/89(47,35,35,70,82,82,105,117,117)&\{\emptyset,123789,12468,134578,15689,23567,2459,34679\} & \checkmark \\
952:237a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{14}+e^{36}+e^{25}&1/89(47,35,35,70,82,82,105,117,117)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
952:237b&0,0,0,0,- e^{12},e^{13},e^{24},-e^{26}+e^{35},e^{25}+e^{14}+e^{36}&1/89(47,35,35,70,82,82,105,117,117)&\{\emptyset,123789,12679,1359,15689,23567,2578,368\} & \checkmark \\
952:239&0,0,0,0, e^{12} a_1,e^{13},e^{23}+e^{14},e^{24}+e^{15},e^{16}+e^{25}+e^{34}&21/167(3,4,5,6,7,8,9,10,11)&\{\emptyset,13579\}  \\
952:260&0,0,0,0,e^{12},e^{13},e^{23},e^{15},e^{17}+e^{26}+e^{34}&1/16(6,8,9,14,14,15,17,20,23)&\{\emptyset,12389,12678,13457,14569,234568,245789,3679\}  \\
952:266&0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34},e^{17}+e^{26}&1/12(5,6,6,10,11,11,12,16,17)&\{\emptyset,12389,124678,13457,1569,23568,245789,34679\}  \\
952:279a&0,0,0,0, e^{12} a_1,e^{13},e^{23},e^{14}+e^{25},e^{27}+e^{16}+e^{34}&1/7(3,3,4,6,6,7,7,9,10)&\{\emptyset,12389,12678,135789,1568,23569,257,3679\}  \\
952:279b&0,0,0,0, e^{12} a_1,- e^{13},e^{23},e^{25}+e^{14},e^{34}+e^{27}+e^{16}&1/7(3,3,4,6,6,7,7,9,10)&\{\emptyset,12389,12678,135789,1568,23569,257,3679\}  \\
952:284&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{25}+e^{14},e^{17}+e^{26}+e^{35}&1/7(3,3,4,6,6,7,7,9,10)&\{\emptyset,12389,12678,13578,15689,2356,2579,3679\}  \\
952:286&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{15}+e^{34},e^{17}+e^{26}+e^{35}&1/12(5,6,6,10,11,11,12,16,17)&\{\emptyset,12389,124678,13457,1569,23568,245789,34679\}  \\
952:289&0,0,0,0,- e^{12},e^{13},e^{23},e^{16}+e^{25},e^{17}+e^{24}+e^{35}&1/88(34,41,48,82,75,82,89,116,123)&\{\emptyset,12389,13578,2579\}  \\
952:290&0,0,0,0,e^{12}, e^{13} a_1,e^{23},e^{15}+e^{36},e^{25}+e^{14}+e^{37}&1/59(26,28,27,56,54,53,55,80,82)&\{\emptyset,12389,126789,367\}  \\
952:291&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{15},e^{35}+e^{24}+e^{17}&1/197(81,103,92,173,184,173,195,265,276)&\{\emptyset,12389,124678,34679\}  \\
952:294a&0,0,0,0,- e^{12},e^{13},e^{23},e^{36}+e^{25},e^{35}+e^{24}+e^{17}&1/53(25,24,24,49,49,49,48,73,73)&\{\emptyset,12389,124678,13578,145689,23456,2579,34679\}  \\
952:294b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{36}+e^{25},e^{24}+e^{35}+e^{17}&1/53(25,24,24,49,49,49,48,73,73)&\{\emptyset,12389,124678,13578,145689,23456,2579,34679\}  \\
952:295&0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{26},e^{37}+e^{25}+e^{14}&1/71(35,31,33,62,66,68,64,99,97)&\{\emptyset,12389,12679,3678\}  \\
952:296a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{37}+e^{24}&1/32(15,14,15,30,29,30,29,44,44)&\{\emptyset,12389,12679,1357,1568,23569,25789,3678\}  \\
952:296b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{37}+e^{24}&1/32(15,14,15,30,29,30,29,44,44)&\{\emptyset,12389,12679,1357,1568,23569,25789,3678\}  \\
952:297&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35},e^{15}+e^{34}+e^{27}&1/71(33,31,35,62,64,68,66,99,97)&\{\emptyset,12389,1568,23569\}  \\
952:302a&0,0,0,0,e^{12},e^{13},e^{23}, e^{15} a_1+e^{36}+e^{24},e^{37}+e^{25}+e^{14}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,367\} & \checkmark \\
952:302b&0,0,0,0,e^{12},- e^{13},e^{23}, e^{15} a_1+e^{24}+e^{36},e^{25}+e^{37}+e^{14}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,367\} & \checkmark \\
952:303a&0,0,0,0,e^{12},e^{13},e^{23}, e^{14} a_1+e^{36}+e^{25},e^{24}+e^{37}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\} & \checkmark \\
952:303b&0,0,0,0,e^{12},- e^{13},e^{23}, e^{14} a_1+e^{36}+e^{25},e^{24}+e^{37}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\} & \checkmark \\
952:303c&0,0,0,0,- e^{12},- e^{13},e^{23}, e^{14} a_1+e^{25}+e^{36},e^{37}+e^{15}+e^{24}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,126789,13578,1568,23569,2579,367\} & \checkmark \\
952:304a&0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}+e^{14},e^{37}+e^{24}+e^{15}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,1568,23569\}  \\
952:304b&0,0,0,0,- e^{12},- e^{13},e^{23},e^{26}+e^{35}+e^{14},e^{15}+e^{37}+e^{24}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,1568,23569\}  \\
952:305a&0,0,0,0,e^{12}, e^{13} a_1,e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{37}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,13578,2579\}  \\
952:305b&0,0,0,0,- e^{12}, e^{13} a_1,e^{23},e^{34}+e^{25}+e^{16},e^{37}+e^{15}+e^{24}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389,13578,2579\}  \\
952:307&0,0,0,0,e^{12}, e^{13} a_1,e^{23},e^{24}+e^{36}+e^{15},e^{25}+e^{37}+e^{16}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389\}  \\
952:308&0,0,0,0,e^{12},e^{13},e^{23},e^{35}+e^{14}+e^{26},e^{37}+e^{25}+e^{16}&17/37(1,1,1,2,2,2,2,3,3)&\{\emptyset,12389\}  \\
952:309a&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{14}+e^{36}+e^{25},e^{26}+e^{35}+e^{17}&1/32(14,15,15,30,29,29,30,44,44)&\{\emptyset,12389,12678,13578,15689,2356,2579,3679\}  \\
952:309b&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},-e^{25}+e^{36}+e^{14},e^{17}+e^{26}+e^{35}&1/32(14,15,15,30,29,29,30,44,44)&\{\emptyset,12389,12678,13578,15689,2356,2579,3679\}  \\
952:310&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23},e^{15}+e^{24}+e^{36},e^{17}+e^{26}+e^{35}&1/71(31,35,33,62,66,64,68,97,99)&\{\emptyset,12389,12678,3679\}  \\
952:334&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{15},e^{45}+e^{26}&1/106(43,40,74,71,83,114,117,126,154)&\{\emptyset,123489,12678,13569,1457,235789,24568,34679\}  \\
952:335&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{25},e^{45}+e^{26}&1/100(46,35,72,61,81,107,118,116,142)&\{\emptyset,123489,12678,135689,14578,23579,2456,34679\}  \\
952:336&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{15},e^{16}+e^{35}&1/179(55,104,83,132,159,187,215,214,242)&\{\emptyset,123489,1268,13567,14579,23578,2456789,3469\}  \\
952:337&0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{15},e^{26}+e^{35}&1/109(48,41,62,69,89,110,131,137,151)&\{\emptyset,123489,1268,1357,145679,235678,245789,3469\}  \\
952:365&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{15}+e^{34},e^{26}+e^{45}&1/23(10,9,15,14,19,24,25,29,33)&\{\emptyset,235789,24568,34679\}  \\
952:366&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{34}+e^{25},e^{26}+e^{45}&1/401(195,148,269,222,343,417,464,491,565)&\{\emptyset,135689,14578,34679\}  \\
952:370&0,0,0,0,- e^{12},e^{24}+e^{13},e^{34},e^{23}+e^{15},e^{16}+e^{45}&1/160(55,87,110,78,142,165,188,197,220)&\{\emptyset,1268,14567,24578\}  \\
952:374&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{34},e^{35}+e^{16},e^{45}+e^{26}&1/55(23,23,30,30,46,53,60,76,76)&\{\emptyset,123489,126,135679,14578,23579,245678,34689\}  \\
952:387a&0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{45}+e^{36},e^{46}+e^{35}&4/21(3,3,2,2,5,5,6,7,7)&\{\emptyset,123489,125689,13578,14678,23679,24579,3456\}  \\
952:387b&0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},e^{12},e^{45}-e^{36},e^{46}+e^{35}&4/21(3,3,2,2,5,5,6,7,7)&\{\emptyset,123489,125689,13578,14678,23679,24579,3456\}  \\
952:409&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{46}+e^{37}&1/8(2,6,5,5,8,7,7,10,12)&\begin{array}{l}\{\emptyset,123489,12378,12468,126789,13459,1357,1456,\\
15679,2345678,235689,245789,258,3467,369,479\}\end{array}  \\
952:411&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{37}+e^{46}&1/60(24,28,33,33,52,57,57,80,90)&\begin{array}{l}\{\emptyset,123489,12378,12468,126789,134589,13578,14568,\\
156789,234567,23569,24579,25,3467,369,479\}\end{array}  \\
952:414&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{17}+e^{46}&1/8(2,6,5,4,8,7,9,10,11)&\begin{array}{l}\{\emptyset,123489,12378,124678,12689,13459,1357,14567,\\
1569,234568,2356789,245789,258,346,3679,479\}\end{array}  \\
952:416&0,0,0,0,e^{12},- e^{13},e^{34},e^{25},e^{17}+e^{46}&1/60(24,28,33,30,52,57,63,80,87)&\begin{array}{l}\{\emptyset,123489,12378,124678,12689,134589,13578,145678,\\
15689,23456,235679,24579,25,346,3679,479\}\end{array}  \\
952:421&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{46}+e^{37}&1/28(10,16,13,19,26,23,29,36,42)&\{\emptyset,123489,126789,1357,1456,235689,245789,3467\}  \\
952:422&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25},e^{46}+e^{37}&1/124(52,56,65,69,108,117,121,164,186)&\{\emptyset,123489,126789,13578,14568,23569,24579,3467\}  \\
952:423&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{16}+e^{37}&1/109(34,69,41,76,103,117,110,137,151)&\{\emptyset,123489,12789,13567,1456,235689,2456789,347\}  \\
952:424&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{37}+e^{26}&1/233(108,94,115,129,202,244,223,310,338)&\{\emptyset,123489,12789,13569,145679,235678,24568,347\}  \\
952:437&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{46}+e^{37}&1/31(9,22,18,19,31,27,28,40,46)&\{\emptyset,12468,126789,1456,15679,245789,258,479\}  \\
952:446&0,0,0,0,e^{12},- e^{13},e^{34},e^{15}+e^{23},e^{17}+e^{46}&1/31(9,22,18,16,31,27,34,40,43)&\{\emptyset,124678,12689,14567,1569,245789,258,479\}  \\
952:468&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{17}+e^{35}+e^{26}&1/9(3,4,6,7,7,9,10,11,13)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:472&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{26}+e^{47}+e^{35}&1/225(66,133,153,143,199,219,209,265,352)&\{\emptyset,123489,123789,14569,15679,2345678,23568,47\}  \\
952:473&0,0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{37}+e^{46}&1/25(7,16,16,16,23,23,23,30,39)&\{\emptyset,123489,126789,13459,15679,2345678,258,3467\}  \\
952:476&0,0,0,0,e^{12},e^{13},e^{14},e^{25},e^{26}+e^{35}+e^{47}&1/40(16,17,27,22,33,43,38,50,60)&\{\emptyset,123489,123789,145689,156789,234567,2356,47\}  \\
952:477&0,0,0,0,- e^{12},e^{13},e^{24},e^{15},e^{36}+e^{45}+e^{17}&1/109(36,59,63,67,95,99,126,131,162)&\{\emptyset,123489,124689,1359,1569,234568,2458,36\}  \\
952:479&0,0,0,0,e^{12},e^{13},e^{24},e^{15},e^{35}+e^{47}+e^{26}&1/49(19,22,33,26,41,52,48,60,74)&\{\emptyset,123489,123789,13457,135,24589,25789,47\}  \\
952:481&0,0,0,0,e^{12},- e^{13},e^{34},e^{15},e^{46}+e^{25}+e^{17}&1/109(34,63,67,59,97,101,126,131,160)&\{\emptyset,123489,12689,13459,1569,234568,258,346\}  \\
952:483&0,0,0,0,e^{12},e^{13},e^{34},e^{15},e^{26}+e^{47}+e^{35}&2/39(7,11,11,9,18,18,20,25,29)&\{\emptyset,123489,123789,124678,1268,3469,3679,47\}  \\
952:485&0,0,0,0,e^{12},e^{13},e^{34},e^{25},e^{26}+e^{47}+e^{35}&2/39(11,7,10,9,18,21,19,25,28)&\{\emptyset,123489,123789,124678,1268,3469,3679,47\}  \\
952:488&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{17}+e^{25}&1/25(7,13,16,19,20,23,26,36,33)&\{\emptyset,123489,12469,13459,145689,2356,258,368\}  \\
952:490&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{27}&1/25(13,7,14,19,20,27,26,34,33)&\{\emptyset,123489,12469,135,1568,234569,24589,368\}  \\
952:494&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{37}+e^{15}&1/28(13,14,10,20,27,23,30,37,40)&\{\emptyset,123489,124679,1357,1568,234569,245789,3678\}  \\
952:495&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{25}+e^{37}&1/109(67,41,34,81,108,101,115,142,149)&\{\emptyset,123489,124679,13459,1456789,23567,258,3678\}  \\
952:497&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{15},e^{45}+e^{27}&1/233(92,128,110,129,220,202,221,312,349)&\{\emptyset,123489,12378,124689,12678,34679,36,479\}  \\
952:498a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{25}+e^{47}&1/65(26,32,37,32,58,63,58,95,90)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array}  \\
952:498b&0,0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{26},e^{47}+e^{25}&1/65(26,32,37,32,58,63,58,95,90)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array}  \\
952:499&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{27}+e^{45}&1/5(2,2,3,3,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,12378,12469,1267,1345,13579,14568,\\
156789,234567,23569,24578,2589,346789,368,479\}\end{array}  \\
952:500&0,0,0,0,- e^{12},e^{13},e^{24},e^{15}+e^{36},e^{17}+e^{45}&1/233(92,128,110,117,220,202,245,312,337)&\{\emptyset,123489,12378,124689,12678,34679,36,479\}  \\
952:503a&0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35},e^{47}+e^{15}&1/65(32,26,35,32,58,67,58,93,90)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13457,135,145678,\\
1568,234569,235679,24589,25789,34678,368,47\}\end{array}  \\
952:503b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{35}+e^{26},e^{47}+e^{15}&1/65(32,26,35,32,58,67,58,93,90)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13457,135,145678,\\
1568,234569,235679,24589,25789,34678,368,47\}\end{array}  \\
952:504&0,0,0,0,- e^{12},- e^{13},e^{24},e^{35}+e^{26},e^{17}+e^{45}&1/5(2,2,3,3,4,5,5,7,7)&\begin{array}{l}\{\emptyset,123489,12378,12469,1267,13457,1359,145678,\\
15689,23456,235679,2458,25789,346789,368,479\}\end{array}  \\
952:508&0,0,0,0,e^{12},e^{13},e^{34},e^{35}+e^{26},e^{47}+e^{15}&1/124(57,62,56,60,119,113,116,175,176)&\{\emptyset,123489,123789,145678,1568,234569,235679,47\}  \\
952:509&0,0,0,0,e^{12},e^{13},e^{34},e^{26}+e^{35},e^{47}+e^{25}&1/257(142,109,108,126,251,250,234,359,360)&\{\emptyset,123489,123789,13459,13579,24578,258,47\}  \\
952:511a&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{15},e^{47}+e^{36}&1/32(14,14,17,17,28,31,31,42,48)&\{\emptyset,123489,126789,1356,1457,235789,245689,3467\} & \checkmark \\
952:511b&0,0,0,0,e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{15},e^{36}+e^{47}&1/32(14,14,17,17,28,31,31,42,48)&\{\emptyset,123489,126789,1356,1457,235789,245689,3467\} & \checkmark \\
952:512a&0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15},e^{36}+e^{47}&1/32(14,14,17,17,28,31,31,42,48)&\{\emptyset,123489,126789,13579,14569,23568,24578,3467\} & \checkmark \\
952:512b&0,0,0,0,e^{12},e^{24}-e^{13},e^{23}+e^{14},e^{15},e^{47}+e^{36}&1/32(14,14,17,17,28,31,31,42,48)&\{\emptyset,123489,126789,13579,14569,23568,24578,3467\} & \checkmark \\
952:516&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{26}+e^{17}&1/111(40,61,60,81,101,100,121,141,161)&\{\emptyset,23568,245789,34679\}  \\
952:517&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{34},e^{17}+e^{26}&1/73(27,34,44,51,61,71,78,95,105)&\{\emptyset,13578,145689,34679\}  \\
952:524&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{23}+e^{15},e^{16}+e^{47}&23/413(6,11,12,7,17,19,18,23,25)&\{\emptyset,12789,14567,245689\}  \\
952:525&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{23}+e^{14},e^{15},e^{17}+e^{26}+e^{35}&1/13(4,7,8,11,11,12,15,15,19)&\{\emptyset,123489,12678,1357,14569,23568,245789,34679\}  \\
952:526&0,0,0,0, e^{12} a_1, {(1+a_1)} e^{13},e^{14}+e^{23},e^{25},e^{17}+e^{26}+e^{35}&1/9(3,4,6,7,7,9,10,11,13)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:527a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{45}+e^{27}+e^{16}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,13579,1456,235689,24578,34679\}  \\
952:527b&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{15},e^{27}+e^{45}+e^{16}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,13579,1456,235689,24578,34679\}  \\
952:528a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{25},e^{45}+e^{27}+e^{16}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,135789,14568,23569,2457,34679\}  \\
952:528b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{25},e^{27}+e^{16}+e^{45}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,135789,14568,23569,2457,34679\}  \\
952:530&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{27}+e^{36}+e^{45}&1/441(159,209,259,309,368,418,468,527,677)&\{\emptyset,123489,13579,24578\}  \\
952:533&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15},e^{16}+e^{25}+e^{37}&1/9(3,5,4,6,8,10,9,11,13)&\{\emptyset,123489,12789,347\}  \\
952:535&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15},e^{46}+e^{27}+e^{35}&2/423(81,109,123,95,190,218,204,271,313)&\{\emptyset,123489,1278,3479\}  \\
952:536&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{17}+e^{35}&1/61(19,29,39,49,48,58,68,77,87)&\{\emptyset,123489,13578,24579\}  \\
952:538a&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{36},e^{17}+e^{35}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:538b&0,0,0,0,- e^{12},- e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{17}+e^{35}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:540&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{36},e^{27}+e^{45}&1/417(171,215,193,237,386,364,408,557,623)&\{\emptyset,123489,12678,34679\}  \\
952:541a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{36}+e^{25},e^{45}+e^{27}&1/121(49,59,59,69,108,108,118,167,177)&\{\emptyset,123489,12678,135789,14568,23569,2457,34679\}  \\
952:541b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{27}+e^{45}&1/121(49,59,59,69,108,108,118,167,177)&\{\emptyset,123489,12678,135789,14568,23569,2457,34679\}  \\
952:543&0,0,0,0,- e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36},e^{35}+e^{17}&1/3(1,2,1,2,3,3,3,4,4)&\{\emptyset,123489,13567,2456789\}  \\
952:544&0,0,0,0,e^{12},e^{34},e^{24}+e^{13},e^{15}+e^{36},e^{27}+e^{35}&1/127(68,47,54,75,115,129,122,183,169)&\{\emptyset,123489,1356,245689\}  \\
952:546&0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36},e^{27}+e^{45}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,135679,245678\}  \\
952:547&0,0,0,0,e^{23}+e^{14},- e^{12},e^{13},e^{36}+e^{15},e^{35}+e^{47}&1/5(2,3,2,3,5,5,4,7,7)&\{\emptyset,123489,12579,1356,14678,23679,245689,34578\}  \\
952:548&0,0,0,0,e^{23}+e^{14},e^{12},e^{13},e^{46}+e^{25},e^{35}+e^{47}&1/30(15,14,14,13,28,29,29,42,42)&\{\emptyset,123489,12579,13568,1467,236789,24569,34578\}  \\
952:549&0,0,0,0,e^{14}+e^{23},- e^{12},e^{34},e^{36}+e^{15},e^{35}+e^{17}&1/3(1,2,1,2,3,3,3,4,4)&\{\emptyset,123489,1259,13567,14678,23679,2456789,3458\}  \\
952:550&0,0,0,0,e^{14}-e^{23},e^{12},e^{34},e^{15}+e^{36},e^{45}+e^{27}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1259,135679,146789,2367,245678,3458\}  \\
952:568&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{45}+e^{27}+e^{16}&1/71(26,35,52,43,61,78,69,87,104)&\{\emptyset,12678,1456,24578\}  \\
952:571&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{35}+e^{47}+e^{26}&5/123(8,14,16,15,22,24,23,30,38)&\{\emptyset,14569,15679,47\}  \\
952:572&0,0,0,0,e^{12},e^{13},e^{14},e^{23}+e^{15},e^{37}+e^{46}+e^{25}&1/187(57,116,114,118,173,171,175,230,289)&\{\emptyset,126789,15679,258\}  \\
952:573&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{36}+e^{27}+e^{45}&1/389(121,223,242,261,344,363,382,465,605)&\{\emptyset,124689,15679,24578\}  \\
952:582&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{17}+e^{26}+e^{35}&1/111(40,61,60,81,101,100,121,141,161)&\{\emptyset,23568,245789,34679\}  \\
952:583&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{25},e^{17}+e^{35}+e^{26}&1/73(27,34,44,51,61,71,78,95,105)&\{\emptyset,13578,145689,34679\}  \\
952:587&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34},e^{35}+e^{47}+e^{26}&1/449(147,261,283,272,408,430,419,555,691)&\{\emptyset,123789,15679,23568\}  \\
952:588&0,0,0,0,e^{12},e^{13},e^{14},e^{34}+e^{15},e^{46}+e^{25}+e^{37}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,13459,15679,3467\}  \\
952:608&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{34}+e^{17}+e^{25}&1/187(57,97,114,137,154,171,194,268,251)&\{\emptyset,12469,145689,258\}  \\
952:627&0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{35}+e^{26},e^{25}+e^{37}&1/389(233,151,128,279,384,361,407,512,535)&\{\emptyset,124679,13459,23567\}  \\
952:632&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{17}+e^{35}+e^{26}&1/61(19,29,39,49,48,58,68,77,87)&\{\emptyset,123489,13578,24579\}  \\
952:634a&0,0,0,0,e^{12},e^{13},e^{14},e^{36}+e^{25},e^{26}+e^{35}+e^{17}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\} & \checkmark \\
952:634b&0,0,0,0,e^{12},e^{13},e^{14},-e^{25}+e^{36},e^{17}+e^{26}+e^{35}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\} & \checkmark \\
952:635a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{17}+e^{36}+e^{25}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12469,13459,145689,2356,258,368\} & \checkmark \\
952:635b&0,0,0,0,- e^{12},e^{13},e^{14},-e^{26}+e^{35},e^{17}+e^{25}+e^{36}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12469,13459,145689,2356,258,368\} & \checkmark \\
952:636&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26},e^{15}+e^{27}+e^{36}&1/217(117,71,94,163,188,211,234,282,305)&\{\emptyset,123489,12469,368\}  \\
952:639&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{47}+e^{26}+e^{35}&4/491(41,61,81,71,102,122,112,163,183)&\{\emptyset,123489,123789,47\}  \\
952:640&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{16},e^{45}+e^{27}+e^{36}&1/28(10,13,16,19,23,26,29,36,42)&\{\emptyset,123489,135789,2457\}  \\
952:642&0,0,0,0,- e^{12},e^{13},e^{24},e^{16}+e^{25},e^{17}+e^{36}+e^{45}&1/213(79,98,117,136,177,196,234,275,313)&\{\emptyset,123489,13589,245\}  \\
952:643a&0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25},e^{26}+e^{35}+e^{47}&2/37(7,9,11,9,16,18,18,25,27)&\{\emptyset,123489,123789,134578,1358,2459,2579,47\} & \checkmark \\
952:643b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{16}+e^{25},e^{26}+e^{35}+e^{47}&2/37(7,9,11,9,16,18,18,25,27)&\{\emptyset,123489,123789,134578,1358,2459,2579,47\} & \checkmark \\
952:649a&0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36},e^{26}+e^{35}+e^{47}&2/35(7,9,9,9,16,16,16,25,25)&\{\emptyset,123489,123789,145689,156789,234567,2356,47\} & \checkmark \\
952:649b&0,0,0,0,e^{12},e^{13},e^{14},e^{36}-e^{25},e^{26}+e^{35}+e^{47}&2/35(7,9,9,9,16,16,16,25,25)&\{\emptyset,123489,123789,145689,156789,234567,2356,47\} & \checkmark \\
952:650a&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{25}+e^{36}+e^{47}&2/35(7,9,9,9,16,16,16,25,25)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array} & \checkmark \\
952:650b&0,0,0,0,e^{12},- e^{13},e^{14},e^{35}-e^{26},e^{47}+e^{25}+e^{36}&2/35(7,9,9,9,16,16,16,25,25)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array} & \checkmark \\
952:650c&0,0,0,0,- e^{12},- e^{13},e^{14},e^{35}+e^{26},e^{47}+e^{36}+e^{25}&2/35(7,9,9,9,16,16,16,25,25)&\begin{array}{l}\{\emptyset,123489,123789,12469,12679,13459,13579,145689,\\
156789,234567,2356,24578,258,34678,368,47\}\end{array} & \checkmark \\
952:651&0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35},e^{46}+e^{25}+e^{37}&1/55(22,29,24,34,51,46,56,75,80)&\{\emptyset,123489,12679,13459,156789,234567,258,34678\}  \\
952:652&0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36},e^{26}+e^{47}+e^{35}&4/531(59,67,63,61,126,122,128,185,189)&\{\emptyset,123489,123789,47\}  \\
952:653a&0,0,0,0,e^{12},e^{13},e^{24},e^{35}+e^{26},e^{15}+e^{36}+e^{47}&1/67(34,28,31,34,62,65,62,93,96)&\{\emptyset,123489,123789,12469,12679,34678,368,47\}  \\
952:653b&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{15}+e^{47}+e^{36}&1/67(34,28,31,34,62,65,62,93,96)&\{\emptyset,123489,123789,12469,12679,34678,368,47\}  \\
952:654&0,0,0,0,- e^{12},- e^{13},e^{24},e^{26}+e^{35},e^{17}+e^{36}+e^{45}&1/31(13,13,16,19,26,29,32,42,45)&\{\emptyset,123489,12469,1359,15689,23456,2458,368\}  \\
952:655a&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{25},e^{35}+e^{47}+e^{26}&4/123(17,13,13,15,30,30,28,43,43)&\{\emptyset,123489,123789,134578,1358,2459,2579,47\} & \checkmark \\
952:655b&0,0,0,0,e^{12},e^{13},e^{24},-e^{25}+e^{36},e^{35}+e^{47}+e^{26}&4/123(17,13,13,15,30,30,28,43,43)&\{\emptyset,123489,123789,134578,1358,2459,2579,47\} & \checkmark \\
952:657&0,0,0,0,e^{12},e^{34},- e^{13},e^{36}+e^{15},e^{47}+e^{25}+e^{16}&4/123(14,15,13,17,29,30,27,43,44)&\{\emptyset,123489,1579,234578\}  \\
952:660&0,0,0,0,e^{12},e^{34},e^{13},e^{36}+e^{25},e^{27}+e^{46}+e^{35}&2/37(11,7,8,9,18,17,19,25,26)&\{\emptyset,123489,124678,3679\}  \\
952:665a&0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14}, a_2 e^{13}+e^{24},e^{15},e^{27}+e^{16}+e^{35}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,1356,14579,23578,245689,34679\}  \\
952:665b&0,0,0,0, {(-1+a_2)} e^{12},-e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{15},e^{16}+e^{27}+e^{35}&1/89(35,35,61,61,70,96,96,105,131)&\{\emptyset,123489,12678,1356,14579,23578,245689,34679\}  \\
952:670a&0,0,0,0,-e^{23}+e^{14},e^{12},e^{24}+e^{13},e^{36}+e^{15},e^{35}+e^{47}&1/81(39,39,37,37,76,78,76,115,113)&\{\emptyset,123489,12579,1356,14678,23679,245689,34578\}  \\
952:670b&0,0,0,0,e^{23}+e^{14},- e^{12},e^{24}+e^{13},e^{36}+e^{15},e^{35}+e^{47}&1/81(39,39,37,37,76,78,76,115,113)&\{\emptyset,123489,12579,1356,14678,23679,245689,34578\}  \\
952:674&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}+e^{35}&1/71(26,35,43,52,61,69,78,87,104)&\{\emptyset,12678,1357,23568\}  \\
952:675&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{35}+e^{17}+e^{26}&1/111(40,61,60,81,101,100,121,141,161)&\{\emptyset,23568,245789,34679\}  \\
952:676&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{34}+e^{25},e^{17}+e^{35}+e^{26}&1/73(27,34,44,51,61,71,78,95,105)&\{\emptyset,13578,145689,34679\}  \\
952:680a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{15}+e^{34},e^{27}+e^{16}+e^{45}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,235689,24578,34679\}  \\
952:680b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{15}+e^{34},e^{45}+e^{16}+e^{27}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,235689,24578,34679\}  \\
952:681a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{27}+e^{16}+e^{45}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,135789,14568,34679\}  \\
952:681b&0,0,0,0,e^{12},- e^{13},e^{14}+e^{23},e^{34}+e^{25},e^{16}+e^{27}+e^{45}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,135789,14568,34679\}  \\
952:683&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{34}+e^{15},e^{45}+e^{36}+e^{27}&81/853(4,5,6,7,9,10,11,13,16)&\{\emptyset,24578\}  \\
952:692&0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{24}+e^{15}+e^{36},e^{17}+e^{35}&13/109(3,5,4,6,8,7,9,11,12)&\{\emptyset,12678\}  \\
952:705&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{25}+e^{16},e^{26}+e^{35}+e^{17}&1/61(19,29,39,49,48,58,68,77,87)&\{\emptyset,123489,13578,24579\}  \\
952:706a&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{36}+e^{25},e^{35}+e^{26}+e^{17}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:706b&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{36}-e^{25},e^{26}+e^{35}+e^{17}&1/13(4,7,7,10,11,11,14,18,18)&\{\emptyset,123489,12678,13578,145689,2356,24579,34679\}  \\
952:708&0,0,0,0, e^{12} a_1,e^{13}, e^{14} a_1+e^{23},e^{25}+e^{16},e^{27}+e^{45}+e^{36}&1/28(10,13,16,19,23,26,29,36,42)&\{\emptyset,123489,135789,2457\}  \\
952:713&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{36}+e^{15},e^{47}+e^{25}+e^{16}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489\}  \\
952:716&0,0,0,0,- e^{12},e^{23}+e^{14},e^{13},e^{16}+e^{35},e^{25}+e^{47}+e^{36}&1/281(107,151,129,173,258,280,236,387,409)&\{\emptyset,123489,12679,34678\}  \\
952:717&0,0,0,0,- e^{12},-e^{14}+e^{23},e^{13},e^{16}+e^{35},e^{37}+e^{26}+e^{45}&1/281(107,129,151,173,236,280,258,387,409)&\{\emptyset,123489,13569,24568\}  \\
952:718&0,0,0,0, e^{12} a_1, e^{14} a_1+e^{23}, {(1+a_1)} e^{13},e^{45}+e^{26},e^{35}+e^{27}+e^{16}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13568,14579,23578,24569,346789\}  \\
952:719a&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{26}+e^{45},e^{47}+e^{36}+e^{15}&1/81(39,37,39,37,76,76,78,113,115)&\{\emptyset,123489,12679,13568,1457,235789,24569,34678\}  \\
952:719b&0,0,0,0,- e^{12},e^{23}-e^{14},- e^{13},e^{45}+e^{26},e^{47}+e^{36}+e^{15}&1/81(39,37,39,37,76,76,78,113,115)&\{\emptyset,123489,12679,13568,1457,235789,24569,34678\}  \\
952:720&0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{45}+e^{26},e^{47}+e^{36}+e^{25}&1/107(53,49,51,47,102,100,104,149,151)&\{\emptyset,123489,12679,34678\}  \\
952:721&0,0,0,0,- e^{12},e^{14}+e^{23},e^{34},e^{16}+e^{35},e^{25}+e^{17}+e^{36}&2/41(7,11,9,13,18,20,22,27,29)&\{\emptyset,123489,1269,3468\}  \\
952:723&0,0,0,0,- e^{12},e^{23}-e^{14},e^{34},e^{16}+e^{35},e^{26}+e^{37}+e^{45}&1/157(64,78,71,85,142,149,156,213,227)&\{\emptyset,123489,126,34689\}  \\
952:735&0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{36}+e^{24},e^{17}+e^{26}+e^{35}&13/109(3,5,4,6,8,7,9,11,12)&\{\emptyset,12678\}  \\
952:756&0,0,0,0,e^{12}, e^{13} a_1,e^{24},e^{15}+e^{27}+e^{36},e^{25}+e^{47}+e^{16}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489\}  \\
952:759&0,0,0,0,e^{12},e^{13},e^{14},e^{35}+e^{17}+e^{26},e^{37}+e^{46}+e^{25}&1/281(107,151,129,173,258,236,280,387,409)&\{\emptyset,123489,12679,34678\}  \\
952:760&0,0,0,0,e^{12},e^{13},e^{24},e^{36}+e^{27}+e^{15},e^{26}+e^{35}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489\}  \\
952:761&0,0,0,0,e^{12},e^{13},e^{14},e^{37}+e^{46}+e^{25},e^{47}+e^{35}+e^{26}&2/35(7,9,9,9,16,16,16,25,25)&\{\emptyset,123489,156789,234567\}  \\
952:762&0,0,0,0,- e^{12},- e^{13},e^{24},e^{36}+e^{45}+e^{17},e^{26}+e^{47}+e^{35}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1358,2459\}  \\
952:765a&0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14}, a_2 e^{13}+e^{24},e^{34}+e^{15},e^{16}+e^{27}+e^{35}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,23578,245689,34679\}  \\
952:765b&0,0,0,0, {(-1+a_2)} e^{12},e^{23}-e^{14}, a_2 e^{13}+e^{24},e^{15}+e^{34},e^{27}+e^{16}+e^{35}&37/177(2,2,3,3,4,5,5,6,7)&\{\emptyset,23578,245689,34679\}  \\
952:770a&0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{35}+e^{16},e^{36}+e^{47}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:770b&0,0,0,0,e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{35}-e^{16},e^{47}+e^{36}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:770c&0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{35}+e^{16},e^{47}+e^{36}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:770d&0,0,0,0,- e^{12},e^{14}-e^{23},e^{24}+e^{13},e^{35}-e^{16},e^{47}+e^{36}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:772a&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{16}+e^{35},e^{25}+e^{47}+e^{36}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:772b&0,0,0,0,- e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{16}+e^{35},e^{47}+e^{36}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:774a&0,0,0,0, e^{13} a_1+e^{24},e^{14}+e^{23}, {(-1+a_1)} e^{12},e^{26}+e^{15},e^{37}+e^{25}+e^{16}&1/5(2,2,3,3,5,5,4,7,7)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\}  \\
952:774b&0,0,0,0, e^{13} a_1+e^{24},-e^{14}+e^{23}, {(-1+a_1)} e^{12},e^{26}-e^{15},e^{37}+e^{16}+e^{25}&1/5(2,2,3,3,5,5,4,7,7)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\}  \\
952:777a&0,0,0,0,e^{14}+ a_3 e^{23},e^{13}+e^{24},- {(-1+a_3)} e^{12},e^{46}+e^{35},e^{37}+e^{26}+e^{15}&1/81(39,39,37,37,76,76,78,113,115)&\{\emptyset,123489,12568,1357,14679,23678,245789,34569\}  \\
952:777b&0,0,0,0,-e^{14}+ a_3 e^{23},e^{24}-e^{13},- e^{12} {(1+a_3)},e^{46}+e^{35},e^{26}+e^{37}+e^{15}&1/81(39,39,37,37,76,76,78,113,115)&\{\emptyset,123489,12568,1357,14679,23678,245789,34569\}  \\
952:778a&0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{35}+e^{46},e^{17}+e^{36}+e^{45}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,125689,3456\}  \\
952:778b&0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},-e^{35}+e^{46},e^{17}+e^{36}+e^{45}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,125689,3456\}  \\
952:779a&0,0,0,0,e^{13}+e^{24},e^{14}+e^{23},e^{12},e^{46}+e^{35},e^{17}+e^{45}+e^{36}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,125689,13678,14578,23579,24679,3456\}  \\
952:779b&0,0,0,0,e^{13}-e^{24},e^{14}+e^{23},e^{12},e^{46}-e^{35},e^{17}+e^{36}+e^{45}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,125689,13678,14578,23579,24679,3456\}  \\
952:779c&0,0,0,0,e^{24}+e^{13},e^{23}+e^{14},- e^{12},e^{35}+e^{46},e^{36}+e^{45}+e^{17}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,125689,13678,14578,23579,24679,3456\}  \\
952:783&0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36},e^{17}+e^{26}+e^{35}&13/109(3,5,4,6,8,7,9,11,12)&\{\emptyset,12678\}  \\
952:795&0,0,0,0, {(-1+a_3)} e^{12}, a_3 e^{13},e^{23}+ a_3 e^{14},e^{17}+e^{26}+e^{35},e^{46}+e^{25}+e^{37}&1/281(107,151,129,173,258,236,280,387,409)&\{\emptyset,123489,12679,34678\}  \\
952:796a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{27}+e^{16}+e^{45},e^{15}+e^{46}+e^{37}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,13578,1456,235689,24579,34678\}  \\
952:796b&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},-e^{16}+e^{27}+e^{45},e^{15}+e^{46}+e^{37}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,13578,1456,235689,24579,34678\}  \\
952:796c&0,0,0,0,- e^{12},- e^{13},e^{23}-e^{14},e^{45}+e^{27}-e^{16},e^{37}+e^{46}+e^{15}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,13578,1456,235689,24579,34678\}  \\
952:797a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{45}+e^{27}+e^{16},e^{46}+e^{25}+e^{37}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:797b&0,0,0,0,- e^{12},- e^{13},-e^{14}+e^{23},e^{16}+e^{45}+e^{27},e^{25}+e^{37}+e^{46}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:798&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{27}+e^{36}+e^{45},e^{37}+e^{46}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489\}  \\
952:799a&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{15}+e^{26}+e^{37},e^{16}+e^{25}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12789,347\}  \\
952:799b&0,0,0,0,e^{12},e^{34},e^{24}-e^{13},-e^{15}+e^{37}+e^{26},e^{47}+e^{16}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12789,347\}  \\
952:800&0,0,0,0,- e^{12},e^{34}, a_2 e^{13}+e^{24},e^{26}+e^{15}+e^{37},e^{17}+e^{45}+e^{36}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1278,3479\}  \\
952:801a&0,0,0,0,e^{12},e^{34},-e^{23}+e^{14},e^{25}+e^{37}+e^{16},e^{46}+e^{35}+e^{17}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1278,3479\}  \\
952:801b&0,0,0,0,- e^{12},e^{34},e^{23}+e^{14},e^{37}+e^{16}+e^{25},e^{35}+e^{46}+e^{17}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1278,3479\}  \\
952:802a&0,0,0,0, {(1+a_2)} e^{13}+e^{24},e^{14}+e^{23}, a_2 e^{12}+e^{34},e^{26}+e^{15},e^{25}+e^{37}+e^{16}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\}  \\
952:802b&0,0,0,0, {(1+a_2)} e^{13}-e^{24},e^{14}+e^{23}, a_2 e^{12}+e^{34},e^{26}-e^{15},e^{37}+e^{25}+e^{16}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\}  \\
952:802c&0,0,0,0, {(1+a_2)} e^{13}-e^{24},-e^{14}+e^{23}, a_2 e^{12}+e^{34},e^{26}+e^{15},e^{37}+e^{16}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\}  \\
952:807a&\begin{array}{c}
0,0,0,0, e^{12} a_1, \\
{(a_3-a_1)} e^{23}+ {(1+a_1)} e^{14},e^{24}+ a_3 e^{13},e^{35}+e^{27}+e^{16},e^{45}+e^{17}+e^{26}
\end{array}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13569,14578,23579,24568,346789\}  \\
952:807b&\begin{array}{c}
0,0,0,0, e^{12} a_1,\\
- {(a_3-a_1)} e^{23}+ {(1+a_1)} e^{14},e^{24}+ a_3 e^{13},e^{27}+e^{35}-e^{16},e^{26}+e^{17}+e^{45}
\end{array}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13569,14578,23579,24568,346789\}  \\
952:808a&\begin{array}{c}
0,0,0,0,e^{12}, \\
{(-1+a_2)} e^{23}+ a_2 e^{14}, a_2 e^{13}+e^{24},e^{27}+e^{35}+e^{16},e^{47}+e^{36}+e^{15}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:808b&\begin{array}{c}
0,0,0,0,e^{12},\\
- {(-1+a_2)} e^{23}+ a_2 e^{14}, a_2 e^{13}+e^{24},e^{27}+e^{35}-e^{16},e^{15}+e^{36}+e^{47}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:808c&\begin{array}{c}
0,0,0,0,- e^{12}, \\
{(1+a_2)} e^{23}+ a_2 e^{14}, a_2 e^{13}+e^{24},e^{27}+e^{16}+e^{35},e^{15}+e^{47}+e^{36}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:808d&\begin{array}{c}
0,0,0,0,- e^{12}, \\
{(-1+a_2)} e^{23}- a_2 e^{14},- a_2 e^{13}+e^{24},-e^{16}+e^{27}+e^{35},e^{47}+e^{15}+e^{36}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
952:809a&0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{27}+e^{16}+e^{35},e^{15}+e^{46}+e^{37}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:809b&\begin{array}{c}
0,0,0,0, {(-1+a_2)} e^{12},\\
-e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{16}+e^{35}+e^{27},e^{15}+e^{46}+e^{37}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12679,34678\}  \\
952:810a&0,0,0,0,e^{12}, a_2 e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{37}+e^{46}+e^{15},e^{47}+e^{36}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,126789,3467\}  \\
952:810b&0,0,0,0,e^{12}, a_2 e^{14}-e^{23}, a_2 e^{13}+e^{24},e^{46}-e^{37}+e^{15},e^{47}+e^{36}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,126789,3467\}  \\
952:811a&0,0,0,0,e^{12},e^{14}+e^{23}, e^{13} a_1+e^{24}, e^{36} a_1+e^{15}+e^{47},e^{25}+e^{37}+e^{46}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,126789,13569,14579,23578,24568,3467\}  \\
952:811b&0,0,0,0,e^{12},e^{23}-e^{14},- e^{13} a_1+e^{24}, e^{36} a_1+e^{47}+e^{15},e^{37}+e^{46}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,126789,13569,14579,23578,24568,3467\}  \\
952:811c&0,0,0,0,- e^{12},e^{23}-e^{14},- e^{13} a_1+e^{24}, e^{36} a_1+e^{15}+e^{47},e^{25}+e^{37}+e^{46}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,126789,13569,14579,23578,24568,3467\}  \\
952:812a&\begin{array}{c}
0,0,0,0, {(-1+a_4+a_1)} e^{23}+e^{14},\\
e^{24} a_4+ e^{13} a_1,- {(-1+a_4)} e^{12}+e^{34},e^{15}+e^{37}+e^{26},e^{16}+e^{25}+e^{47}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
952:812b&\begin{array}{c}
0,0,0,0,- {(-1+a_4+a_1)} e^{23}+e^{14},\\
e^{24} a_4+ e^{13} a_1,- {(-1+a_4)} e^{12}+e^{34},e^{26}-e^{15}+e^{37},e^{25}+e^{16}+e^{47}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
952:812c&\begin{array}{c}
0,0,0,0,- {(-1+a_4-a_1)} e^{23}-e^{14},\\
- e^{24} a_4+ e^{13} a_1, {(-1+a_4)} e^{12}+e^{34},e^{15}+e^{26}+e^{37},e^{16}+e^{47}+e^{25}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
952:812d&\begin{array}{c}
0,0,0,0,- {(1+a_4-a_1)} e^{23}-e^{14},\\
e^{24} a_4- e^{13} a_1,- {(1+a_4)} e^{12}+e^{34},e^{37}-e^{15}+e^{26},e^{47}+e^{16}+e^{25}
\end{array}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
951:22&0,0,0,0,e^{12},e^{13},e^{14},e^{24},e^{26}+e^{35}&1/13(6,6,7,9,12,13,15,15,19)&\begin{array}{l}\{\emptyset,12349,123789,1246,12678,13458,1357,145689,\\
15679,234567,23568,24579,2589,346789,369,478\}\end{array}  \\
951:25&0,0,0,0,e^{12},e^{13},e^{24},e^{34},e^{35}+e^{26}&1/7(4,3,3,5,7,7,8,8,10)&\begin{array}{l}\{\emptyset,12349,123789,12468,1267,13457,1358,1456789,\\
1569,23456,235678,24589,2579,34679,3689,478\}\end{array}  \\
951:29&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}&1/19(8,10,10,15,18,18,20,23,28)&\begin{array}{l}\{\emptyset,12349,12389,12467,12678,13457,13578,14569,\\
15689,234568,2356,245789,2579,346789,3679,48\}\end{array}  \\
951:46&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{14},e^{35}+e^{17}+e^{26}&1/19(8,10,10,15,18,18,20,23,28)&\begin{array}{l}\{\emptyset,12349,12389,12467,12678,13457,13578,14569,\\
15689,234568,2356,245789,2579,346789,3679,48\}\end{array}  \\
951:56&0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{34},e^{45}+e^{26}&1/51(27,22,31,26,49,53,58,57,75)&\{\emptyset,12349,1267,135689,14578,235789,24568,34679\}  \\
951:65&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{26}+e^{35}+e^{17}&3/16(2,3,3,4,5,5,6,6,8)&\{\emptyset,12349,12678,13578,14569,2356,245789,346789\}  \\
951:68&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{27}+e^{45}+e^{16}&1/12(5,6,8,7,11,13,12,14,18)&\{\emptyset,12349,12678,135789,1456,23569,24578,346789\}  \\
951:71&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{26}+e^{47}+e^{35}&1/9(4,5,5,5,9,9,9,10,14)&\{\emptyset,12349,12379,14569,15679,234567,2356,47\}  \\
951:72&0,0,0,0,e^{12},e^{13},e^{14},e^{23},e^{25}+e^{37}+e^{46}&1/41(18,23,22,24,41,40,42,45,64)&\{\emptyset,12349,126789,134589,15679,234567,258,34678\}  \\
951:74&0,0,0,0,- e^{12},e^{13},e^{24},e^{23},e^{45}+e^{17}+e^{36}&1/179(83,93,97,101,176,180,194,190,277)&\{\emptyset,12349,124689,13589,1569,23456,2458,368\}  \\
951:79&0,0,0,0,- e^{12},e^{13},e^{24},e^{34},e^{17}+e^{36}+e^{45}&1/179(81,101,97,93,182,178,194,190,275)&\{\emptyset,12349,124689,13589,1569,23456,2458,368\}  \\
951:83&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{14}+e^{23},e^{24},e^{26}+e^{35}+e^{17}&1/12(5,6,7,8,11,12,13,14,18)&\{\emptyset,12349,12678,1357,145689,23568,24579,346789\}  \\
951:84a&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{45}+e^{27}&3/53(8,8,11,11,16,19,19,19,27)&\{\emptyset,12349,12678,13579,14568,235689,2457,346789\}  \\
951:84b&0,0,0,0,e^{12},- e^{13},e^{23}+e^{14},e^{24},e^{16}+e^{27}+e^{45}&3/53(8,8,11,11,16,19,19,19,27)&\{\emptyset,12349,12678,13579,14568,235689,2457,346789\}  \\
951:85a&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{15}+e^{37}+e^{46}&1/23(11,13,11,13,24,22,24,26,35)&\{\emptyset,12349,126789,1357,14568,235689,24579,34678\}  \\
951:85b&0,0,0,0,- e^{12},e^{13},e^{14}+e^{23},e^{24},e^{15}+e^{37}+e^{46}&1/23(11,13,11,13,24,22,24,26,35)&\{\emptyset,12349,126789,1357,14568,235689,24579,34678\}  \\
951:86&0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{25}+e^{46}+e^{37}&3/401(65,71,68,74,136,133,139,145,207)&\{\emptyset,12349,126789,34678\}  \\
951:87&0,0,0,0,e^{12},e^{13},e^{23}+e^{14},e^{24},e^{27}+e^{36}+e^{45}&5/148(14,15,16,17,29,30,31,32,46)&\{\emptyset,12349,13579,2457\}  \\
951:89&0,0,0,0,e^{12},e^{34},e^{14}-e^{23},e^{13},e^{26}+e^{15}+e^{47}&3/160(28,26,29,27,54,56,55,57,82)&\{\emptyset,12349,12789,3478\}  \\
951:91a&0,0,0,0, a_1 e^{12},e^{23}+e^{14},e^{24}+ e^{13} {(1+a_1)},e^{34},e^{27}+e^{16}+e^{35}&1/23(11,11,13,13,22,24,24,26,35)&\{\emptyset,12349,1267,13568,145789,23578,245689,34679\}  \\
951:91b&0,0,0,0, a_1 e^{12},-e^{14}+e^{23},e^{24}+ e^{13} {(1+a_1)},e^{34},e^{16}+e^{27}+e^{35}&1/23(11,11,13,13,22,24,24,26,35)&\{\emptyset,12349,1267,13568,145789,23578,245689,34679\}  \\
951:92a&0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{34},e^{36}+e^{47}+e^{15}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12679,13568,14578,235789,245689,3467\} & \checkmark \\
951:92b&0,0,0,0,e^{12},-e^{23}+e^{14},e^{24}+e^{13},e^{34},e^{47}+e^{36}+e^{15}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12679,13568,14578,235789,245689,3467\} & \checkmark \\
951:92c&0,0,0,0,- e^{12},e^{23}+e^{14},e^{24}+e^{13},e^{34},e^{47}+e^{36}+e^{15}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12679,13568,14578,235789,245689,3467\} & \checkmark \\
951:93a&0,0,0,0,e^{12},e^{14}+e^{23},e^{24}+e^{13},e^{34},e^{46}+e^{37}+e^{15}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12679,3467\} & \checkmark \\
951:93b&0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{34},e^{37}+e^{15}+e^{46}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12679,3467\} & \checkmark \\
951:95&0,0,0,0, e^{12} {(-1+a_2)}, a_2 e^{13},e^{23},e^{14},e^{17}+e^{26}+e^{48}+e^{35}&1/9(4,5,5,5,9,9,10,9,14)&\{\emptyset,12349,12389,14569,15689,234568,2356,48\}  \\
951:96&0,0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{27}+e^{38}+e^{46}&5/148(15,16,14,17,31,29,30,32,46)&\{\emptyset,12349,1456,23569\}  \\
951:98a&0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{48}+e^{16}+e^{25}+e^{37}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,13589,2458\}  \\
951:98b&0,0,0,0,- e^{12},e^{13},e^{24},e^{14}+e^{23},e^{37}+e^{48}+e^{25}+e^{16}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,13589,2458\}  \\
951:99&0,0,0,0, e^{12} {(-1+a_2)},e^{13},e^{24}, a_2 e^{14}+e^{23},e^{17}+e^{28}+e^{36}+e^{45}&5/148(14,15,16,17,29,30,32,31,46)&\{\emptyset,12349,13589,2458\}  \\
951:100a&0,0,0,0,e^{12},e^{34}, {(1+a_2)} e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{48}+e^{37}+e^{16}+e^{25}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12789,3478\}  \\
951:100b&0,0,0,0,e^{12},e^{34}, {(1+a_2)} e^{14}-e^{23}, a_2 e^{13}+e^{24},e^{48}+e^{25}+e^{37}+e^{16}&15/29(1,1,1,1,2,2,2,2,3)&\{\emptyset,12349,12789,3478\}  \\
94321:10&0,0,0,0,0,- e^{12},e^{16},e^{17}+e^{23},e^{18}+e^{45}+e^{36}&3/40(3,8,9,10,10,11,14,17,20)&\{\emptyset,123479,123579,134568,1368,246789,256789,45\}  \\
94321:16&0,0,0,0,0,- e^{12},e^{16},e^{23}+e^{17},e^{28}+e^{45}+e^{67}&2/15(2,3,6,6,6,5,7,9,12)&\{\emptyset,123479,123579,134689,135689,245678,2678,45\}  \\
94321:28&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{36}+e^{17},e^{37}+e^{45}+e^{18}&1/185(43,108,86,140,140,151,194,237,280)&\{\emptyset,12479,12579,14568,168,246789,256789,45\}  \\
9431:24&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16}+e^{45},e^{27}+e^{36}&1/124(65,38,76,84,84,103,141,168,179)&\{\emptyset,12478,12578,145679,1679,24689,25689,45\}  \\
9431:27&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16},e^{27}+e^{36}+e^{45}&1/59(24,22,44,45,45,46,68,70,90)&\{\emptyset,124578,1278,14679,15679,24689,25689,45\}  \\
9431:28&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16}+e^{34},e^{45}+e^{36}+e^{27}&1/477(233,155,310,311,387,388,543,621,698)&\{\emptyset,124578,15679,24689\}  \\
9431:36&0,0,0,0,0,e^{12},e^{26}+e^{13},e^{16}+e^{34},e^{15}+e^{36}+e^{27}&2/27(7,4,8,10,12,11,15,18,19)&\{\emptyset,124578,1679,245689\}  \\
9431:40&0,0,0,0,0,- e^{12},e^{23}+e^{16},e^{26}+e^{14},e^{25}+e^{36}+e^{17}&1/71(23,32,46,64,69,55,78,87,101)&\{\emptyset,12578,15689,2679\}  \\
9431:50&0,0,0,0,0,e^{12},e^{16},e^{26}+e^{13},e^{18}+e^{27}+e^{45}&1/25(8,11,22,19,19,19,27,30,38)&\{\emptyset,124578,1278,14568,168,24567,267,45\}  \\
9431:56a&0,0,0,0,0,e^{12},e^{23}+e^{16},e^{13}+e^{26},e^{45}+e^{17}+e^{28}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\} & \checkmark \\
9431:56b&0,0,0,0,0,e^{12},e^{23}-e^{16},e^{26}+e^{13},e^{28}+e^{45}+e^{17}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\} & \checkmark \\
9431:57a&0,0,0,0,0,e^{12},e^{23}+e^{16},e^{13}+e^{26},e^{45}+e^{27}+e^{18}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14568,168,24567,267,45\} & \checkmark \\
9431:57b&0,0,0,0,0,e^{12},e^{16}+e^{23},-e^{13}+e^{26},e^{27}+e^{18}+e^{45}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14568,168,24567,267,45\} & \checkmark \\
9431:59a&0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26},e^{17}+e^{28}+e^{45}+e^{36}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\}  \\
9431:59b&0,0,0,0,0,e^{12},- e^{16},e^{26}+e^{13},e^{28}+e^{36}+e^{45}+e^{17}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\}  \\
9431:62&0,0,0,0,0,e^{12},e^{16}+e^{23},e^{26}+e^{14},e^{27}+e^{18}+e^{35}&1/17(6,7,12,14,14,13,19,20,26)&\{\emptyset,1278,168,267\}  \\
9431:63a&0,0,0,0,0, {(-1+a_2)} e^{12},e^{16}+e^{23}, e^{13} a_2+e^{26},e^{45}+e^{28}+e^{17}+e^{36}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\}  \\
9431:63b&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}-e^{16}, e^{13} a_2+e^{26},e^{17}+e^{28}+e^{45}+e^{36}&5/13(1,1,2,2,2,2,3,3,4)&\{\emptyset,124578,1278,14689,15689,24679,25679,45\}  \\
9421:62&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{23},e^{18}+e^{36}+e^{45}&1/109(31,67,62,69,91,98,131,129,160)&\{\emptyset,124578,128,14679,1569,246789,25689,457\}  \\
9421:65&0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26},e^{28}+e^{36}&1/109(58,31,62,91,87,89,149,120,151)&\{\emptyset,1248,12578,14689,156789,245679,269,457\}  \\
9421:75&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{18}+e^{46}+e^{35}&1/179(58,101,132,116,143,159,190,217,275)&\{\emptyset,12358,1278,1369,15679,236789,25689,357\}  \\
9421:76&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{14},e^{28}+e^{35}+e^{46}&1/69(33,24,47,48,58,57,80,81,105)&\{\emptyset,12358,1278,13689,156789,23679,2569,357\}  \\
9421:77&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{25},e^{56}+e^{18}&1/179(58,83,168,143,116,141,226,199,257)&\{\emptyset,12348,1278,1369,14679,236789,24689,347\}  \\
9421:80&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{36}+e^{15}+e^{28}&1/7(4,2,4,5,6,6,9,8,10)&\{\emptyset,124578,1258,146789,1689,245679,2569,47\}  \\
9421:82&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{13}+e^{26},e^{28}+e^{45}+e^{36}&1/73(40,22,44,55,51,62,95,84,106)&\{\emptyset,14689,156789,457\}  \\
9421:91&0,0,0,0,0,- e^{12},e^{13},e^{16}+e^{24},e^{25}+e^{18}+e^{46}&1/13(4,7,11,8,12,11,15,15,19)&\{\emptyset,12358,12578,13569,15679,236789,2689,37\}  \\
9421:93&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23},e^{18}+e^{27}+e^{45}&1/9(3,5,6,7,7,8,9,11,14)&\{\emptyset,124578,1278,14679,15679,24689,25689,45\}  \\
9421:94a&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{25}+e^{16},e^{34}+e^{56}+e^{18}&2/29(5,7,12,10,10,12,17,17,22)&\{\emptyset,12348,1278,1369,14679,236789,24689,347\} & \checkmark \\
9421:94b&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{25}+e^{16},e^{34}+e^{56}+e^{18}&2/29(5,7,12,10,10,12,17,17,22)&\{\emptyset,12348,1278,1369,14679,236789,24689,347\} & \checkmark \\
9421:95&0,0,0,0,0,e^{12},- e^{13},e^{16}+e^{34},e^{35}+e^{47}+e^{18}&1/8(2,6,5,5,7,8,7,10,12)&\{\emptyset,12358,12478,13469,15679,236789,245689,3457\}  \\
9421:107&0,0,0,0,0,e^{12},- e^{13},e^{16}+e^{34},e^{18}+e^{47}+e^{25}&1/225(64,152,147,133,192,216,211,280,344)&\{\emptyset,12358,124578,134569,15679,236789,24689,347\}  \\
9421:111&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{34}+e^{16},e^{18}+e^{37}&1/39(9,29,14,33,28,38,42,47,56)&\{\emptyset,12378,1248,134569,15679,235689,2456789,347\}  \\
9421:113&0,0,0,0,0,e^{12},-e^{13}+e^{24},e^{34}+e^{16},e^{47}+e^{18}+e^{35}&1/92(30,52,67,45,75,82,97,112,142)&\{\emptyset,236789,245689,3457\}  \\
9421:120&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{16}+e^{34},e^{25}+e^{18}+e^{37}&3/217(22,43,33,54,66,65,76,87,109)&\{\emptyset,23689,246789,347\}  \\
9421:121&0,0,0,0,0, {(-1+a_2)} e^{12}, e^{13} a_2,e^{16}+e^{23},e^{45}+e^{36}+e^{18}+e^{27}&1/9(3,5,6,7,7,8,9,11,14)&\{\emptyset,124578,1278,14679,15679,24689,25689,45\}  \\
9421:122&0,0,0,0,0,e^{12},e^{45}-e^{13},e^{34}+e^{16},e^{35}+e^{47}+e^{18}&1/81(20,59,66,33,53,79,86,99,119)&\{\emptyset,12478,15679,245689\}  \\
9421:125&0,0,0,0,0,- e^{12},e^{34},e^{16}+e^{25},e^{18}+e^{56}+e^{37}&1/9(3,5,4,6,6,8,10,11,14)&\{\emptyset,12378,128,13469,14679,234689,246789,37\}  \\
9421:127&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13}+e^{26},e^{35}+e^{28}+e^{17}&2/53(11,10,20,19,21,21,30,31,41)&\{\emptyset,1278,145689,245679\}  \\
9421:128&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26},e^{28}+e^{45}+e^{17}&5/81(7,6,12,11,14,13,18,19,25)&\{\emptyset,1278,14689,24679\}  \\
9421:129&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{34},e^{23}+e^{47}+e^{18}&1/33(9,22,27,13,23,31,36,40,49)&\{\emptyset,1238,134569,245689\}  \\
9421:130&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{16}+e^{34},e^{18}+e^{37}+e^{25}&1/207(49,152,76,174,147,201,223,250,299)&\{\emptyset,134569,15679,347\}  \\
9421:131&0,0,0,0,0,e^{12},- e^{13},e^{16}+e^{34},e^{18}+e^{26}+e^{35}+e^{47}&25/81(1,2,2,2,3,3,3,4,5)&\{\emptyset,13469,15679,3457\}  \\
9421:132&0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26},e^{28}+e^{15}+e^{36}+e^{47}&5/33(4,2,4,3,6,6,7,8,10)&\{\emptyset,124578,1258,47\}  \\
9421:134&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{18}+e^{27}+e^{45}+e^{36}&5/81(6,7,12,11,14,13,18,19,25)&\{\emptyset,1278,14679,24689\}  \\
9421:136&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26},e^{35}+e^{46}+e^{28}+e^{17}&5/81(7,6,11,12,14,13,18,19,25)&\{\emptyset,1278,13689,23679\}  \\
9421:137&0,0,0,0,0,- e^{12},e^{13},e^{24}+e^{16},e^{25}+e^{37}+e^{18}+e^{46}&5/123(8,14,15,16,24,22,23,30,38)&\{\emptyset,13569,15679,37\}  \\
9421:139&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{34}+e^{16},e^{18}+e^{37}+e^{26}&1/243(73,146,94,198,177,219,271,292,365)&\{\emptyset,134569,15679,347\}  \\
9421:140&0,0,0,0,0,- e^{12},- e^{13},e^{35}+e^{16}+e^{24},e^{46}+e^{57}+e^{18}&1/31(10,19,20,20,19,29,30,39,49)&\{\emptyset,1238,12578,13569,1679,236789,25689,357\}  \\
9421:142&0,0,0,0,0,- e^{12},e^{15}+e^{34},e^{16}+e^{23}+e^{45},e^{36}+e^{18}+e^{47}&1/17(5,11,10,8,13,16,18,21,26)&\{\emptyset,12478,1258,457\}  \\
9421:144&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14},e^{26}+ e^{13} a_2,e^{28}+e^{36}+e^{45}+e^{17}&5/81(7,6,12,11,14,13,18,19,25)&\{\emptyset,1278,14689,24679\}  \\
9421:145&0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{16}+e^{34},e^{35}+e^{47}+e^{18}+e^{26}&15/149(3,6,8,4,7,9,11,12,15)&\{\emptyset,15679\}  \\
9421:146&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{25}+e^{34}+e^{16},e^{18}+e^{56}+e^{37}&1/157(54,85,81,112,108,139,166,193,247)&\{\emptyset,23689,246789,347\}  \\
942:55&0,0,0,0,0,e^{12}, a_1 e^{14}+e^{23},e^{16}+e^{35},e^{26}+e^{45}&1/11(5,5,8,8,7,10,13,15,15)&\{\emptyset,123489,125789,135679,1469,2368,245678,3457\} & \checkmark \\
942:192&0,0,0,0,0,e^{12},e^{13},e^{16},e^{36}+e^{45}+e^{27}&1/9(3,5,6,7,7,8,9,11,14)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,13456,136,14679,\\
15679,2345678,23678,24689,25689,3479,3579,45\}\end{array}  \\
942:194&0,0,0,0,0,e^{12},e^{13},e^{26},e^{36}+e^{27}+e^{45}&1/8(4,3,5,6,6,7,9,10,12)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,134568,1368,146789,\\
156789,234567,2367,2469,2569,3479,3579,45\}\end{array}  \\
942:197&0,0,0,0,0,e^{12},e^{13},e^{45}+e^{16},e^{27}+e^{36}&1/52(23,26,28,36,36,49,51,72,77)&\begin{array}{l}\{\emptyset,123489,123589,12478,12578,13456,136,145679,\\
1679,234678,235678,24689,25689,34579,379,45\}\end{array}  \\
942:199&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45},e^{27}+e^{36}&1/52(26,23,27,36,36,49,53,72,76)&\begin{array}{l}\{\emptyset,123489,123589,12478,12578,13468,13568,146789,\\
156789,234567,2367,24569,269,34579,379,45\}\end{array}  \\
942:213&0,0,0,0,0, a_1 e^{12},e^{13},e^{16}+e^{24},e^{17}+e^{25}+e^{34}&1/19(7,11,13,14,16,18,20,25,27)&\{\emptyset,12389,12578,13569,167,236789,2568,3579\}  \\
942:234&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24},e^{45}+e^{36}+e^{27}&1/179(66,93,116,132,143,159,182,225,275)&\{\emptyset,123589,1278,136,15679,23678,25689,3579\}  \\
942:237&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34},e^{27}+e^{36}+e^{45}&1/106(40,58,63,75,86,98,103,138,161)&\{\emptyset,123589,124578,13456,15679,23678,24689,3479\}  \\
942:239&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34},e^{36}+e^{45}+e^{27}&2/31(8,6,9,11,12,14,17,20,23)&\{\emptyset,123589,124578,1368,146789,234567,2569,3479\}  \\
942:262&0,0,0,0,0,e^{12},e^{13},e^{34}+e^{26},e^{27}+e^{36}+e^{15}&1/12(6,5,6,10,11,11,12,16,17)&\{\emptyset,12389,124578,13568,146789,23467,2569,34579\}  \\
942:268&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{14}+e^{26},e^{36}+e^{27}&1/61(29,27,30,54,53,56,59,83,86)&\{\emptyset,12389,12578,1368,156789,23567,269,3579\}  \\
942:270&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{16}+e^{24},e^{27}+e^{36}&1/22(10,10,11,20,19,20,21,30,31)&\{\emptyset,12389,12578,1356,1679,23678,25689,3579\}  \\
942:277&0,0,0,0,0,e^{12},e^{13},e^{26}+e^{17},e^{27}+e^{36}+e^{45}&1/109(41,54,67,81,81,95,108,149,162)&\{\emptyset,123489,123589,134568,1368,2469,2569,45\}  \\
942:278&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36},e^{17}+e^{26}+e^{45}&1/31(14,15,16,22,22,29,30,45,44)&\{\emptyset,123489,123589,13469,13569,24568,268,45\}  \\
942:279a&0,0,0,0,0,e^{12},e^{13},e^{37}+e^{26},e^{36}+e^{27}+e^{45}&1/28(14,13,13,20,20,27,27,40,40)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,134568,1368,146789,\\
156789,234567,2367,2469,2569,3479,3579,45\}\end{array} & \checkmark \\
942:279b&0,0,0,0,0,e^{12},e^{13},e^{37}-e^{26},e^{45}+e^{36}+e^{27}&1/28(14,13,13,20,20,27,27,40,40)&\begin{array}{l}\{\emptyset,123489,123589,124578,1278,134568,1368,146789,\\
156789,234567,2367,2469,2569,3479,3579,45\}\end{array} & \checkmark \\
942:280a&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36},e^{26}+e^{37}+e^{45}&1/28(14,13,13,20,20,27,27,40,40)&\begin{array}{l}\{\emptyset,123489,123589,12479,12579,13469,13569,146789,\\
156789,234567,2367,24568,268,34578,378,45\}\end{array} & \checkmark \\
942:280b&0,0,0,0,0,- e^{12},e^{13},e^{36}-e^{27},e^{37}+e^{45}+e^{26}&1/28(14,13,13,20,20,27,27,40,40)&\begin{array}{l}\{\emptyset,123489,123589,12479,12579,13469,13569,146789,\\
156789,234567,2367,24568,268,34578,378,45\}\end{array} & \checkmark \\
942:285a&0,0,0,0,0,e^{12},e^{13}, a_1 e^{25}+e^{34}+e^{16},e^{24}+e^{35}+e^{17}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,12478,13469,167,236789,2468,3479\} & \checkmark \\
942:285b&0,0,0,0,0,- e^{12},e^{13}, a_1 e^{25}+e^{16}+e^{34},e^{24}+e^{17}+e^{35}&1/13(5,8,8,10,10,13,13,18,18)&\{\emptyset,12389,12478,13469,167,236789,2468,3479\} & \checkmark \\
942:290&0,0,0,0,0,e^{12},e^{13},e^{16}+e^{35}+e^{24},e^{27}+e^{36}+e^{45}&1/178(70,94,105,140,129,164,175,234,269)&\{\emptyset,23678,25689,3579\}  \\
942:301&0,0,0,0,0, a_1 e^{12},e^{13},e^{35}+e^{16}+e^{24},e^{17}+e^{34}+e^{26}&1/14(6,7,8,12,11,13,14,19,20)&\{\emptyset,12389,13569,2568\}  \\
942:309a&0,0,0,0,0,e^{12},e^{13},e^{36}+e^{27}+e^{14},e^{37}+e^{26}+e^{15}&1/32(14,15,15,30,30,29,29,44,44)&\{\emptyset,12389,12479,13469,16789,2367,2468,3478\} & \checkmark \\
942:309b&0,0,0,0,0,- e^{12},e^{13},e^{14}-e^{27}+e^{36},e^{37}+e^{26}+e^{15}&1/32(14,15,15,30,30,29,29,44,44)&\{\emptyset,12389,12479,13469,16789,2367,2468,3478\} & \checkmark \\
942:310&0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}+e^{14},e^{16}+e^{37}+e^{25}&1/71(31,35,33,68,62,66,64,99,97)&\{\emptyset,12389,12479,3478\}  \\
942:362&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{16},e^{17}+e^{36}+e^{25}&1/13(4,7,8,11,12,11,15,15,19)&\{\emptyset,123489,12578,1367,14569,23568,246789,34579\}  \\
942:364&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16},e^{27}+e^{36}+e^{45}&1/69(28,29,48,47,58,57,76,85,105)&\{\emptyset,123489,1278,136,14679,23678,24689,3479\}  \\
942:365&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{26},e^{36}+e^{17}&1/179(57,84,116,143,168,141,200,225,257)&\{\emptyset,123489,1278,13678,14689,236,24679,3479\}  \\
942:367&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35}+e^{16},e^{17}+e^{36}&1/179(55,116,83,144,143,171,199,226,254)&\{\emptyset,123489,12578,13567,1469,2368,2456789,34579\}  \\
942:368&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{35}+e^{16},e^{27}+e^{36}&1/59(31,19,33,45,48,50,64,81,83)&\{\emptyset,123489,12578,1356,14679,23678,245689,34579\}  \\
942:369&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{35},e^{17}+e^{46}&1/17(7,9,11,9,12,16,18,23,25)&\{\emptyset,123489,12578,13569,1467,236789,24568,34579\}  \\
942:370&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35},e^{27}+e^{46}&1/19(9,8,12,11,14,17,20,26,28)&\{\emptyset,123489,12578,135679,146,23689,245678,34579\}  \\
942:390&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35}+e^{16},e^{36}+e^{25}+e^{17}&1/61(19,39,29,49,48,58,68,77,87)&\{\emptyset,123489,12578,34579\}  \\
942:391a&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{26}+e^{15},e^{17}+e^{46}+e^{35}&4/29(3,3,5,5,6,6,8,9,11)&\{\emptyset,123489,1278,13689,14678,23679,246,3479\} & \checkmark \\
942:391b&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{26}+e^{15},e^{17}+e^{46}+e^{35}&4/29(3,3,5,5,6,6,8,9,11)&\{\emptyset,123489,1278,13689,14678,23679,246,3479\} & \checkmark \\
942:392&0,0,0,0,0,- e^{12}, e^{13} a_2+e^{24},e^{16}+e^{25},e^{17}+e^{35}+e^{46}&1/8(3,4,6,5,6,7,9,10,12)&\{\emptyset,123489,1278,1369,1467,236789,2468,3479\}  \\
942:395&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35}+e^{16},e^{36}+e^{45}+e^{17}&2/61(11,17,17,23,22,28,34,39,45)&\{\emptyset,123489,1469,2368\}  \\
942:396&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{35}+e^{16},e^{36}+e^{27}+e^{45}&1/417(203,157,249,295,314,360,452,563,609)&\{\emptyset,123489,14679,23678\}  \\
942:408&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{26}+e^{13},e^{15}+e^{27}+e^{46}&1/71(35,26,52,43,69,61,78,87,104)&\{\emptyset,12578,14568,2467\}  \\
942:411&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{34},e^{27}+e^{15}+e^{36}&1/73(34,27,44,51,71,61,78,95,105)&\{\emptyset,23678,245689,34579\}  \\
942:412&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{25}+e^{36}&1/111(40,61,60,81,100,101,121,141,161)&\{\emptyset,23568,246789,34579\}  \\
942:414&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{16},e^{45}+e^{36}+e^{27}&3/14(2,2,3,3,4,4,5,6,7)&\{\emptyset,23678,24689,3479\}  \\
942:420&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{35}+e^{16},e^{24}+e^{36}+e^{17}&1/148(47,94,70,117,118,141,164,188,211)&\{\emptyset,13567,1469,34579\}  \\
942:422&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{26}+e^{34}+e^{15},e^{36}+e^{17}&1/178(62,86,105,129,172,148,191,234,253)&\{\emptyset,13678,14689,3479\}  \\
942:423&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35}+e^{16}+e^{24},e^{17}+e^{36}&1/178(64,105,87,128,146,169,192,233,256)&\{\emptyset,12578,13567,2368\}  \\
942:429&0,0,0,0,0,- e^{12},-e^{14}+e^{23},e^{17}+e^{36},e^{27}+e^{35}+e^{46}&1/31(12,14,17,19,28,26,31,43,45)&\{\emptyset,123489,127,13679,1468,2369,24678,34789\}  \\
942:436&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{16}+e^{25}+e^{34},e^{36}+e^{15}+e^{27}&13/109(4,3,5,6,8,7,9,11,12)&\{\emptyset,23678\}  \\
942:438&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{16}+e^{45}+e^{23},e^{17}+e^{46}+e^{35}&7/38(2,3,4,3,4,5,6,7,8)&\{\emptyset,2468\}  \\
942:439&0,0,0,0,0,- e^{12}, e^{13} a_2+e^{24},e^{16}+e^{25}+e^{34},e^{17}+e^{35}+e^{46}&2/31(6,8,11,9,12,14,17,20,23)&\{\emptyset,236789,2468,3479\}  \\
942:442a&0,0,0,0,0,- e^{12},e^{24}-e^{13},e^{35}+e^{46}+e^{17},e^{36}+e^{45}+e^{27}&1/7(3,3,4,4,6,6,7,10,10)&\{\emptyset,123489,127,1368,14679,23678,2469,34789\}  \\
942:442b&0,0,0,0,0,- e^{12},e^{24}-e^{13},-e^{35}+e^{17}+e^{46},e^{36}+e^{27}+e^{45}&1/7(3,3,4,4,6,6,7,10,10)&\{\emptyset,123489,127,1368,14679,23678,2469,34789\}  \\
942:445a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{27}+e^{16},e^{17}+e^{35}+e^{26}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,1369,1478,2379,2468,346789\}  \\
942:445b&0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{27}-e^{16},e^{26}+e^{35}+e^{17}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,1369,1478,2379,2468,346789\}  \\
942:446a&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{14},e^{27}+e^{16},e^{17}+e^{26}+e^{35}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13578,14569,23568,24579,346789\}  \\
942:446b&0,0,0,0,0,e^{24}+e^{13},-e^{14}+e^{23},-e^{16}+e^{27},e^{17}+e^{26}+e^{35}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13578,14569,23568,24579,346789\}  \\
942:447a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{27}+e^{16},e^{15}+e^{36}+e^{47}&1/81(37,37,39,39,78,76,76,113,115)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
942:447b&0,0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{16}+e^{27},e^{15}+e^{47}+e^{36}&1/81(37,37,39,39,78,76,76,113,115)&\{\emptyset,123489,12679,1356,14578,23579,245689,34678\}  \\
942:448a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{27}+e^{16},e^{37}+e^{46}+e^{15}&1/81(37,37,39,39,78,76,76,113,115)&\{\emptyset,123489,12679,1369,14789,237,2468,34678\}  \\
942:448b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{27}+e^{16},e^{46}+e^{37}+e^{15}&1/81(37,37,39,39,78,76,76,113,115)&\{\emptyset,123489,12679,1369,14789,237,2468,34678\}  \\
942:455a&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{15}+e^{26},e^{47}+e^{16}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
942:455b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{37}+e^{26}-e^{15},e^{25}+e^{16}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
942:455c&0,0,0,0,0,-e^{13}+e^{24},e^{34}-e^{12},e^{37}+e^{26}+e^{15},e^{47}+e^{25}+e^{16}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
942:455d&0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{26}-e^{15}+e^{37},e^{47}+e^{16}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,1256,13579,14678,23679,24578,345689\}  \\
942:456a&0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{15}+e^{27}+e^{36},e^{16}+e^{25}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,14678,23679\}  \\
942:456b&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15}+e^{36}+e^{27},e^{16}+e^{25}+e^{47}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,14678,23679\}  \\
942:457a&0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{27}+e^{15}+e^{36},e^{17}+e^{25}+e^{46}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12689,1378,14678,23679,2479,346\}  \\
942:457b&0,0,0,0,0,e^{24}-e^{13},e^{34}+e^{12},e^{27}+e^{36}-e^{15},e^{46}+e^{25}+e^{17}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12689,1378,14678,23679,2479,346\}  \\
942:457c&0,0,0,0,0,e^{24}-e^{13},-e^{12}+e^{34},e^{36}+e^{15}+e^{27},e^{46}+e^{17}+e^{25}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12689,1378,14678,23679,2479,346\}  \\
942:457d&0,0,0,0,0,e^{24}-e^{13},-e^{12}+e^{34},e^{36}+e^{27}-e^{15},e^{46}+e^{25}+e^{17}&8/17(1,1,1,1,2,2,2,3,3)&\{\emptyset,123489,12689,1378,14678,23679,2479,346\}  \\
942:458a&0,0,0,0,0, a_1 e^{23}+e^{14}, a_1 e^{13}+e^{24},e^{26}+e^{17}+e^{35},e^{16}+e^{45}+e^{27}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,1368,1479,2378,2469,346789\}  \\
942:458b&0,0,0,0,0, a_1 e^{23}-e^{14}, a_1 e^{13}+e^{24},e^{35}-e^{17}+e^{26},e^{45}+e^{16}+e^{27}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,1368,1479,2378,2469,346789\}  \\
942:459a&0,0,0,0,0, a_3 e^{23}+e^{14}, a_3 e^{13}+e^{24},e^{27}+e^{16}+e^{35},e^{17}+e^{26}+e^{45}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13569,14578,23579,24568,346789\}  \\
942:459b&0,0,0,0,0, a_3 e^{23}+e^{14},- a_3 e^{13}+e^{24},-e^{16}+e^{27}+e^{35},e^{17}+e^{26}+e^{45}&1/5(2,2,3,3,4,5,5,7,7)&\{\emptyset,123489,1267,13569,14578,23579,24568,346789\}  \\
941:217&0,0,0,0,0,e^{12},e^{13},e^{14},e^{45}+e^{36}+e^{27}&1/7(3,4,4,5,6,7,7,8,11)&\begin{array}{l}\{\emptyset,12349,123589,12457,1278,13456,1368,14679,\\
156789,2345678,2367,24689,2569,34789,3579,458\}\end{array}  \\
941:220&0,0,0,0,0,e^{12},e^{13},e^{24},e^{27}+e^{36}+e^{45}&1/13(7,6,7,9,11,13,14,15,20)&\begin{array}{l}\{\emptyset,12349,123589,12457,1278,134568,136,146789,\\
15679,234567,23678,2469,25689,34789,3579,458\}\end{array}  \\
941:224&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{36}+e^{27}&1/13(6,6,7,11,11,12,13,17,19)&\begin{array}{l}\{\emptyset,123459,12389,12457,1278,1346,13568,14679,\\
156789,234678,23567,24689,2569,345789,379,458\}\end{array}  \\
941:230&0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35},e^{27}+e^{36}&1/7(4,3,3,6,6,7,7,9,10)&\begin{array}{l}\{\emptyset,123459,12389,1247,12578,13468,1356,1456789,\\
1679,234567,23678,2469,25689,34789,3579,458\}\end{array}  \\
941:239&0,0,0,0,0,e^{12},e^{13},e^{23},e^{27}+e^{36}+e^{45}&5/19(2,2,2,3,3,4,4,4,6)&\begin{array}{l}\{\emptyset,12349,12359,124578,1278,134568,1368,14679,\\
15679,234567,2367,24689,25689,34789,35789,45\}\end{array}  \\
941:245&0,0,0,0,0,e^{12},e^{13},e^{24},e^{27}+e^{15}+e^{36}&1/19(10,8,10,15,18,18,20,23,28)&\begin{array}{l}\{\emptyset,12349,12389,12457,12578,134568,1356,146789,\\
1679,23467,23678,24569,25689,345789,3579,48\}\end{array}  \\
941:250&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{27}+e^{36}+e^{45}&1/61(29,30,34,47,46,59,63,76,93)&\{\emptyset,12457,1278,14679,156789,24689,2569,458\}  \\
941:253&0,0,0,0,0,e^{12},e^{13},e^{35}+e^{24},e^{36}+e^{45}+e^{27}&1/61(34,29,29,46,46,63,63,75,92)&\{\emptyset,234567,23678,2469,25689,34789,3579,458\}  \\
941:275&0,0,0,0,0, {(-1+a_2)} e^{12}, a_2 e^{13},e^{23},e^{45}+e^{36}+e^{18}+e^{27}&5/19(2,2,2,3,3,4,4,4,6)&\begin{array}{l}\{\emptyset,12349,12359,124578,1278,134568,1368,14679,\\
15679,234567,2367,24689,25689,34789,35789,45\}\end{array}  \\
941:293&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15},e^{36}+e^{17}&1/13(4,8,7,11,11,12,15,15,19)&\begin{array}{l}\{\emptyset,123459,123489,1257,1278,13567,13678,14569,\\
14689,23568,236,2456789,24679,345789,3479,58\}\end{array}  \\
941:294&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15},e^{36}+e^{27}&1/8(4,3,5,6,6,7,9,10,12)&\begin{array}{l}\{\emptyset,123459,123489,1257,1278,1356,1368,145679,\\
146789,235678,2367,245689,2469,345789,3479,58\}\end{array}  \\
941:295&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35},e^{36}+e^{17}&1/9(3,6,4,7,7,9,10,11,13)&\begin{array}{l}\{\emptyset,123459,123489,12578,127,13567,13678,145689,\\
1469,2356,2368,2456789,24679,34579,34789,58\}\end{array}  \\
941:296&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{35},e^{17}+e^{46}&1/52(23,28,32,27,36,51,55,68,78)&\begin{array}{l}\{\emptyset,123459,123489,12578,127,13569,13689,145678,\\
1467,235679,236789,24568,246,34579,34789,58\}\end{array}  \\
941:313&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{17}+e^{46}&1/51(19,27,37,29,45,46,56,64,75)&\{\emptyset,123459,1278,13689,14567,23679,24568,345789\}  \\
941:315&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{34}+e^{15},e^{36}+e^{17}&1/61(21,38,29,46,54,59,67,75,88)&\{\emptyset,123459,1257,13678,14689,23568,2456789,3479\}  \\
941:316&0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{35},e^{27}+e^{36}&1/106(63,40,51,74,86,103,114,137,154)&\{\emptyset,123459,12578,1368,14679,23567,245689,34789\}  \\
941:317&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{36}+e^{27}&2/31(8,6,9,11,12,14,17,20,23)&\{\emptyset,123459,1257,1368,146789,235678,245689,3479\}  \\
941:320&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{15},e^{46}+e^{35}+e^{17}&1/61(23,36,47,34,46,59,70,69,93)&\{\emptyset,123489,1278,13689,14678,23679,246,3479\}  \\
941:323&0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{35},e^{45}+e^{36}+e^{17}&1/179(66,116,83,133,132,182,199,215,265)&\{\emptyset,123489,127,13678,1469,2368,24679,34789\}  \\
941:326a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{16}+e^{27}&1/53(20,20,37,37,43,57,57,63,77)&\begin{array}{l}\{\emptyset,123459,123489,12567,12678,1356,1368,14579,\\
14789,23578,237,245689,2469,3456789,34679,58\}\end{array} & \checkmark \\
941:326b&0,0,0,0,0,e^{23}-e^{14},e^{24}+e^{13},e^{15},e^{27}+e^{16}&1/53(20,20,37,37,43,57,57,63,77)&\begin{array}{l}\{\emptyset,123459,123489,12567,12678,1356,1368,14579,\\
14789,23578,237,245689,2469,3456789,34679,58\}\end{array} & \checkmark \\
941:327a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{37}+e^{26}&1/28(16,13,13,16,20,29,29,36,42)&\begin{array}{l}\{\emptyset,123459,123489,1256,1268,1357,1378,145679,\\
146789,235678,2367,245789,2479,345689,3469,58\}\end{array} & \checkmark \\
941:327b&0,0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{15},e^{37}+e^{26}&1/28(16,13,13,16,20,29,29,36,42)&\begin{array}{l}\{\emptyset,123459,123489,1256,1268,1357,1378,145679,\\
146789,235678,2367,245789,2479,345689,3469,58\}\end{array} & \checkmark \\
941:328a&0,0,0,0,0,e^{34}+e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{37}&1/28(16,13,13,16,20,29,29,36,42)&\begin{array}{l}\{\emptyset,123459,123489,12579,12789,13569,13689,145679,\\
146789,235678,2367,24568,246,34578,347,58\}\end{array} & \checkmark \\
941:328b&0,0,0,0,0,e^{34}-e^{12},e^{24}+e^{13},e^{15},e^{26}+e^{37}&1/28(16,13,13,16,20,29,29,36,42)&\begin{array}{l}\{\emptyset,123459,123489,12579,12789,13569,13689,145679,\\
146789,235678,2367,24568,246,34578,347,58\}\end{array} & \checkmark \\
941:340&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{13},e^{35}+e^{46}+e^{27}&1/22(11,10,14,13,20,21,24,25,34)&\{\emptyset,12349,1278,13679,1468,23689,2467,34789\}  \\
941:341&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34},e^{36}+e^{27}+e^{15}&1/12(7,5,6,8,11,12,13,14,18)&\{\emptyset,12349,1257,13568,146789,23678,245689,34579\}  \\
941:342&0,0,0,0,0,- e^{12},e^{13}+e^{24},e^{34},e^{17}+e^{46}+e^{35}&3/61(9,12,13,10,18,21,22,23,31)&\{\emptyset,12349,127,13689,14678,236789,2468,3479\}  \\
941:349&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{23},e^{46}+e^{35}+e^{17}&1/184(75,97,128,106,150,172,203,225,278)&\{\emptyset,1278,13689,23679\}  \\
941:352&0,0,0,0,0,- e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{17}+e^{25}+e^{36}&1/71(26,43,35,52,61,69,78,87,104)&\{\emptyset,1257,13678,23568\}  \\
941:353&0,0,0,0,0,- e^{12},e^{24}+e^{13},e^{15}+e^{34},e^{17}+e^{35}+e^{46}&1/10(4,6,7,5,8,10,11,12,15)&\{\emptyset,13689,14678,3479\}  \\
941:354&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{45}+e^{13},e^{46}+e^{35}+e^{27}&1/178(105,70,122,87,140,175,192,227,262)&\{\emptyset,13679,1468,34789\}  \\
941:359a&0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{15}+e^{23},e^{16}+e^{47}&1/113(47,71,71,47,95,118,118,142,165)&\{\emptyset,123459,1268,13789,14567,23679,24578,345689\} & \checkmark \\
941:359b&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15}+e^{23},e^{47}+e^{16}&1/113(47,71,71,47,95,118,118,142,165)&\{\emptyset,123459,1268,13789,14567,23679,24578,345689\} & \checkmark \\
941:360a&0,0,0,0,0,e^{14}+e^{23},-e^{12}+e^{34},e^{15},e^{25}+e^{16}+e^{37}&1/89(35,61,35,61,70,96,96,105,131)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\} & \checkmark \\
941:360b&0,0,0,0,0,-e^{14}+e^{23},-e^{12}+e^{34},e^{15},e^{16}+e^{25}+e^{37}&1/89(35,61,35,61,70,96,96,105,131)&\{\emptyset,123489,1256,13678,14579,23578,24679,345689\} & \checkmark \\
941:361a&0,0,0,0,0,e^{23}+e^{14},e^{12}+e^{34},e^{15},e^{36}+e^{17}+e^{25}&1/89(35,61,35,61,70,96,96,105,131)&\{\emptyset,123489,12689,13678,1478,2379,24679,346\} & \checkmark \\
941:361b&0,0,0,0,0,e^{14}+e^{23},-e^{12}+e^{34},e^{15},e^{36}+e^{25}+e^{17}&1/89(35,61,35,61,70,96,96,105,131)&\{\emptyset,123489,12689,13678,1478,2379,24679,346\} & \checkmark \\
941:373a&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{47}+e^{36}&1/23(13,13,11,11,22,24,24,26,35)&\{\emptyset,12349,12679,13568,14578,235789,245689,3467\} & \checkmark \\
941:373b&0,0,0,0,0,-e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{36}+e^{47}+e^{15}&1/23(13,13,11,11,22,24,24,26,35)&\{\emptyset,12349,12679,13568,14578,235789,245689,3467\} & \checkmark \\
941:374a&0,0,0,0,0,e^{23}+e^{14},e^{24}+e^{13},e^{12},e^{15}+e^{37}+e^{46}&1/23(13,13,11,11,22,24,24,26,35)&\{\emptyset,12349,12679,13689,14789,2378,2468,3467\} & \checkmark \\
941:374b&0,0,0,0,0,-e^{14}+e^{23},e^{24}+e^{13},e^{12},e^{46}+e^{15}+e^{37}&1/23(13,13,11,11,22,24,24,26,35)&\{\emptyset,12349,12679,13689,14789,2378,2468,3467\} & \checkmark \\
941:380a&0,0,0,0,0,e^{23}+e^{14},e^{12}+e^{34},e^{13}+e^{25},e^{47}+e^{15}+e^{26}&37/177(3,2,3,2,4,5,5,6,7)&\{\emptyset,13679,14578,345689\} & \checkmark \\
941:380b&0,0,0,0,0,e^{14}-e^{23},e^{12}+e^{34},e^{13}+e^{25},e^{47}+e^{26}+e^{15}&37/177(3,2,3,2,4,5,5,6,7)&\{\emptyset,13679,14578,345689\} & \checkmark \\
941:381a&0,0,0,0,0,e^{14}-e^{23},e^{12}+e^{34},e^{13}+e^{25},e^{15}+e^{46}+e^{27}&37/177(3,2,3,2,4,5,5,6,7)&\{\emptyset,12689,13679,2378\} & \checkmark \\
941:381b&0,0,0,0,0,-e^{23}-e^{14},e^{34}+e^{12},e^{25}+e^{13},e^{27}+e^{46}+e^{15}&37/177(3,2,3,2,4,5,5,6,7)&\{\emptyset,12689,13679,2378\} & \checkmark \\
941:408a&0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{38}+e^{47}+e^{16}&5/32(3,4,3,4,6,7,6,7,10)&\{\emptyset,12349,12789,1368,1467,23679,24689,3478\}  \\
941:408b&0,0,0,0,0,- e^{12},e^{13},e^{23}+e^{14},e^{25}+e^{16}+e^{38}+e^{47}&5/32(3,4,3,4,6,7,6,7,10)&\{\emptyset,12349,12789,1368,1467,23679,24689,3478\}  \\
941:409&0,0,0,0,0, a_1 e^{12}, {(1+a_1)} e^{13},e^{23}+e^{14},e^{27}+e^{18}+e^{36}+e^{45}&1/7(3,4,4,5,6,7,7,8,11)&\{\emptyset,12349,1278,1368,14679,2367,24689,34789\}  \\
941:410&0,0,0,0,0,e^{12},e^{34},e^{24}-e^{13},e^{17}+e^{26}+e^{35}+e^{48}&5/148(14,16,17,15,29,30,32,31,46)&\{\emptyset,12349,12589,3458\}  \\
941:414a&0,0,0,0,0, {(-1+a_2)} e^{12},e^{14}+e^{23}, a_2 e^{13}+e^{24},e^{28}+e^{36}+e^{45}+e^{17}&5/32(3,3,4,4,6,6,7,7,10)&\{\emptyset,12349,1278,1367,14689,2368,24679,34789\}  \\
941:414b&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}-e^{14}, a_2 e^{13}+e^{24},e^{28}+e^{17}+e^{36}+e^{45}&5/32(3,3,4,4,6,6,7,7,10)&\{\emptyset,12349,1278,1367,14689,2368,24679,34789\}  \\
941:417&0,0,0,0,0,e^{24}+e^{13},e^{23}+e^{15},e^{14},e^{17}+e^{26}&1/31(11,12,23,22,24,34,35,33,46)&\{\emptyset,123459,12678,1378,14569,236,245789,3456789\}  \\
941:418&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{35},e^{14},e^{37}+e^{26}&1/28(18,13,11,16,20,29,31,34,42)&\{\emptyset,123459,1268,1378,145679,2367,245789,345689\}  \\
941:419&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{45},e^{16}+e^{27}&1/16(7,7,10,10,10,17,17,20,24)&\{\emptyset,123459,1267,136,14579,237,24569,345679\}  \\
941:422&0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{24},e^{27}+e^{16}&7/19(1,1,2,2,2,3,3,3,4)&\{\emptyset,123459,12678,3456789\}  \\
941:428&0,0,0,0,0,e^{34}-e^{12},e^{15}+e^{23},e^{14},e^{17}+e^{25}+e^{36}&1/317(116,232,125,223,241,348,357,339,473)&\{\emptyset,13678,14569,345789\}  \\
941:441&0,0,0,0,0,e^{12},e^{13},e^{45},e^{36}+e^{48}+e^{27}&1/60(30,33,33,28,40,63,63,68,96)&\begin{array}{l}\{\emptyset,123459,123589,12478,127,13468,136,145679,\\
156789,234678,2367,24569,25689,34579,35789,48\}\end{array}  \\
941:442&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{17}+e^{28}+e^{46}&1/7(3,3,5,5,5,6,8,8,11)&\{\emptyset,123459,1278,135689,1467,235679,2468,345789\}  \\
941:443&0,0,0,0,0,- e^{12},e^{13},e^{15}+e^{24},e^{37}+e^{46}+e^{18}&1/225(80,139,136,133,192,219,216,272,352)&\{\emptyset,123459,124579,13569,15679,23467,246,37\}  \\
941:444&0,0,0,0,0,e^{12},e^{13},e^{25}+e^{14},e^{28}+e^{37}+e^{46}&1/40(20,17,22,27,30,37,42,47,64)&\{\emptyset,123459,124579,135689,156789,234678,2468,37\}  \\
941:445&0,0,0,0,0,- e^{12},e^{34},e^{15}+e^{23},e^{47}+e^{36}+e^{18}&1/49(19,33,24,26,38,52,50,57,76)&\{\emptyset,123459,123579,12478,128,34589,35789,47\}  \\
941:447&0,0,0,0,0,- e^{12},- e^{13},e^{35}+e^{24},e^{18}+e^{46}+e^{57}&1/5(2,3,3,3,3,5,5,6,8)&\begin{array}{l}\{\emptyset,123459,1238,12479,12578,13468,13569,145678,\\
1679,234567,236789,246,25689,34789,357,4589\}\end{array}  \\
941:448a&0,0,0,0,0,- e^{12},e^{34},e^{13}+e^{25},e^{47}+e^{18}+e^{56}&1/65(32,35,40,32,37,67,72,72,104)&\begin{array}{l}\{\emptyset,123459,123579,12478,128,13469,13679,145678,\\
1568,234689,236789,24567,256,34589,35789,47\}\end{array}  \\
941:448b&0,0,0,0,0,- e^{12},e^{34},-e^{13}+e^{25},e^{18}+e^{56}+e^{47}&1/65(32,35,40,32,37,67,72,72,104)&\begin{array}{l}\{\emptyset,123459,123579,12478,128,13469,13679,145678,\\
1568,234689,236789,24567,256,34589,35789,47\}\end{array}  \\
941:452&0,0,0,0,0, {(-1+a_2)} e^{12},e^{23}+e^{14}, a_2 e^{13}+e^{25},e^{17}+e^{28}+e^{36}&1/7(3,3,5,5,5,6,8,8,11)&\{\emptyset,123459,1278,1367,145689,2368,245679,345789\}  \\
941:453&0,0,0,0,0,e^{12},e^{23}+e^{14},e^{15}+e^{34},e^{18}+e^{26}+e^{37}&1/175(65,103,84,122,141,168,187,206,271)&\{\emptyset,123459,12579,347\}  \\
941:455&0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45},e^{48}+e^{26}+e^{37}&7/116(10,8,9,7,12,18,17,19,26)&\{\emptyset,123459,125789,3478\}  \\
941:458&0,0,0,0,0,e^{12},e^{24}+e^{13},e^{34}+e^{15},e^{28}+e^{37}+e^{56}&1/55(30,24,29,35,34,54,59,64,88)&\{\emptyset,123459,12579,13689,146789,235678,24568,347\}  \\
941:459a&0,0,0,0,0,e^{14}+e^{23},e^{24}+e^{13},e^{15},e^{16}+e^{27}+e^{58}&2/131(28,28,46,46,37,74,74,65,102)&\{\emptyset,123459,123489,14579,14789,23578,237,58\} & \checkmark \\
941:459b&0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{15},e^{27}+e^{16}+e^{58}&2/131(28,28,46,46,37,74,74,65,102)&\{\emptyset,123459,123489,14579,14789,23578,237,58\} & \checkmark \\
941:460a&0,0,0,0,0,e^{24}+e^{13},e^{34}+e^{12},e^{15},e^{58}+e^{26}+e^{37}&2/35(10,9,9,10,9,19,19,19,28)&\{\emptyset,123459,123489,145679,146789,235678,2367,58\} & \checkmark \\
941:460b&0,0,0,0,0,-e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{37}+e^{26}+e^{58}&2/35(10,9,9,10,9,19,19,19,28)&\{\emptyset,123459,123489,145679,146789,235678,2367,58\} & \checkmark \\
941:461a&0,0,0,0,0,e^{24}+e^{13},e^{12}+e^{34},e^{15},e^{58}+e^{36}+e^{27}&2/35(10,9,9,10,9,19,19,19,28)&\begin{array}{l}\{\emptyset,123459,123489,12569,12689,13579,13789,145679,\\
146789,235678,2367,24578,247,34568,346,58\}\end{array} & \checkmark \\
941:461b&0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{15},e^{58}+e^{27}+e^{36}&2/35(10,9,9,10,9,19,19,19,28)&\begin{array}{l}\{\emptyset,123459,123489,12569,12689,13579,13789,145679,\\
146789,235678,2367,24578,247,34568,346,58\}\end{array} & \checkmark \\
941:461c&0,0,0,0,0,e^{24}-e^{13},e^{34}-e^{12},e^{15},e^{27}+e^{36}+e^{58}&2/35(10,9,9,10,9,19,19,19,28)&\begin{array}{l}\{\emptyset,123459,123489,12569,12689,13579,13789,145679,\\
146789,235678,2367,24578,247,34568,346,58\}\end{array} & \checkmark \\
941:462a&0,0,0,0,0,e^{12},e^{35}+e^{14},e^{45}+e^{23},e^{16}+e^{47}+e^{38}&1/47(23,29,23,26,26,52,49,52,75)&\{\emptyset,123459,12379,12489,125789,3478,358,457\}  \\
941:462b&0,0,0,0,0,- e^{12},e^{14}+e^{35},e^{23}+e^{45},e^{16}+e^{38}+e^{47}&1/47(23,29,23,26,26,52,49,52,75)&\{\emptyset,123459,12379,12489,125789,3478,358,457\}  \\
941:463&0,0,0,0,0,- e^{12},e^{34}+e^{15},e^{45}+e^{23},e^{36}+e^{47}+e^{18}&1/31(13,19,17,16,20,32,33,36,49)&\{\emptyset,123459,12379,12478,1258,3489,35789,457\}  \\
941:472&0,0,0,0,0,e^{24}+e^{13},e^{15}+e^{23},e^{45}+e^{12},e^{18}+e^{47}+e^{36}&1/329(163,195,179,147,211,342,374,358,521)&\{\emptyset,123459,12679,34567\}  \\
941:473&0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{25}+e^{14},e^{47}+e^{58}+e^{36}&2/35(10,10,9,9,9,19,19,19,28)&\{\emptyset,123459,126789,345678\}  \\
931:101&0,0,0,0,0,0,- e^{12},e^{14}+e^{23},e^{56}+e^{37}+e^{18}&1/5(2,3,3,4,4,4,5,6,8)&\begin{array}{l}\{\emptyset,123459,123469,12568,128,135678,1378,14579,\\
14679,23567,237,245789,246789,34589,34689,56\}\end{array}  \\
931:107a&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{28}+e^{56}&1/15(7,7,10,10,12,12,17,17,24)&\begin{array}{l}\{\emptyset,123459,123469,125678,1278,13567,137,14589,\\
14689,23568,238,24579,24679,345789,346789,56\}\end{array} & \checkmark \\
931:107b&0,0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{17}+e^{56}+e^{28}&1/15(7,7,10,10,12,12,17,17,24)&\begin{array}{l}\{\emptyset,123459,123469,125678,1278,13567,137,14589,\\
14689,23568,238,24579,24679,345789,346789,56\}\end{array} & \checkmark \\
931:111a&0,0,0,0,0,0,e^{24}+e^{13},e^{34}-e^{12},e^{17}+e^{25}+e^{36}+e^{48}&5/32(3,4,4,3,6,6,7,7,10)&\{\emptyset,12349,1257,13589,1478,23789,2458,34579\} & \checkmark \\
931:111b&0,0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{48}+e^{17}+e^{36}+e^{25}&5/32(3,4,4,3,6,6,7,7,10)&\{\emptyset,12349,1257,13589,1478,23789,2458,34579\} & \checkmark \\
931:115&0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{27}+e^{16}+e^{38}&1/7(5,3,3,5,5,6,8,8,11)&\{\emptyset,123459,1267,1368,145789,2378,245689,345679\}  \\
931:116&0,0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{17}+e^{46}+e^{28}&1/25(11,10,18,17,19,22,28,29,39)&\{\emptyset,123459,1278,137,14589,238,24579,345789\}  \\
93:66&0,0,0,0,0,0, a_1 e^{14}+e^{23},e^{26}+e^{15},e^{46}+e^{35}&2/3(1,1,1,1,1,1,2,2,2)&\begin{array}{l}\{\emptyset,123456,123489,125679,1278,1357,136789,1459,\\
1468,2358,2369,245789,2467,345678,3479,5689\}\end{array} & \checkmark \\
93:86&0,0,0,0,0,0, a_1 e^{15}+e^{24}+e^{36},e^{25}+e^{13}+e^{46},e^{34}+e^{12}+e^{56}&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456\}  \\
93:87&0,0,0,0,0,0, a_1 e^{16}+e^{24}+e^{35}, a_2 e^{13}+e^{25}+e^{46},e^{12}+e^{34}+e^{56}&2/3(1,1,1,1,1,1,2,2,2)&\{\emptyset,123456,145789,236789\} & \checkmark \\[-7pt]

==> anc/Sources/ancillaryNiceNilsoliton.tex <==
\documentclass[a4paper,10pt]{article}
\usepackage[utf8]{inputenc}

\usepackage{comment,xcomment,amssymb,amsmath,color}
\usepackage{rotating,xypic,array}
\usepackage{latexsym,mathtools,amsthm}
\usepackage{subfig,rotating}
\usepackage{tikz,fancyvrb}
\usepackage{booktabs}  % pacchetto per tabelle.
\usetikzlibrary{arrows.meta}
\usepackage{enumitem}
\usepackage{url} %accetta tilde e indirizzi web
\usepackage{longtable}
\usepackage[section]{placeins}
\usepackage[longtable]{multirow}
\usepackage[colorlinks,citecolor=blue]{hyperref}

\usepackage{pdflscape}

\makeatletter
\def\namedlabel#1#2{\begingroup
   \def\@currentlabel{#2}%
   \label{#1}\endgroup
}
\makeatother
\usepackage[a4paper,margin=55pt,landscape]{geometry}

%opening
\title{Nice pseudo-Riemannian nilsolitons - ancillary file}
\author{Diego Conti and Federico A. Rossi}


\newtheorem{theorem}{Theorem}[section]
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{conjecture}[theorem]{Conjecture}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{definition}
\newtheorem{definition}[theorem]{Definition}
\newtheorem{example}[theorem]{Example}
\theoremstyle{remark}
\newtheorem{remark}[theorem]{Remark}

\newcommand{\hash}{\#}
\newcommand{\norm}[1]{\left\Vert#1\right\Vert}
\newcommand{\abs}[1]{\left\vert#1\right\vert}
\newcommand{\R}{\mathbb{R}}
\newcommand{\im}{\mathrm{Im}\,}         %image of a function
\newcommand{\lie}[1]{\mathfrak{#1}}     %Lie algebras
\newcommand{\g}{\lie{g}}
\newcommand{\Lie}{\mathcal{L}}          %Lie derivative
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\Q}{\mathbb{Q}}
\newcommand{\h}{\mathbb{H}}
\newcommand{\N}{\mathbb{N}}
\newcommand{\dash}{\nobreakdash-\hspace{0pt}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\p}[1]{\mathbb{P}\left(#1\right)}
\newcommand{\PP}{\mathcal{P}}
\newcommand{\CP}{\mathbb{CP}}
\newcommand{\RP}{\mathbb{RP}}
\newcommand{\HP}{\mathbb{HP}}
\newcommand{\imh}{\mathrm{Im}\,\h}
\newcommand{\hook}{\lrcorner\,}
\newcommand{\LieG}[1]{\mathrm{#1}}      %Lie groups
\newcommand{\Pin}{\mathrm{Pin}}
\newcommand{\Spin}{\mathrm{Spin}}
\newcommand{\SU}{\mathrm{SU}}
\newcommand{\Sp}{\mathrm{Sp}}
\newcommand{\PSU}{\mathrm{PSU}}
\newcommand{\SO}{\mathrm{SO}}
\newcommand{\CSO}{\mathrm{CSO}}
\newcommand{\CTO}{\mathrm{CTO}}
\newcommand{\Cl}{\mathrm{Cl}}
\newcommand{\Gtwo}{\mathrm{G}_2}
\newcommand{\TO}{\mathrm{TO}}
\newcommand{\so}{\mathfrak{so}}
\newcommand{\cso}{\mathfrak{cso}}
\newcommand{\cto}{\mathfrak{cto}}
\newcommand{\su}{\mathfrak{su}}
\newcommand{\spin}{\mathfrak{spin}}
\newcommand{\GL}{\mathrm{GL}}
\newcommand{\SL}{\mathrm{SL}}
\newcommand{\dfn}[1]{\emph{#1}}
\newcommand{\id}{\operatorname{Id}}   % the identity
\newcommand{\leftdoublebracket}{[\![}
\newcommand{\rightdoublebracket}{]\!]}
\newcommand{\ann}{^\mathrm{o}}
\newcommand{\gl}{\lie{gl}}
\newcommand{\Sl}{\lie{sl}}
\newcommand{\Span}[1]{\operatorname{Span}\left\{#1\right\}}
\newcommand{\tran}[1]{\hspace{.2mm}\prescript{t\hspace{-.5mm}}{}{#1}}
\DeclareMathOperator{\ric}{ric} %tensore, ric = lambda g
\DeclareMathOperator{\Ric}{Ric} %Operatore, Ric = lambda Id
\DeclareMathOperator{\Sym}{Sym}
\DeclareMathOperator{\End}{End}
\DeclareMathOperator{\Aut}{Aut}
\DeclareMathOperator{\Hom}{Hom}
\DeclareMathOperator{\diag}{diag}
\DeclareMathOperator{\Der}{Der}
\DeclareMathOperator{\ad}{ad}
\DeclareMathOperator{\coker}{coker}
\DeclareMathOperator{\logsign}{logsign}
\DeclareMathOperator{\Stab}{Stab}
\DeclareMathOperator{\Ad}{Ad}
\DeclareMathOperator{\Tr}{tr}
\DeclareMathOperator{\sign}{sign}
\DeclareMathOperator{\signchanges}{signchanges}

\newcolumntype{C}{>{$}c<{$}}
\newcolumntype{L}{>{$}l<{$}}
\newcolumntype{R}{>{$}r<{$}}

\newcommand{\llangle}{\langle\!\langle}
\newcommand{\rrangle}{\rangle\!\rangle}
% \newcommand{\llangle}{\langle}
% \newcommand{\rrangle}{\rangle_g}
\newcommand{\tableottocoker}{A.1}
\newcommand{\tablenovecoker}{A.2}
\newcommand{\tableottoriemannian}{A.3}
\newcommand{\tablenoveriemannian}{A.4}
\makeatletter
\renewcommand{\thetable}{A.\@arabic\c@table}
\makeatother

\begin{document}

\maketitle


\appendix


\section{Tables}


\subsection{Nice nilpotent Lie algebras of dimension $8$ with $\dim \coker M_\Delta\leq 1$}

%\begin{landscape}
\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[c]{>{\ttfamily}c C C C}
\caption{Irreducible nice nilpotent Lie algebras of dimension $8$ with $\dim \coker M_\Delta\leq 1$ that admit a diagonal nilsoliton metric of type Nil4\label{table:Nilsoliton8}}\\
\toprule
\textnormal{Name} & \g &   N & \text{Signatures } \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g &   N & \text{Signatures } \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input{8coranklt2.tex}
\end{longtable}
}
\end{footnotesize}



\subsection{Nice nilpotent Lie algebras of dimension $9$ with $M_\Delta$ surjective}

\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[c]{>{\ttfamily}c C C C}
\caption{Irreducible nice nilpotent Lie algebras of dimension $9$ with $M_\Delta$ surjective that admit a diagonal nilsoliton metric of type Nil4\label{table:Nilsoliton9}}\\
\toprule
\textnormal{Name} & \g &   N & \text{Signatures } \mathbf{S} \\
\midrule
\endfirsthead
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g &   N & \text{Signatures } \mathbf{S} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{4}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{4}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input{9corank0.tex}
\end{longtable}
}
\end{footnotesize}



\subsection{Nice nilpotent Lie algebras of dimension $8$ with $\dim\coker M_\Delta>1$}

\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[c]{>{\ttfamily}c C C C C}
\caption{Irreducible nice nilpotent Lie algebras of dimension $8$ with $\dim\coker M_\Delta>1$ that admit a Riemannian nilsoliton metric\label{table:RiemannianNilsoliton8}}\\
\toprule
\textnormal{Name} & \g &   N & \mathbf{S}_0 & \mathbf{S}=\mathbf{S}_0 \\
\midrule
\endfirsthead
\multicolumn{5}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g &   N & \mathbf{S}_0 & \mathbf{S}=\mathbf{S}_0 \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{5}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{5}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input{8corankgt1.tex}
\end{longtable}
}
\end{footnotesize}



\subsection{Nice nilpotent Lie algebras of dimension $9$ with $\dim\coker M_\Delta>0$}

\begin{footnotesize}
{\setlength{\tabcolsep}{2pt}
\begin{longtable}[c]{>{\ttfamily}c C C C C}
\caption{Irreducible nice nilpotent Lie algebras of dimension $9$ with $\dim\coker M_\Delta>0$ that admit a Riemannian nilsoliton metric\label{table:RiemannianNilsoliton9}}\\
\toprule
\textnormal{Name} & \g &   N & \mathbf{S}_0 & \mathbf{S}=\mathbf{S}_0 \\
\midrule
\endfirsthead
\multicolumn{5}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\textnormal{Name} & \g &   N &\mathbf{S}_0 & \mathbf{S}=\mathbf{S}_0 \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{5}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{5}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input{9corankgt0.tex}
\end{longtable}
}
\end{footnotesize}

%\end{landscape}

\end{document}

